An analytic diffusion model for viewing-angle effects in explosive transients

The tight observed relation between the peak bolometric luminosity, $L_{\mathrm p}$, and the width ratio $L_{30}/L_{\mathrm p}$ of Type Ia supernovae, with $L_{30}$ the luminosity 30 d after explosion, makes viewing-angle effects a useful test of explosion models. We develop an analytic diffusion model for homologously expanding asymmetric ejecta with uniform density and grey opacity, based on a Green's-function solution and an Eddington surface-emission prescription, and obtain angle-dependent light curves for a displaced spherical source and for oblate ejecta. We validate them against Monte Carlo (MC) radiative transfer and derive geometric approximations to the peak-luminosity anisotropy. For a displaced spherical source, the quasi-steady approximation, equivalent to stationary diffusion in frozen ejecta, gives $L_{\mathrm p}(\theta)/L_{\mathrm p}^{\mathrm{avg}}\simeq1+(17/8)z_{\mathrm{off}}\cos\theta$, where $z_{\mathrm{off}}$ is the displacement in units of the ejecta radius, $\theta$ the viewing angle from the displacement axis, and $L_{\mathrm p}^{\mathrm{avg}}$ the angle-averaged peak. This dipole is $\mathord{\approx}10$ per cent below the finite-time value in the tested configurations. For oblate ejecta, the leading term is quadrupolar and is set by a single shape parameter. Effective models of 19 off-centre sub-Chandrasekhar explosions recover the MC peak times, peak luminosities, and width ratios to median errors of 3, 4, and 6 per cent, and the extent in $L_{\mathrm p}$ of the MC tracks, but underestimate the width-ratio variation with viewing angle by a factor of 2 to 3. An oblate construction captures the scale of peak luminosity variations in six equal-mass white-dwarf collisions. The model tracks remain inconsistent with the observed distribution, and for asymmetric models the transverse viewing-angle variation adds to the tension.

==> anc/README.md <==
# Machine-readable data

Tables accompanying *"An analytic diffusion model for viewing-angle effects in
explosive transients"*, D. van der Boom & D. Kushnir (submitted to MNRAS).
Sections, figures, tables and appendices quoted below are those of the paper.
The analytic light curves are produced by the public solvers at
https://github.com/danmvdb/viewing-angle-lc (release v1.0); the Monte Carlo radiative-transfer
columns come from `URILIGHT` (Wygoda et al. 2019), which is not part of this
release.

## Conventions common to all files

* **Viewing angle.** `cos_theta` is the cosine of the angle between the line of
  sight and the symmetry axis of the ejecta; the axis is the same in the
  `URILIGHT` and analytic calculations. For the off-centre configurations (the
  sub-Chandrasekhar models and Fig. 2) the axis is the displacement axis of the
  56Ni, and `cos_theta = +1` is the observer on the side toward which the 56Ni
  is displaced. For the oblate configurations (the collisions and Fig. 3) the
  axis is the short (polar) axis. The analytic oblate solution is symmetric
  under `cos_theta -> -cos_theta`.
* **Angular sampling.** Unless stated otherwise, `cos_theta` takes the ten
  values -0.9, -0.7, ..., +0.9. For `URILIGHT` these are the centres of ten
  bins of width 0.2, uniform in `cos_theta` over [-1, 1], and the values are
  the isotropic-equivalent luminosity of the packets escaping into each bin.
  For the analytic model they are the directions at which the solution is
  evaluated; nothing is averaged over a bin. The Fig. 4 files (analytic only)
  instead give the 21 directions `cos_theta` = -1.0, -0.9, ..., +1.0.
* **Luminosities** are bolometric and isotropic-equivalent, in erg/s; **times**
  are days since explosion; **masses** are in solar masses.
* `tpeak` is the time of maximum of the light curve, `Lpeak` its maximum, and
  `L30Lp` the ratio of the luminosity at t = 30 d to `Lpeak`, all from the
  light curve of one viewing angle. `URILIGHT` light curves are binned in
  logarithmically spaced time bins (about 3 per cent wide near peak), which
  sets the resolution of its `tpeak`; its values also carry Monte Carlo noise.
* **`avg` always means the angle-averaged light curve.** `L_avg(t)` is the
  light curve averaged over all directions: for `URILIGHT`, the equal-weight
  mean of the ten bins (i.e. all escaping packets); for the analytic model, the
  exact angle integral of its solution. Every column whose name contains `avg`
  is a property of this one light curve: `tpeak_*avg*` is the time of its
  maximum, `Lpeak_*avg*` its maximum (the paper's L_p^avg = max_t L_avg), and
  `L30Lp_*avg*` = L_avg(30 d) / Lpeak_avg (the paper's (L30/Lp)^avg);
  `Lp_over_Lpavg` divides by its maximum. They are **not** means of the
  per-angle values: the directions peak at different times, so the mean of the
  ten per-angle `Lpeak` differs from `Lpeak_avg` (by up to 0.9 per cent in
  the ten-angle files; the 21 directions of the Fig. 4 files include the poles,
  so their plain mean is not an angle average). In the scalar tables each is one value per model or
  calculation, repeated on each of its rows. Suffix order: `Lpeak_URILIGHT_avg`,
  `Lpeak_analytic_avg`, `Lpeak_analytic_avg_fdep`, `tpeak_URILIGHT_avg_d`.
* **Two analytic variants** appear for the ejecta models. They differ only in
  the radioactive energy deposition: columns `*_analytic` use the analytic
  deposition fraction `f_dep(t) = 1 - exp(-t0^2/t^2)` with the gamma-ray escape
  time `t0_d`; columns `*_analytic_fdep` use the deposition fraction tabulated
  from the gamma-ray transport of the ejecta model itself. `t0_d` empty or
  `inf` means complete deposition, `f_dep = 1`.
* **Relative errors** of the analytic model with respect to `URILIGHT`, in per
  cent, for X = `tpeak`, `Lp` (= `Lpeak`), `L30Lp`:
  `X_relative = 100 |X_URILIGHT - X_analytic| / X_URILIGHT` is unsigned, and
  `X_relative_signed = 100 (X_analytic - X_URILIGHT) / X_URILIGHT` is signed,
  positive where the analytic model overpredicts. Hence
  `X_relative = |X_relative_signed|`. The suffix `_fdep` marks the same
  quantities for the `*_analytic_fdep` variant.

## Model parameters

* Off-centre (spherical) toy model (Sec. 2.3): uniform-density ejecta of outer
  velocity v_o containing a uniform spherical 56Ni source of radius `x_s` v_o,
  displaced along the axis by `z_off` v_o. `ttilde_d` [day] is the
  diffusion time-scale, ttilde^2 = v_o^2 / D, where D = c / (3 kappa rho_v) is
  the diffusion coefficient in velocity space and rho_v = M / (4 pi v_o^3 / 3)
  the mean density in velocity space; `MNi56`
  the 56Ni mass; `t0_d` the gamma-ray escape time [day].
* Oblate toy model (Sec. 2.3, App. A3): confocal-coordinate description with focal
  length a (in velocity). The ejecta boundary is the spheroid xi = `xi_s`
  (v_eq = a cosh xi_s, v_pol = a sinh xi_s); the 56Ni source is the spheroid of
  focal length `f` a and coordinate `xi_1` (v_eq = f a cosh xi_1,
  v_pol = f a sinh xi_1). Here ttilde^2 = a^2 / D, with
  rho_v = M / (4 pi v_eq^2 v_pol / 3). `X = (16/3) delta - f^2 (1 - q^2)`,
  with q = v_pol/v_eq = tanh xi_s and delta = 1 - q, is the single shape
  combination that sets the quasi-steady peak-luminosity quadrupole (Sec. 4).
* Sub-Chandrasekhar models (Table C1): `M` is the ejecta (white-dwarf)
  mass, `z_ig` the ignition offset of the hydrodynamic simulation in units of
  the white-dwarf radius, and `z_com_Ni` the 56Ni centre of mass of the
  two-dimensional ejecta, <v_z>_Ni / v_o. `z_off` is the displacement of the
  fitted toy-model source and is distinct from both. v_o of each model is
  listed in Table C1.
* Collisions (Table D1): `M` is the total ejecta mass, `collision` the two
  white-dwarf masses, and `z_com_Ni` the 56Ni centre of mass normalized by
  v_pol (zero up to the numerical symmetry of the ejecta).

## Files

| File | Figure | Contents |
|---|---|---|
| `subchandra_model_grid.csv` | -- | Angle-resolved grid of the 19 off-centre ignition models: URILIGHT and the two analytic deposition variants. |
| `subchandra_error_ladder.csv` | Fig. 8 | Four-step decomposition of the toy-model error for model #13 (Sec. 5.4); the data behind Fig. 8. |
| `subchandra_parameter_variations.csv` | Fig. 9 | Analytic parameter-variation experiments about the five 1 Msun models (Sec. 6); the data behind Fig. 9. |
| `collisions_model_grid.csv` | -- | Angle-resolved grid of the equal-mass head-on WD collisions: URILIGHT and the two analytic deposition variants. |
| `validation_sphere.csv` | Fig. 2 | Idealized off-centre spherical source, analytic vs URILIGHT (Sec. 3.1); the data behind Fig. 2. |
| `validation_oblate.csv` | Fig. 3 | Idealized oblate spheroidal ejecta, analytic vs URILIGHT (Sec. 3.2); the data behind Fig. 3. |
| `peak_anisotropy_sphere.csv` | Fig. 4 (left) | Off-centre spherical runs testing the closed form for the peak-luminosity anisotropy; the data behind Fig. 4, left panel. |
| `peak_anisotropy_oblate.csv` | Fig. 4 (right) | Exact-oblate runs testing the closed form for the peak-luminosity anisotropy: all 79 exact-oblate runs of App. B; the 26 with `in_fig4 = yes` are Fig. 4, right panel. |
| `subchandra_lightcurves_model13.csv` | Fig. 6 | Angle-resolved light curves of model #13 (1 Msun, z_ig = 0.5): URILIGHT and the two analytic deposition variants; the curves of Fig. 6. |
| `collisions_lightcurves_M06_M06.csv` | Fig. D2 | Angle-resolved light curves of the 0.6 + 0.6 Msun collision: URILIGHT and the two analytic deposition variants; the curves of Fig. D2. |
| `validation_sphere_lightcurves.csv` | Fig. 2 | Angle-resolved light curves of the idealized off-centre spherical source, URILIGHT and analytic; the curves of Fig. 2. |
| `validation_oblate_lightcurves.csv` | Fig. 3 | Angle-resolved light curves of the idealized oblate spheroidal ejecta, URILIGHT and analytic; the curves of Fig. 3. |
| `slightly_oblate_quadrupole_comparison.csv` | -- | Weakly oblate (first order in the flattening) analytic runs of App. B, each paired with an exact-oblate run (26 of the 79 pairs are the runs of Fig. 4, right): finite-time vs quasi-steady quadrupole, and the exact/slightly-oblate ratio. |
| `slightly_oblate_quadrupole_perangle.csv` | -- | Peak luminosity and L30/Lp per viewing angle of the weakly oblate runs of App. B (21 observers per run). |
| `validation_sphere_config.yaml` | Fig. 2 | Solver configuration of the analytic curves of Fig. 2 (exact parameters of the run). |
| `validation_oblate_config.yaml` | Fig. 3 | Solver configuration of the analytic curves of Fig. 3 (exact parameters of the run). |

### `subchandra_model_grid.csv` (19 models x 10 viewing angles)

`model` (number of Table C1), `M`, `z_ig`, `z_off`, `z_com_Ni`, `MNi56`, `x_s`,
`ttilde_d`, `t0_d`, `cos_theta`; for X in (`tpeak` [day], `Lpeak`, `L30Lp`):
`X_URILIGHT`, `X_analytic`, `X_analytic_fdep`, `X_relative`,
`X_relative_signed` (and their `_fdep` forms), and the `*_avg` values. The
`*_aniso_*` columns are the outer-bin viewing-angle spread normalized by the
angle-averaged value, `|X(+0.9) - X(-0.9)| / X_avg` (a fraction, not per cent),
for `URILIGHT`, `analytic` and `analytic_fdep`. Model 19 has
`x_s + z_off = 1.0089 > 1`: the source extends marginally beyond the analytic
ejecta boundary and is not clipped.

### `collisions_model_grid.csv` (6 collisions x 10 viewing angles)

`model` (number of Table D1, 20-25), `collision`, `M`, `MNi56`, `xi_s`, `xi_1`,
`f`, `z_com_Ni`, `ttilde_d`, `t0_d`, `cos_theta`, and the same per-angle,
relative-error and `*_avg` columns as the sub-Chandrasekhar grid. `MNi56` and
`t0_d` are measured from the two-dimensional ejecta. The `*_spread_*` columns
are the spread plotted in Fig. 11, `[X(+0.9) - X(+0.1)] / X_avg` (a fraction),
from the bins of one hemisphere as computed, without averaging mirror bins;
it is positive for every entry.

### `subchandra_error_ladder.csv` (Fig. 8, Sec. 5.4)

Model 13 (1 Msun, `z_ig` = 0.5) recomputed with the approximations of the toy
model introduced one at a time. `step`: (0) `URILIGHT` with full opacity and
gamma-ray transport; (i) `URILIGHT` with constant opacity
kappa = 0.165 cm^2/g; (ii) the analytic toy model with the tabulated
deposition fraction; (iii) the analytic toy model with `f_dep(t0)`; (iv)
`URILIGHT` and the analytic solution on identical uniform toy ejecta with
`f_dep = 1`. `calculation` describes the run, `code` is `URILIGHT` or
`analytic`. Per angle: `tpeak_d`, `Lpeak`, `L30Lp`; per calculation: the `*_avg`
values and the outer-bin spreads `Lp_spread`, `L30Lp_spread`
= `|X(+0.9) - X(-0.9)| / X_avg`.

### `subchandra_parameter_variations.csv` (Fig. 9, Sec. 6)

Analytic calculations only, for the five 1 Msun models (`model` 10-14, with
their `z_off`). One toy-model parameter (`parameter`: `t_0 [day]`,
`ttilde [day]` or `x_s`) is set to the value in `variant` (`inf` = complete
deposition) and the others are kept at the values of the model (Table C1 and
`subchandra_model_grid.csv`). Columns as in the error ladder, with the same
outer-bin spreads.

### `validation_sphere.csv`, `validation_oblate.csv` (Figs 2 and 3, Sec. 3)

Idealized tests of the two analytic solutions against `URILIGHT`, not models of
either family: uniform-density, constant-opacity ejecta with `f_dep = 1`.
Sphere (Fig. 2): M = 1.006 Msun, kappa = 0.2 cm^2/g, x_s = 0.8435,
z_off = 0.0999, ttilde = 31.503 d, M_Ni56 = 0.604 Msun. Oblate (Fig. 3):
M = 1.401 Msun, kappa = 0.2 cm^2/g, xi_s = 0.9245, xi_1 = 0.7049, f = 0.6966,
ttilde = 30.426 d, M_Ni56 = 0.2540 Msun. The exact values are in
`validation_sphere_config.yaml` and `validation_oblate_config.yaml`, which
regenerate the analytic curves with the solver's default settings. `calculation` is `URILIGHT` or
`analytic`; the remaining columns are as in the error ladder. The spreads are
`|X(+0.9) - X(-0.9)| / X_avg` for the sphere and, for the equatorially
symmetric oblate case, `|X(+0.9) - X(+0.1)| / X_avg` from the bins of one
hemisphere, without averaging mirror bins (as in the text and the collision
grid). `validation_oblate.csv` also gives the same spread from the other
hemisphere, `Lp_spread_south` and `L30Lp_spread_south` =
`|X(-0.9) - X(-0.1)| / X_avg`; it equals the first for the analytic solution and
differs from it by Monte Carlo noise for `URILIGHT`.

### Light curves: `*_lightcurves*.csv` (Figs 2, 3, 6 and D2)

One row per time: `source` (`URILIGHT`, `analytic`, and for the ejecta models
also `analytic_fdep`), `t_d` [day], `L_cos<mu>` the luminosity [erg/s] at
`cos_theta = mu` (sampled as under Conventions), and `L_avg` the angle-averaged light curve
defined above (Sec. 3.1 of the paper).
For `URILIGHT` it is the equal-weight mean of the ten bins (all escaping
packets). For the analytic model it is the exact angle integral; the plain
mean of its ten `L_cos<mu>` columns is lower by about 0.005 b2 (b2 the
quadrupole coefficient of the angular pattern; at most 0.23 per cent at peak,
for the oblate validation run). `URILIGHT` rows are averages over its time bins
(`t_d` is the bin midpoint), and zeros at the earliest times are bins with no
escaping packets yet; analytic rows sample the solution on a uniform grid.
The figures draw every other bin; all ten are given here. Model 13 and the
0.6+0.6 Msun collision (model 20) are the ejecta models of Figs 6 and D2.

### `peak_anisotropy_sphere.csv`, `peak_anisotropy_oblate.csv` (Fig. 4, Sec. 4; App. B)

Analytic runs with freely chosen parameters testing the closed form for the
viewing-angle dependence of the peak luminosity. `peak_anisotropy_sphere.csv`
holds the 24 off-centre runs of Fig. 4, left panel. `peak_anisotropy_oblate.csv`
holds all 79 exact-oblate runs, each the exact partner of one weakly oblate run
of App. B: the 26 with `in_fig4 = yes` are the runs of Fig. 4, right panel
(X <= 1.24); the 53 with `in_fig4 = no` (X = 0.10-3.32, eight with X > 1.24)
are not drawn in Fig. 4 and enter the paper only through App. B. One row per
run and observer direction;
`cos_theta` runs over the 21 directions -1.0, -0.9, ..., +1.0, at which the
solution is evaluated. `run` identifies the run (its name encodes the
parameters); `marker` is the matplotlib marker of the run in Fig. 4; runs
sharing `z_off` (sphere) or `X_level` (oblate; `X_run` is the exact `X` of the
run) form one curve. `X_level` and `marker` are empty for the runs not in
Fig. 4. Parameters: `xs` or (`xi_s`, `xi_1`, `f`), `tbar_d` (=
ttilde [day]), `MNi56_Msun`, `t0_d`. `Lp_over_Lpavg` is
`Lpeak(cos_theta) / Lpeak_avg`; `closed_form` the quasi-steady closed form,
`1 + sum_l (2l+1) w_l z_off^l P_l(cos_theta)` (l <= 4) for the sphere and
`1 + w_2 X P_2(cos_theta)` for the oblate runs, with w_1 = 17/24 and
w_2 = 13/40 (Sec. 4); `b1_measured`/`b2_measured` the Legendre coefficient of
`Lp_over_Lpavg` and `b1_closed_form = 3 w_1 z_off`/`b2_closed_form = w_2 X`;
`max_dev_percent = 100 max |Lp_over_Lpavg / closed_form - 1|` over the 21
directions of the run (one value per run, repeated on its rows). All values
are those of the run itself; its weakly oblate partner is named only in
`slightly_oblate_quadrupole_comparison.csv` (`exact_oblate_run`).

### `slightly_oblate_quadrupole_*.csv` (App. B)

Weakly oblate analytic runs (79), solved to first order in the flattening,
each paired with an exact-oblate run (`exact_oblate_run`) of the same
equal-volume radii; all 79 exact-oblate runs are in
`peak_anisotropy_oblate.csv` (`run` = `exact_oblate_run`), 26 of them drawn in
Fig. 4 (`in_fig4`).
Boundary v_b = v_o [1 + `eps` P_2(cos theta)], source
v_src = `xs` v_o [1 + `eps_s` P_2(cos theta)], with v_o and `xs` the
equal-volume radii of the exact-oblate twin; `t_unit_s2` = ttilde^2 = v_o^2/D
[s^2]. `tpeak_avg_d` and `Lpeak_avg` are the peak of the angle-averaged light
curve; `b2`, `b4` the Legendre coefficients of `Lpeak(cos_theta)/Lpeak_avg`
(21 directions as above); `a2 = b2 / w_2` the surface-flux quadrupole at
maximum light, `a2_qs = X` its quasi-steady value and `S2 = a2 / a2_qs`;
`*_frozen_t` evaluates every observer at `tpeak_avg_d` instead of at its own
peak. `b2_exact` is `b2_measured` of the exact-oblate twin and
`b2_exact_over_b2` its ratio to `b2`. `note` flags the 21 runs whose source
distortion exceeds the solver's first-order warning threshold, `|eps_s|>0.35`
(X = 0.09-3.32; three of them, X >= 2.67, also have `|eps|>0.35`). In no run
does the source cross the boundary. Appendix B quotes `|S2 - 1|` over the runs
with `f <= 1` (at most 4.5 per cent, median 1.0) and the median of
`b2_exact_over_b2` in bins of `X` over all runs (1.03, 1.10, 1.22, 1.39 for
X <= 0.5, 0.5-1, 1-2, > 2). Without the flagged runs these are at most 4.5 per
cent, median 1.0, and 1.03, 1.10, 1.21 (no unflagged run has X > 2). The `_perangle`
file gives, per run and direction, `tpeak_d`, `Lpeak`, `L30`, `L30Lp` and
`Lpeak_over_Lpeak_avg`.


==> anc/collisions_model_grid.csv <==
model,collision,M,MNi56,xi_s,xi_1,f,z_com_Ni,ttilde_d,t0_d,cos_theta,tpeak_URILIGHT_d,tpeak_analytic_d,tpeak_relative,tpeak_relative_signed,Lpeak_URILIGHT,Lpeak_analytic,Lp_relative,Lp_relative_signed,L30Lp_URILIGHT,L30Lp_analytic,L30Lp_relative,L30Lp_relative_signed,tpeak_URILIGHT_avg_d,tpeak_analytic_avg_d,Lpeak_URILIGHT_avg,Lpeak_analytic_avg,L30Lp_URILIGHT_avg,L30Lp_analytic_avg,Lp_spread_URILIGHT,Lp_spread_analytic,L30Lp_spread_URILIGHT,L30Lp_spread_analytic,tpeak_analytic_fdep_d,tpeak_relative_fdep,tpeak_relative_signed_fdep,Lpeak_analytic_fdep,Lp_relative_fdep,Lp_relative_signed_fdep,L30Lp_analytic_fdep,L30Lp_relative_fdep,L30Lp_relative_signed_fdep,tpeak_analytic_avg_fdep_d,Lpeak_analytic_avg_fdep,L30Lp_analytic_avg_fdep,Lp_spread_analytic_fdep,L30Lp_spread_analytic_fdep
20,0.6+0.6,1.2,0.33214741214374893,1.3016357335912518,1.0383933866388468,0.8377565625725295,0.0019656664703114873,16.538876789264233,39.967429931442005,-0.9,17.957906016836052,17.73243651935949,1.2555444786556924,-1.2555444786556924,8.479946e+42,8.422192249644373e+42,0.6810627137911844,-0.6810627137911844,0.5592274093905408,0.6201083354893198,10.886613402073479,10.886613402073479,17.957906016836052,17.664625806271964,7.649558e+42,7.382582284169273e+42,0.5532563487203389,0.6189409337330102,0.16832018268245041,0.2375851581608643,0.05865256327162488,0.003588848684963297,17.482511397839755,2.647272006828643,-2.647272006828643,8.266261228409147e+42,2.5198836359435903,-2.5198836359435903,0.6061764918184466,8.395347159230258,8.395347159230258,17.436685601070913,7.246320940130866e+42,0.6050130916014183,0.2374701804687699,0.0036601980189676147
20,0.6+0.6,1.2,0.33214741214374893,1.3016357335912518,1.0383933866388468,0.8377565625725295,0.0019656664703114873,16.538876789264233,39.967429931442005,-0.7,17.957906016836052,17.687258263736382,1.5071231180624847,-1.5071231180624847,7.86977e+42,7.733165775951126e+42,1.7358096113212256,-1.7358096113212256,0.5590654391698422,0.619389398733565,10.790142859357939,10.790142859357939,17.957906016836052,17.664625806271964,7.649558e+42,7.382582284169273e+42,0.5532563487203389,0.6189409337330102,0.16832018268245041,0.2375851581608643,0.05865256327162488,0.003588848684963297,17.45961353418498,2.7747805461500183,-2.7747805461500183,7.590261753981909e+42,3.551669820313564,-3.551669820313564,0.6054602063256734,8.298629087987079,8.298629087987079,17.436685601070913,7.246320940130866e+42,0.6050130916014183,0.2374701804687699,0.0036601980189676147
20,0.6+0.6,1.2,0.33214741214374893,1.3016357335912518,1.0383933866388468,0.8377565625725295,0.0019656664703114873,16.538876789264233,39.967429931442005,-0.49999999999999994,17.957906016836052,17.664625806271964,1.6331537223166752,-1.6331537223166752,7.4425e+42,7.205884270707538e+42,3.179250645515096,-3.179250645515096,0.5568455978314415,0.6187181714889257,11.111262062309272,11.111262062309272,17.957906016836052,17.664625806271964,7.649558e+42,7.382582284169273e+42,0.5532563487203389,0.6189409337330102,0.16832018268245041,0.2375851581608643,0.05865256327162488,0.003588848684963297,17.436685601070913,2.9024565296002782,-2.9024565296002782,7.072957488888902e+42,4.965300787518944,-4.965300787518944,0.6047915500609142,8.610277681316264,8.610277681316264,17.436685601070913,7.246320940130866e+42,0.6050130916014183,0.2374701804687699,0.0036601980189676147
20,0.6+0.6,1.2,0.33214741214374893,1.3016357335912518,1.0383933866388468,0.8377565625725295,0.0019656664703114873,16.538876789264233,39.967429931442005,-0.29999999999999993,16.68071008764131,17.64196431418871,5.7626697034893635,5.7626697034893635,7.272203e+42,6.848673314172088e+42,5.823953014346717,-5.823953014346717,0.5429263410821917,0.618185425616325,13.861748609235374,13.861748609235374,17.957906016836052,17.664625806271964,7.649558e+42,7.382582284169273e+42,0.5532563487203389,0.6189409337330102,0.16832018268245041,0.2375851581608643,0.05865256327162488,0.003588848684963297,17.390739050586397,4.256587154950597,4.256587154950597,6.722519017687587e+42,7.558699644556309,-7.558699644556309,0.6042601876730771,11.296900140934632,11.296900140934632,17.436685601070913,7.246320940130866e+42,0.6050130916014183,0.2374701804687699,0.0036601980189676147
20,0.6+0.6,1.2,0.33214741214374893,1.3016357335912518,1.0383933866388468,0.8377565625725295,0.0019656664703114873,16.538876789264233,39.967429931442005,-0.09999999999999998,16.07658814671332,17.619273675455702,9.595851524365678,9.595851524365678,7.205448e+42,6.668200270024427e+42,7.456132220724827,-7.456132220724827,0.531261791668631,0.6178870501332221,16.30556908534893,16.30556908534893,17.957906016836052,17.664625806271964,7.649558e+42,7.382582284169273e+42,0.5532563487203389,0.6189409337330102,0.16832018268245041,0.2375851581608643,0.05865256327162488,0.003588848684963297,17.390739050586397,8.174314673488361,8.174314673488361,6.545476087021647e+42,9.15934599733913,-9.15934599733913,0.6039620240991176,13.684445892889025,13.684445892889025,17.436685601070913,7.246320940130866e+42,0.6050130916014183,0.2374701804687699,0.0036601980189676147
20,0.6+0.6,1.2,0.33214741214374893,1.3016357335912518,1.0383933866388468,0.8377565625725295,0.0019656664703114873,16.538876789264233,39.967429931442005,0.10000000000000009,17.30753043079548,17.619273675455702,1.8012000377912532,1.8012000377912532,7.212139e+42,6.668200270024427e+42,7.541988999041377,-7.541988999041377,0.5328608204613972,0.6178870501332221,15.956554958985695,15.956554958985695,17.957906016836052,17.664625806271964,7.649558e+42,7.382582284169273e+42,0.5532563487203389,0.6189409337330102,0.16832018268245041,0.2375851581608643,0.05865256327162488,0.003588848684963297,17.390739050586397,0.48076541089225705,0.48076541089225705,6.545476087021647e+42,9.243622633706208,-9.243622633706208,0.6039620240991176,13.343297331591174,13.343297331591174,17.436685601070913,7.246320940130866e+42,0.6050130916014183,0.2374701804687699,0.0036601980189676147
20,0.6+0.6,1.2,0.33214741214374893,1.3016357335912518,1.0383933866388468,0.8377565625725295,0.0019656664703114873,16.538876789264233,39.967429931442005,0.30000000000000016,16.68071008764131,17.64196431418871,5.7626697034893635,5.7626697034893635,7.325907e+42,6.84867331417209e+42,6.514329022029763,-6.514329022029763,0.5441971130894436,0.618185425616325,13.595866414440291,13.595866414440291,17.957906016836052,17.664625806271964,7.649558e+42,7.382582284169273e+42,0.5532563487203389,0.6189409337330102,0.16832018268245041,0.2375851581608643,0.05865256327162488,0.003588848684963297,17.390739050586397,4.256587154950597,4.256587154950597,6.722519017687588e+42,8.236358751379344,-8.236358751379344,0.6042601876730771,11.037007205468502,11.037007205468502,17.436685601070913,7.246320940130866e+42,0.6050130916014183,0.2374701804687699,0.0036601980189676147
20,0.6+0.6,1.2,0.33214741214374893,1.3016357335912518,1.0383933866388468,0.8377565625725295,0.0019656664703114873,16.538876789264233,39.967429931442005,0.5000000000000001,17.957906016836052,17.664625806271964,1.6331537223166752,-1.6331537223166752,7.507929e+42,7.205884270707542e+42,4.023009931133577,-4.023009931133577,0.5562964517785388,0.6187181714889256,11.22094514728935,11.22094514728935,17.957906016836052,17.664625806271964,7.649558e+42,7.382582284169273e+42,0.5532563487203389,0.6189409337330102,0.16832018268245041,0.2375851581608643,0.05865256327162488,0.003588848684963297,17.436685601070913,2.9024565296002782,-2.9024565296002782,7.072957488888904e+42,5.7934952649538305,-5.7934952649538305,0.6047915500609142,8.717491928508881,8.717491928508881,17.436685601070913,7.246320940130866e+42,0.6050130916014183,0.2374701804687699,0.0036601980189676147
20,0.6+0.6,1.2,0.33214741214374893,1.3016357335912518,1.0383933866388468,0.8377565625725295,0.0019656664703114873,16.538876789264233,39.967429931442005,0.7000000000000001,17.957906016836052,17.687258263736382,1.5071231180624847,-1.5071231180624847,7.930583e+42,7.733165775951126e+42,2.48931540151429,-2.48931540151429,0.5608333536276096,0.619389398733565,10.44089919531362,10.44089919531362,17.957906016836052,17.664625806271964,7.649558e+42,7.382582284169273e+42,0.5532563487203389,0.6189409337330102,0.16832018268245041,0.2375851581608643,0.05865256327162488,0.003588848684963297,17.45961353418498,2.7747805461500183,-2.7747805461500183,7.590261753981909e+42,4.291251299155313,-4.291251299155313,0.6054602063256735,7.9572394204813985,7.9572394204813985,17.436685601070913,7.246320940130866e+42,0.6050130916014183,0.2374701804687699,0.0036601980189676147
20,0.6+0.6,1.2,0.33214741214374893,1.3016357335912518,1.0383933866388468,0.8377565625725295,0.0019656664703114873,16.538876789264233,39.967429931442005,0.9,17.957906016836052,17.73243651935949,1.2555444786556924,-1.2555444786556924,8.499714e+42,8.422192249644379e+42,0.9120512802621485,-0.9120512802621485,0.565310723460145,0.6201083354893198,9.693361501046788,9.693361501046788,17.957906016836052,17.664625806271964,7.649558e+42,7.382582284169273e+42,0.5532563487203389,0.6189409337330102,0.16832018268245041,0.2375851581608643,0.05865256327162488,0.003588848684963297,17.482511397839755,2.647272006828643,-2.647272006828643,8.26626122840915e+42,2.7465956100505218,-2.7465956100505218,0.6061764918184466,7.228903797927453,7.228903797927453,17.436685601070913,7.246320940130866e+42,0.6050130916014183,0.2374701804687699,0.0036601980189676147
21,0.64+0.64,1.28,0.42819892324339376,1.3509644212452279,1.0049998696691333,0.9658191359112073,-0.00209478307561961,16.899358946916188,39.957083300442,-0.9,17.957906016836052,18.41853428752306,2.565044444798601,2.565044444798601,1.102334e+43,1.0061351072401871e+43,8.72683712557291,-8.72683712557291,0.5760004946256253,0.664624070635447,15.386024289340778,15.386024289340778,17.957906016836052,18.265861742966074,9.471705e+42,9.063189301336554e+42,0.5746973200492487,0.6609593771220732,0.24593122357590314,0.18545676260277727,0.03684175804749049,0.010362517338690487,18.089801135256828,0.7344682520173569,0.7344682520173569,9.833346924231682e+42,10.795213390572345,-10.795213390572345,0.6466811083272235,12.270929341395346,12.270929341395346,17.934330347844835,8.859737210558851e+42,0.642979534911497,0.18502832665411909,0.010769796030934673
21,0.64+0.64,1.28,0.42819892324339376,1.3509644212452279,1.0049998696691333,0.9658191359112073,-0.00209478307561961,16.899358946916188,39.957083300442,-0.7,18.632721665830566,18.309612372689784,1.7340960646308174,-1.7340960646308174,1.009418e+43,9.397868980015442e+42,6.898143484508483,-6.898143484508483,0.5720732263641443,0.6623308844209056,15.777291069956355,15.777291069956355,17.957906016836052,18.265861742966074,9.471705e+42,9.063189301336554e+42,0.5746973200492487,0.6609593771220732,0.24593122357590314,0.18545676260277727,0.03684175804749049,0.010362517338690487,18.001125105479737,3.3897171421235583,-3.3897171421235583,9.186139162748696e+42,8.995686992418442,-8.995686992418442,0.644365826439965,12.636948688419128,12.636948688419128,17.934330347844835,8.859737210558851e+42,0.642979534911497,0.18502832665411909,0.010769796030934673
21,0.64+0.64,1.28,0.42819892324339376,1.3509644212452279,1.0049998696691333,0.9658191359112073,-0.00209478307561961,16.899358946916188,39.957083300442,-0.49999999999999994,16.68071008764131,18.222006069260008,9.239990225360017,9.239990225360017,9.239655e+42,8.892738631285007e+42,3.7546463446415728,-3.7546463446415728,0.5747606833744793,0.6602563412550224,14.875001083683964,14.875001083683964,17.957906016836052,18.265861742966074,9.471705e+42,9.063189301336554e+42,0.5746973200492487,0.6609593771220732,0.24593122357590314,0.18545676260277727,0.03684175804749049,0.010362517338690487,17.912010077406908,7.381580180317778,7.381580180317778,8.693493399107237e+42,5.911060541684323,-5.911060541684323,0.6422684146012344,11.74536344942912,11.74536344942912,17.934330347844835,8.859737210558851e+42,0.642979534911497,0.18502832665411909,0.010769796030934673
21,0.64+0.64,1.28,0.42819892324339376,1.3509644212452279,1.0049998696691333,0.9658191359112073,-0.00209478307561961,16.899358946916188,39.957083300442,-0.29999999999999993,16.68071008764131,18.156023935615526,8.844430724009003,8.844430724009003,8.728888e+42,8.552086313682973e+42,2.0254777735380163,-2.0254777735380163,0.570976488110112,0.6586545869891449,15.355815993271563,15.355815993271563,17.957906016836052,18.265861742966074,9.471705e+42,9.063189301336554e+42,0.5746973200492487,0.6609593771220732,0.24593122357590314,0.18545676260277727,0.03684175804749049,0.010362517338690487,17.84488175852174,6.979149357334394,6.979149357334394,8.361320714158489e+42,4.2109291108043845,-4.2109291108043845,0.6406471517632774,12.202019716042917,12.202019716042917,17.934330347844835,8.859737210558851e+42,0.642979534911497,0.18502832665411909,0.010769796030934673
21,0.64+0.64,1.28,0.42819892324339376,1.3509644212452279,1.0049998696691333,0.9658191359112073,-0.00209478307561961,16.899358946916188,39.957083300442,-0.09999999999999998,16.68071008764131,18.13397653958288,8.712257717483448,8.712257717483448,8.49304e+42,8.38052132571987e+42,1.3248339143596415,-1.3248339143596415,0.5607782056957274,0.6577748676298494,17.29679594337718,17.29679594337718,17.957906016836052,18.265861742966074,9.471705e+42,9.063189301336554e+42,0.5746973200492487,0.6609593771220732,0.24593122357590314,0.18545676260277727,0.03684175804749049,0.010362517338690487,17.799988903103813,6.710018995484939,6.710018995484939,8.194044573566748e+42,3.5204759006580852,-3.5204759006580852,0.6397563498841614,14.08366862090334,14.08366862090334,17.934330347844835,8.859737210558851e+42,0.642979534911497,0.18502832665411909,0.010769796030934673
21,0.64+0.64,1.28,0.42819892324339376,1.3509644212452279,1.0049998696691333,0.9658191359112073,-0.00209478307561961,16.899358946916188,39.957083300442,0.10000000000000009,16.68071008764131,18.13397653958288,8.712257717483448,8.712257717483448,8.563592e+42,8.380521325719867e+42,2.1377790333791378,-2.1377790333791378,0.5578682784469537,0.6577748676298495,17.908634178129848,17.908634178129848,17.957906016836052,18.265861742966074,9.471705e+42,9.063189301336554e+42,0.5746973200492487,0.6609593771220732,0.24593122357590314,0.18545676260277727,0.03684175804749049,0.010362517338690487,17.799988903103813,6.710018995484939,6.710018995484939,8.194044573566746e+42,4.315332005929924,-4.315332005929924,0.6397563498841614,14.67874668643562,14.67874668643562,17.934330347844835,8.859737210558851e+42,0.642979534911497,0.18502832665411909,0.010769796030934673
21,0.64+0.64,1.28,0.42819892324339376,1.3509644212452279,1.0049998696691333,0.9658191359112073,-0.00209478307561961,16.899358946916188,39.957083300442,0.30000000000000016,17.30753043079548,18.156023935615526,4.902452768826631,4.902452768826631,8.812494e+42,8.552086313682981e+42,2.9549828495431463,-2.9549828495431463,0.569467374197231,0.658654586989145,15.661514045056533,15.661514045056533,17.957906016836052,18.265861742966074,9.471705e+42,9.063189301336554e+42,0.5746973200492487,0.6609593771220732,0.24593122357590314,0.18545676260277727,0.03684175804749049,0.010362517338690487,17.84488175852174,3.1047255983450097,3.1047255983450097,8.361320714158499e+42,5.119700346366205,-5.119700346366205,0.6406471517632774,12.499360067183357,12.499360067183357,17.934330347844835,8.859737210558851e+42,0.642979534911497,0.18502832665411909,0.010769796030934673
21,0.64+0.64,1.28,0.42819892324339376,1.3509644212452279,1.0049998696691333,0.9658191359112073,-0.00209478307561961,16.899358946916188,39.957083300442,0.5000000000000001,17.30753043079548,18.222006069260008,5.283686439963672,5.283686439963672,9.287263e+42,8.892738631285007e+42,4.248015467151001,-4.248015467151001,0.5760915307125845,0.6602563412550224,14.609624695980523,14.609624695980523,17.957906016836052,18.265861742966074,9.471705e+42,9.063189301336554e+42,0.5746973200492487,0.6609593771220732,0.24593122357590314,0.18545676260277727,0.03684175804749049,0.010362517338690487,17.912010077406908,3.4925817350340735,3.4925817350340735,8.693493399107237e+42,6.393375539087915,-6.393375539087915,0.6422684146012344,11.487216937001977,11.487216937001977,17.934330347844835,8.859737210558851e+42,0.642979534911497,0.18502832665411909,0.010769796030934673
21,0.64+0.64,1.28,0.42819892324339376,1.3509644212452279,1.0049998696691333,0.9658191359112073,-0.00209478307561961,16.899358946916188,39.957083300442,0.7000000000000001,18.632721665830566,18.309612372689784,1.7340960646308174,-1.7340960646308174,1.006734e+43,9.39786898001544e+42,6.649929574093651,-6.649929574093651,0.575991418630244,0.6623308844209056,14.989713908582903,14.989713908582903,17.957906016836052,18.265861742966074,9.471705e+42,9.063189301336554e+42,0.5746973200492487,0.6609593771220732,0.24593122357590314,0.18545676260277727,0.03684175804749049,0.010362517338690487,18.001125105479737,3.3897171421235583,-3.3897171421235583,9.186139162748695e+42,8.753065231245843,-8.753065231245843,0.6443658264399649,11.870733764110762,11.870733764110762,17.934330347844835,8.859737210558851e+42,0.642979534911497,0.18502832665411909,0.010769796030934673
21,0.64+0.64,1.28,0.42819892324339376,1.3509644212452279,1.0049998696691333,0.9658191359112073,-0.00209478307561961,16.899358946916188,39.957083300442,0.9,18.632721665830566,18.41853428752306,1.1495227704726165,-1.1495227704726165,1.089298e+43,1.0061351072401871e+43,7.6345401129730215,-7.6345401129730215,0.5790411380627494,0.664624070635447,14.780112663329154,14.780112663329154,17.957906016836052,18.265861742966074,9.471705e+42,9.063189301336554e+42,0.5746973200492487,0.6609593771220732,0.24593122357590314,0.18545676260277727,0.03684175804749049,0.010362517338690487,18.089801135256828,2.913801538555518,-2.913801538555518,9.833346924231682e+42,9.727669340881166,-9.727669340881166,0.6466811083272235,11.681375608436324,11.681375608436324,17.934330347844835,8.859737210558851e+42,0.642979534911497,0.18502832665411909,0.010769796030934673
22,0.7+0.7,1.4,0.578884986052526,1.2277091277036438,0.8641112769734469,1.051691701589469,0.0022032996962599574,20.041857402652088,39.51723306270891,-0.9,17.957906016836052,18.61298754668838,3.647872581793058,3.647872581793058,1.498745e+43,1.3361559992046618e+43,10.848343166805451,-10.848343166805451,0.5895228090800029,0.6871356895433807,16.557948048814332,16.557948048814332,17.30753043079548,18.287750141164256,1.240962e+43,1.1878803570870262e+43,0.5838749588703589,0.6793346437332175,0.35415185960569295,0.20987301548752707,0.029416989046009385,0.02210638975823994,18.200038603685623,1.348334191205618,1.348334191205618,1.3019315213526646e+43,13.131885587430519,-13.131885587430519,0.6634087119921404,12.53317119781036,12.53317119781036,17.867285887569032,1.15815534310173e+43,0.6554016732625729,0.2086181220963593,0.023563667060051176
22,0.7+0.7,1.4,0.578884986052526,1.2277091277036438,0.8641112769734469,1.051691701589469,0.0022032996962599574,20.041857402652088,39.51723306270891,-0.7,17.957906016836052,18.41853428752306,2.565044444798601,2.565044444798601,1.333813e+43,1.2376998921930625e+43,7.205890766317142,-7.205890766317142,0.5884695297129945,0.6823298953597501,15.949910897261363,15.949910897261363,17.30753043079548,18.287750141164256,1.240962e+43,1.1878803570870262e+43,0.5838749588703589,0.6793346437332175,0.35415185960569295,0.20987301548752707,0.029416989046009385,0.02210638975823994,18.001125105479737,0.2406688653073795,0.2406688653073795,1.2064338428149501e+43,9.5500011759557,-9.5500011759557,0.6584818144293842,11.897350870577073,11.897350870577073,17.867285887569032,1.15815534310173e+43,0.6554016732625729,0.2086181220963593,0.023563667060051176
22,0.7+0.7,1.4,0.578884986052526,1.2277091277036438,0.8641112769734469,1.051691701589469,0.0022032996962599574,20.041857402652088,39.51723306270891,-0.49999999999999994,17.30753043079548,18.222006069260008,5.283686439963672,5.283686439963672,1.216636e+43,1.1627615463764454e+43,4.428148897743823,-4.428148897743823,0.5790144587244046,0.6777957317804291,17.060242895081437,17.060242895081437,17.30753043079548,18.287750141164256,1.240962e+43,1.1878803570870262e+43,0.5838749588703589,0.6793346437332175,0.35415185960569295,0.20987301548752707,0.029416989046009385,0.02210638975823994,17.799988903103813,2.845342229946886,2.845342229946886,1.1338091751992713e+43,6.807855825466998,-6.807855825466998,0.6538191348050667,12.919310554948874,12.919310554948874,17.867285887569032,1.15815534310173e+43,0.6554016732625729,0.2086181220963593,0.023563667060051176
22,0.7+0.7,1.4,0.578884986052526,1.2277091277036438,0.8641112769734469,1.051691701589469,0.0022032996962599574,20.041857402652088,39.51723306270891,-0.29999999999999993,16.68071008764131,18.06767292986669,8.314770983598454,8.314770983598454,1.1283e+43,1.1122623947196737e+43,1.4213954870447782,-1.4213954870447782,0.5731068746144966,0.674164420568834,17.633281056402307,17.633281056402307,17.30753043079548,18.287750141164256,1.240962e+43,1.1878803570870262e+43,0.5838749588703589,0.6793346437332175,0.35415185960569295,0.20987301548752707,0.029416989046009385,0.02210638975823994,17.664625806271967,5.898524184289007,5.898524184289007,1.0849098063537815e+43,3.8456256001257176,-3.8456256001257176,0.6500765803740259,13.430253442920819,13.430253442920819,17.867285887569032,1.15815534310173e+43,0.6554016732625729,0.2086181220963593,0.023563667060051176
22,0.7+0.7,1.4,0.578884986052526,1.2277091277036438,0.8641112769734469,1.051691701589469,0.0022032996962599574,20.041857402652088,39.51723306270891,-0.09999999999999998,16.07658814671332,18.001125105479737,11.971053442454874,11.971053442454874,1.083361e+43,1.0868519666244065e+43,0.32223484363998156,0.32223484363998156,0.5647139528634535,0.672118053132739,19.01920427584256,19.01920427584256,17.30753043079548,18.287750141164256,1.240962e+43,1.1878803570870262e+43,0.5838749588703589,0.6793346437332175,0.35415185960569295,0.20987301548752707,0.029416989046009385,0.02210638975823994,17.573804506298664,9.313023048932394,9.313023048932394,1.0603193285789165e+43,2.126869198825088,-2.126869198825088,0.6479650451727806,14.742170241622675,14.742170241622675,17.867285887569032,1.15815534310173e+43,0.6554016732625729,0.2086181220963593,0.023563667060051176
22,0.7+0.7,1.4,0.578884986052526,1.2277091277036438,0.8641112769734469,1.051691701589469,0.0022032996962599574,20.041857402652088,39.51723306270891,0.10000000000000009,16.68071008764131,18.001125105479737,7.915820195308831,7.915820195308831,1.067815e+43,1.0868519666244066e+43,1.7827963293647895,1.7827963293647895,0.5711980667289683,0.672118053132739,17.668124645746893,17.668124645746893,17.30753043079548,18.287750141164256,1.240962e+43,1.1878803570870262e+43,0.5838749588703589,0.6793346437332175,0.35415185960569295,0.20987301548752707,0.029416989046009385,0.02210638975823994,17.573804506298664,5.3540551569147325,5.3540551569147325,1.0603193285789165e+43,0.7019634881588568,-0.7019634881588568,0.6479650451727809,13.439642554014142,13.439642554014142,17.867285887569032,1.15815534310173e+43,0.6554016732625729,0.2086181220963593,0.023563667060051176
22,0.7+0.7,1.4,0.578884986052526,1.2277091277036438,0.8641112769734469,1.051691701589469,0.0022032996962599574,20.041857402652088,39.51723306270891,0.30000000000000016,16.68071008764131,18.06767292986669,8.314770983598454,8.314770983598454,1.106099e+43,1.1122623947196742e+43,0.5572190843382179,0.5572190843382179,0.5789642153638662,0.6741644205688339,16.44319332329312,16.44319332329312,17.30753043079548,18.287750141164256,1.240962e+43,1.1878803570870262e+43,0.5838749588703589,0.6793346437332175,0.35415185960569295,0.20987301548752707,0.029416989046009385,0.02210638975823994,17.664625806271967,5.898524184289007,5.898524184289007,1.0849098063537818e+43,1.9156688186336104,-1.9156688186336104,0.650076580374026,12.282687448215997,12.282687448215997,17.867285887569032,1.15815534310173e+43,0.6554016732625729,0.2086181220963593,0.023563667060051176
22,0.7+0.7,1.4,0.578884986052526,1.2277091277036438,0.8641112769734469,1.051691701589469,0.0022032996962599574,20.041857402652088,39.51723306270891,0.5000000000000001,16.68071008764131,18.222006069260008,9.239990225360017,9.239990225360017,1.189545e+43,1.1627615463764454e+43,2.25157128343649,-2.25157128343649,0.5841500530492132,0.6777957317804291,16.031099927560298,16.031099927560298,17.30753043079548,18.287750141164256,1.240962e+43,1.1878803570870262e+43,0.5838749588703589,0.6793346437332175,0.35415185960569295,0.20987301548752707,0.029416989046009385,0.02210638975823994,17.799988903103813,6.710018995484939,6.710018995484939,1.1338091751992713e+43,4.685474261228345,-4.685474261228345,0.6538191348050667,11.926572871505682,11.926572871505682,17.867285887569032,1.15815534310173e+43,0.6554016732625729,0.2086181220963593,0.023563667060051176
22,0.7+0.7,1.4,0.578884986052526,1.2277091277036438,0.8641112769734469,1.051691701589469,0.0022032996962599574,20.041857402652088,39.51723306270891,0.7000000000000001,18.632721665830566,18.41853428752306,1.1495227704726165,-1.1495227704726165,1.330797e+43,1.2376998921930625e+43,6.995590447448976,-6.995590447448976,0.5878292979701456,0.6823298953597502,16.076197242282408,16.076197242282408,17.30753043079548,18.287750141164256,1.240962e+43,1.1878803570870262e+43,0.5838749588703589,0.6793346437332175,0.35415185960569295,0.20987301548752707,0.029416989046009385,0.02210638975823994,18.001125105479737,3.3897171421235583,-3.3897171421235583,1.2064338428149501e+43,9.345013340505716,-9.345013340505716,0.6584818144293842,12.01922338733564,12.01922338733564,17.867285887569032,1.15815534310173e+43,0.6554016732625729,0.2086181220963593,0.023563667060051176
22,0.7+0.7,1.4,0.578884986052526,1.2277091277036438,0.8641112769734469,1.051691701589469,0.0022032996962599574,20.041857402652088,39.51723306270891,0.9,17.957906016836052,18.61298754668838,3.647872581793058,3.647872581793058,1.507304e+43,1.3361559992046613e+43,11.354577496997203,-11.354577496997203,0.5883739099982969,0.6871356895433806,16.78554705890504,16.78554705890504,17.30753043079548,18.287750141164256,1.240962e+43,1.1878803570870262e+43,0.5838749588703589,0.6793346437332175,0.35415185960569295,0.20987301548752707,0.029416989046009385,0.02210638975823994,18.200038603685623,1.348334191205618,1.348334191205618,1.301931521352664e+43,13.625153164015746,-13.625153164015746,0.6634087119921406,12.752911153735711,12.752911153735711,17.867285887569032,1.15815534310173e+43,0.6554016732625729,0.2086181220963593,0.023563667060051176
23,0.8+0.8,1.6,0.7805855071750029,1.0082422368802728,0.7024293136239623,1.0510904097120095,-0.001117820331309087,24.861183279950023,38.43734219270267,-0.9,17.957906016836052,17.978887758997534,0.116838467368136,0.116838467368136,2.061173e+43,1.9374325801460562e+43,6.003398057996286,-6.003398057996286,0.585734318345089,0.6643259292175603,13.41762099487715,13.41762099487715,17.30753043079548,17.505379310032062,1.660468e+43,1.6197429322575214e+43,0.557741456268667,0.6525748245952178,0.37688169841273667,0.33002960945267684,0.14793509083242656,0.03780368132904102,17.436685601070913,2.9024565296002782,-2.9024565296002782,1.8786294954751505e+43,8.856292243535577,-8.856292243535577,0.6342273343904915,8.279012263172959,8.279012263172959,16.948035416769137,1.572649693640199e+43,0.622055859135123,0.32710605360198375,0.04110504660700986
23,0.8+0.8,1.6,0.7805855071750029,1.0082422368802728,0.7024293136239623,1.0510904097120095,-0.001117820331309087,24.861183279950023,38.43734219270267,-0.7,17.30753043079548,17.70986179789703,2.3246029738920853,2.3246029738920853,1.786592e+43,1.7277691094864834e+43,3.2924635570693592,-3.2924635570693592,0.5788529322669108,0.6574317979686769,13.574927468024493,13.574927468024493,17.30753043079548,17.505379310032062,1.660468e+43,1.6197429322575214e+43,0.557741456268667,0.6525748245952178,0.37688169841273667,0.33002960945267684,0.14793509083242656,0.03780368132904102,17.13583101539209,0.9920503453103008,-0.9920503453103008,1.676584002644495e+43,6.157421356163306,-6.157421356163306,0.6270961062690961,8.334271334387951,8.334271334387951,16.948035416769137,1.572649693640199e+43,0.622055859135123,0.32710605360198375,0.04110504660700986
23,0.8+0.8,1.6,0.7805855071750029,1.0082422368802728,0.7024293136239623,1.0510904097120095,-0.001117820331309087,24.861183279950023,38.43734219270267,-0.49999999999999994,16.07658814671332,17.390739050586397,8.174314673488361,8.174314673488361,1.596422e+43,1.5669290793049179e+43,1.8474388786349794,-1.8474388786349794,0.5555497993098124,0.6501372831008342,17.025923492103242,17.025923492103242,17.30753043079548,17.505379310032062,1.660468e+43,1.6197429322575214e+43,0.557741456268667,0.6525748245952178,0.37688169841273667,0.33002960945267684,0.14793509083242656,0.03780368132904102,16.853352913828594,4.831651840717679,4.831651840717679,1.5218060181962022e+43,4.673950985628972,-4.673950985628972,0.6195292827807166,11.516426349247025,11.516426349247025,16.948035416769137,1.572649693640199e+43,0.622055859135123,0.32710605360198375,0.04110504660700986
23,0.8+0.8,1.6,0.7805855071750029,1.0082422368802728,0.7024293136239623,1.0510904097120095,-0.001117820331309087,24.861183279950023,38.43734219270267,-0.29999999999999993,15.49434356292604,17.13583101539209,10.59410775164237,10.59410775164237,1.47699e+43,1.4579028573114952e+43,1.2923000621876122,-1.2923000621876122,0.5280337209983579,0.6436271274000707,21.891292507448075,21.891292507448075,17.30753043079548,17.505379310032062,1.660468e+43,1.6197429322575214e+43,0.557741456268667,0.6525748245952178,0.37688169841273667,0.33002960945267684,0.14793509083242656,0.03780368132904102,16.590190001942037,7.072558024581784,7.072558024581784,1.4170350930145969e+43,4.0592628917868865,-4.0592628917868865,0.6127742519084727,16.048318041108274,16.048318041108274,16.948035416769137,1.572649693640199e+43,0.622055859135123,0.32710605360198375,0.04110504660700986
23,0.8+0.8,1.6,0.7805855071750029,1.0082422368802728,0.7024293136239623,1.0510904097120095,-0.001117820331309087,24.861183279950023,38.43734219270267,-0.09999999999999998,15.49434356292604,16.971623508096172,9.534317728082916,9.534317728082916,1.428223e+43,1.4028694527993733e+43,1.775181270755804,-1.775181270755804,0.5074184972783415,0.6396561985052078,26.060875182153254,26.060875182153254,17.30753043079548,17.505379310032062,1.660468e+43,1.6197429322575214e+43,0.557741456268667,0.6525748245952178,0.37688169841273667,0.33002960945267684,0.14793509083242656,0.03780368132904102,16.420526916424656,5.977557872891967,5.977557872891967,1.3642062604901367e+43,4.482264990121519,-4.482264990121519,0.6086576993085787,19.951815429129493,19.951815429129493,16.948035416769137,1.572649693640199e+43,0.622055859135123,0.32710605360198375,0.04110504660700986
23,0.8+0.8,1.6,0.7805855071750029,1.0082422368802728,0.7024293136239623,1.0510904097120095,-0.001117820331309087,24.861183279950023,38.43734219270267,0.10000000000000009,15.49434356292604,16.971623508096172,9.534317728082916,9.534317728082916,1.428628e+43,1.4028694527993733e+43,1.8030269041784561,-1.8030269041784561,0.5053214356636697,0.6396561985052078,26.5840222402416,26.5840222402416,17.30753043079548,17.505379310032062,1.660468e+43,1.6197429322575214e+43,0.557741456268667,0.6525748245952178,0.37688169841273667,0.33002960945267684,0.14793509083242656,0.03780368132904102,16.420526916424656,5.977557872891967,5.977557872891967,1.3642062604901367e+43,4.5093431956998735,-4.5093431956998735,0.6086576993085787,20.449610159361463,20.449610159361463,16.948035416769137,1.572649693640199e+43,0.622055859135123,0.32710605360198375,0.04110504660700986
23,0.8+0.8,1.6,0.7805855071750029,1.0082422368802728,0.7024293136239623,1.0510904097120095,-0.001117820331309087,24.861183279950023,38.43734219270267,0.30000000000000016,16.68071008764131,17.13583101539209,2.728426579921067,2.728426579921067,1.49015e+43,1.4579028573114957e+43,2.164019909975802,-2.164019909975802,0.5243036367053393,0.6436271274000706,22.758470920504315,22.758470920504315,17.30753043079548,17.505379310032062,1.660468e+43,1.6197429322575214e+43,0.557741456268667,0.6525748245952178,0.37688169841273667,0.33002960945267684,0.14793509083242656,0.03780368132904102,16.590190001942037,0.5426632632764086,-0.5426632632764086,1.417035093014597e+43,4.906546789611984,-4.906546789611984,0.6127742519084728,16.87392743622229,16.87392743622229,16.948035416769137,1.572649693640199e+43,0.622055859135123,0.32710605360198375,0.04110504660700986
23,0.8+0.8,1.6,0.7805855071750029,1.0082422368802728,0.7024293136239623,1.0510904097120095,-0.001117820331309087,24.861183279950023,38.43734219270267,0.5000000000000001,17.30753043079548,17.390739050586397,0.48076541089225705,0.48076541089225705,1.601337e+43,1.5669290793049184e+43,2.148699536392507,-2.148699536392507,0.5557201340555018,0.6501372831008343,16.990053672574458,16.990053672574458,17.30753043079548,17.505379310032062,1.660468e+43,1.6197429322575214e+43,0.557741456268667,0.6525748245952178,0.37688169841273667,0.33002960945267684,0.14793509083242656,0.03780368132904102,16.853352913828594,2.6241613081827295,-2.6241613081827295,1.521806018196203e+43,4.96653620092442,-4.96653620092442,0.6195292827807167,11.482245255278455,11.482245255278455,16.948035416769137,1.572649693640199e+43,0.622055859135123,0.32710605360198375,0.04110504660700986
23,0.8+0.8,1.6,0.7805855071750029,1.0082422368802728,0.7024293136239623,1.0510904097120095,-0.001117820331309087,24.861183279950023,38.43734219270267,0.7000000000000001,17.30753043079548,17.70986179789703,2.3246029738920853,2.3246029738920853,1.789206e+43,1.7277691094864837e+43,3.4337516481342156,-3.4337516481342156,0.5742134049358807,0.6574317979686769,14.492589744067148,14.492589744067148,17.30753043079548,17.505379310032062,1.660468e+43,1.6197429322575214e+43,0.557741456268667,0.6525748245952178,0.37688169841273667,0.33002960945267684,0.14793509083242656,0.03780368132904102,17.13583101539209,0.9920503453103008,-0.9920503453103008,1.6765840026444952e+43,6.294523791866604,-6.294523791866604,0.6270961062690961,9.20959017651643,9.20959017651643,16.948035416769137,1.572649693640199e+43,0.622055859135123,0.32710605360198375,0.04110504660700986
23,0.8+0.8,1.6,0.7805855071750029,1.0082422368802728,0.7024293136239623,1.0510904097120095,-0.001117820331309087,24.861183279950023,38.43734219270267,0.9,17.957906016836052,17.978887758997534,0.116838467368136,0.116838467368136,2.054428e+43,1.9374325801460567e+43,5.694792898750561,-5.694792898750561,0.5878309686577848,0.6643259292175603,13.01308788382468,13.01308788382468,17.30753043079548,17.505379310032062,1.660468e+43,1.6197429322575214e+43,0.557741456268667,0.6525748245952178,0.37688169841273667,0.33002960945267684,0.14793509083242656,0.03780368132904102,17.436685601070913,2.9024565296002782,-2.9024565296002782,1.878629495475151e+43,8.557053570378175,-8.557053570378175,0.6342273343904915,7.8928073215749635,7.8928073215749635,16.948035416769137,1.572649693640199e+43,0.622055859135123,0.32710605360198375,0.04110504660700986
24,0.9+0.9,1.8,0.84610047963674,1.109213712358428,0.9832551274198797,0.8760892127356592,0.00015326943631048276,23.011372234326238,41.00121606067565,-0.9,18.632721665830566,18.33144853116241,1.6169035317081155,-1.6169035317081155,2.25688e+43,2.0612469297237966e+43,8.66829739623744,-8.66829739623744,0.6349324339331301,0.698711523552605,10.045019943994854,10.045019943994854,17.957906016836052,18.200038603685623,1.736019e+43,1.7171630700132053e+43,0.6361988388419206,0.6947936805242374,0.523725834797891,0.3387249283181026,0.010192814463933587,0.011416898465684847,17.889661958813672,3.987928979691391,-3.987928979691391,2.0128974343484313e+43,10.81061313191525,-10.81061313191525,0.6728366706874115,5.96980634923327,5.96980634923327,17.754982538026212,1.6775400037769351e+43,0.6687321547036308,0.3379096089271047,0.012420099075907104
24,0.9+0.9,1.8,0.84610047963674,1.109213712358428,0.9832551274198797,0.8760892127356592,0.00015326943631048276,23.011372234326238,41.00121606067565,-0.7,19.332897779930754,18.243947083913888,5.632630495503331,-5.632630495503331,1.93921e+43,1.8343417424961192e+43,5.407782421907929,-5.407782421907929,0.6370958608765732,0.6963846447018383,9.306100928624815,9.306100928624815,17.957906016836052,18.200038603685623,1.736019e+43,1.7171630700132053e+43,0.6361988388419206,0.6947936805242374,0.523725834797891,0.3387249283181026,0.010192814463933587,0.011416898465684847,17.799988903103813,7.929017647929814,-7.929017647929814,1.7917293123629872e+43,7.6051942614267025,-7.6051942614267025,0.6703986987211469,5.227288370505602,5.227288370505602,17.754982538026212,1.6775400037769351e+43,0.6687321547036308,0.3379096089271047,0.012420099075907104
24,0.9+0.9,1.8,0.84610047963674,1.109213712358428,0.9832551274198797,0.8760892127356592,0.00015326943631048276,23.011372234326238,41.00121606067565,-0.49999999999999994,17.957906016836052,18.156023935615526,1.1032350798235189,1.1032350798235189,1.674108e+43,1.659436082437625e+43,0.8764020936746613,-0.8764020936746613,0.6378573951884506,0.6940175873223398,8.804505922095167,8.804505922095167,17.957906016836052,18.200038603685623,1.736019e+43,1.7171630700132053e+43,0.6361988388419206,0.6947936805242374,0.523725834797891,0.3387249283181026,0.010192814463933587,0.011416898465684847,17.70986179789703,1.3812535754807558,-1.3812535754807558,1.621269772436626e+43,3.156201843810208,-3.156201843810208,0.6679200488293799,4.71306813524479,4.71306813524479,17.754982538026212,1.6775400037769351e+43,0.6687321547036308,0.3379096089271047,0.012420099075907104
24,0.9+0.9,1.8,0.84610047963674,1.109213712358428,0.9832551274198797,0.8760892127356592,0.00015326943631048276,23.011372234326238,41.00121606067565,-0.29999999999999993,17.30753043079548,18.089801135256828,4.519828565890855,4.519828565890855,1.471322e+43,1.540152677595003e+43,4.678151865805246,4.678151865805246,0.6309036649318062,0.6919843497639173,9.681459821399724,9.681459821399724,17.957906016836052,18.200038603685623,1.736019e+43,1.7171630700132053e+43,0.6361988388419206,0.6947936805242374,0.523725834797891,0.3387249283181026,0.010192814463933587,0.011416898465684847,17.641964314188712,1.9323027322151594,1.9323027322151594,1.5050369174186445e+43,2.291471032081665,2.291471032081665,0.6657917602632505,5.529860939263263,5.529860939263263,17.754982538026212,1.6775400037769351e+43,0.6687321547036308,0.3379096089271047,0.012420099075907104
24,0.9+0.9,1.8,0.84610047963674,1.109213712358428,0.9832551274198797,0.8760892127356592,0.00015326943631048276,23.011372234326238,41.00121606067565,-0.09999999999999998,16.68071008764131,18.04551758992066,8.181950858857821,8.181950858857821,1.355931e+43,1.4796009919230807e+43,9.12066999892182,9.12066999892182,0.6327420713611979,0.6907791346474604,9.172309842051325,9.172309842051325,17.957906016836052,18.200038603685623,1.736019e+43,1.7171630700132053e+43,0.6361988388419206,0.6947936805242374,0.523725834797891,0.3387249283181026,0.010192814463933587,0.011416898465684847,17.596553777319716,5.490435867936782,5.490435867936782,1.4460405477125936e+43,6.645585041760498,6.645585041760498,0.6645309510707474,5.023987047544218,5.023987047544218,17.754982538026212,1.6775400037769351e+43,0.6687321547036308,0.3379096089271047,0.012420099075907104
24,0.9+0.9,1.8,0.84610047963674,1.109213712358428,0.9832551274198797,0.8760892127356592,0.00015326943631048276,23.011372234326238,41.00121606067565,0.10000000000000009,16.68071008764131,18.04551758992066,8.181950858857821,8.181950858857821,1.359254e+43,1.4796009919230807e+43,8.853900148396152,8.853900148396152,0.6277685454283345,0.6907791346474603,10.037232619887462,10.037232619887462,17.957906016836052,18.200038603685623,1.736019e+43,1.7171630700132053e+43,0.6361988388419206,0.6947936805242374,0.523725834797891,0.3387249283181026,0.010192814463933587,0.011416898465684847,17.596553777319716,5.490435867936782,5.490435867936782,1.4460405477125934e+43,6.384866089236692,6.384866089236692,0.6645309510707476,5.856044542233254,5.856044542233254,17.754982538026212,1.6775400037769351e+43,0.6687321547036308,0.3379096089271047,0.012420099075907104
24,0.9+0.9,1.8,0.84610047963674,1.109213712358428,0.9832551274198797,0.8760892127356592,0.00015326943631048276,23.011372234326238,41.00121606067565,0.30000000000000016,17.957906016836052,18.089801135256828,0.7344682520173569,0.7344682520173569,1.471186e+43,1.5401526775950037e+43,4.687828567903968,4.687828567903968,0.6321912817616276,0.6919843497639172,9.458065893549442,9.458065893549442,17.957906016836052,18.200038603685623,1.736019e+43,1.7171630700132053e+43,0.6361988388419206,0.6947936805242374,0.523725834797891,0.3387249283181026,0.010192814463933587,0.011416898465684847,17.641964314188712,1.7593460081099406,-1.7593460081099406,1.505036917418645e+43,2.3009271036187786,2.3009271036187786,0.6657917602632505,5.314922788557554,5.314922788557554,17.754982538026212,1.6775400037769351e+43,0.6687321547036308,0.3379096089271047,0.012420099075907104
24,0.9+0.9,1.8,0.84610047963674,1.109213712358428,0.9832551274198797,0.8760892127356592,0.00015326943631048276,23.011372234326238,41.00121606067565,0.5000000000000001,17.957906016836052,18.156023935615526,1.1032350798235189,1.1032350798235189,1.673089e+43,1.6594360824376258e+43,0.8160305615764689,-0.8160305615764689,0.6323677034099169,0.6940175873223398,9.749056376533488,9.749056376533488,17.957906016836052,18.200038603685623,1.736019e+43,1.7171630700132053e+43,0.6361988388419206,0.6947936805242374,0.523725834797891,0.3387249283181026,0.010192814463933587,0.011416898465684847,17.70986179789703,1.3812535754807558,-1.3812535754807558,1.6212697724366269e+43,3.0972188307599344,-3.0972188307599344,0.6679200488293798,5.622100121140598,5.622100121140598,17.754982538026212,1.6775400037769351e+43,0.6687321547036308,0.3379096089271047,0.012420099075907104
24,0.9+0.9,1.8,0.84610047963674,1.109213712358428,0.9832551274198797,0.8760892127356592,0.00015326943631048276,23.011372234326238,41.00121606067565,0.7000000000000001,18.632721665830566,18.243947083913888,2.0865152653980155,-2.0865152653980155,1.94317e+43,1.83434174249612e+43,5.600552576659786,-5.600552576659786,0.6391071410849126,0.6963846447018383,8.962112912663521,8.962112912663521,17.957906016836052,18.200038603685623,1.736019e+43,1.7171630700132053e+43,0.6361988388419206,0.6947936805242374,0.523725834797891,0.3387249283181026,0.010192814463933587,0.011416898465684847,17.799988903103813,4.469195524204345,-4.469195524204345,1.7917293123629882e+43,7.793486294920762,-7.793486294920762,0.6703986987211468,4.89613644171075,4.89613644171075,17.754982538026212,1.6775400037769351e+43,0.6687321547036308,0.3379096089271047,0.012420099075907104
24,0.9+0.9,1.8,0.84610047963674,1.109213712358428,0.9832551274198797,0.8760892127356592,0.00015326943631048276,23.011372234326238,41.00121606067565,0.9,18.632721665830566,18.33144853116241,1.6169035317081155,-1.6169035317081155,2.268452e+43,2.0612469297237966e+43,9.13420562904587,-9.13420562904587,0.6342532021548202,0.698711523552605,10.162868895071133,10.162868895071133,17.957906016836052,18.200038603685623,1.736019e+43,1.7171630700132053e+43,0.6361988388419206,0.6947936805242374,0.523725834797891,0.3387249283181026,0.010192814463933587,0.011416898465684847,17.889661958813672,3.987928979691391,-3.987928979691391,2.0128974343484313e+43,11.265592820635788,-11.265592820635788,0.6728366706874115,6.08329108966377,6.08329108966377,17.754982538026212,1.6775400037769351e+43,0.6687321547036308,0.3379096089271047,0.012420099075907104
25,1.0+1.0,2.0,1.3360700933221459,1.1491218550396807,1.1074755525069402,0.9095205081033508,0.0002516511023323539,24.015768181697883,40.48870217925694,-0.9,16.68071008764131,17.528217387989002,5.08076272469725,5.08076272469725,3.075063e+43,3.0667189966548603e+43,0.2713441430351089,-0.2713441430351089,0.6432246578547686,0.7120236801652571,10.695955366503128,10.695955366503128,17.30753043079548,17.321590708941425,2.630123e+43,2.6100336596836647e+43,0.619379104348068,0.7061136687277347,0.3011513149765238,0.29541280306188233,0.06388413588908205,0.016511336915578517,16.805811626132538,0.7499772961339138,0.7499772961339138,2.97574711603737e+43,3.2297186744671524,-3.2297186744671524,0.6741741345687821,4.811612293787634,4.811612293787634,16.6142861511724,2.5345984791206286e+43,0.6678944195925507,0.293845169574233,0.018497679341213255
25,1.0+1.0,2.0,1.3360700933221459,1.1491218550396807,1.1074755525069402,0.9095205081033508,0.0002516511023323539,24.015768181697883,40.48870217925694,-0.7,17.957906016836052,17.390739050586397,3.158313478853935,-3.158313478853935,2.843144e+43,2.7648604739559444e+43,2.7534140389672657,-2.7534140389672657,0.6262271308775451,0.7084551808128458,13.13070703597156,13.13070703597156,17.30753043079548,17.321590708941425,2.630123e+43,2.6100336596836647e+43,0.619379104348068,0.7061136687277347,0.3011513149765238,0.29541280306188233,0.06388413588908205,0.016511336915578517,16.686365822147845,7.080670727957377,-7.080670727957377,2.684127152991512e+43,5.592993074163252,-5.592993074163252,0.6703777509186372,7.050256666334922,7.050256666334922,16.6142861511724,2.5345984791206286e+43,0.6678944195925507,0.293845169574233,0.018497679341213255
25,1.0+1.0,2.0,1.3360700933221459,1.1491218550396807,1.1074755525069402,0.9095205081033508,0.0002516511023323539,24.015768181697883,40.48870217925694,-0.49999999999999994,17.957906016836052,17.275338047722332,3.8009329621938805,-3.8009329621938805,2.573414e+43,2.5330257028062784e+43,1.5694442166601166,-1.5694442166601166,0.6212996779399492,0.7049519000027482,13.464069761015436,13.464069761015436,17.30753043079548,17.321590708941425,2.630123e+43,2.6100336596836647e+43,0.619379104348068,0.7061136687277347,0.3011513149765238,0.29541280306188233,0.06388413588908205,0.016511336915578517,16.566058803711762,7.750609741577851,-7.750609741577851,2.4601889579122842e+43,4.399798947534905,-4.399798947534905,0.6666635862863299,7.30145370375764,7.30145370375764,16.6142861511724,2.5345984791206286e+43,0.6678944195925507,0.293845169574233,0.018497679341213255
25,1.0+1.0,2.0,1.3360700933221459,1.1491218550396807,1.1074755525069402,0.9095205081033508,0.0002516511023323539,24.015768181697883,40.48870217925694,-0.29999999999999993,17.957906016836052,17.182459213194036,4.31813599489279,-4.31813599489279,2.400951e+43,2.37546342360268e+43,1.0615617060622928,-1.0615617060622928,0.5963735992357809,0.7020444471577488,17.718901047494246,17.718901047494246,17.30753043079548,17.321590708941425,2.630123e+43,2.6100336596836647e+43,0.619379104348068,0.7061136687277347,0.3011513149765238,0.29541280306188233,0.06388413588908205,0.016511336915578517,16.4934533755224,8.154918730172026,-8.154918730172026,2.308014062327468e+43,3.8708385832335566,-3.8708385832335566,0.6635908081833275,11.270990036058208,11.270990036058208,16.6142861511724,2.5345984791206286e+43,0.6678944195925507,0.293845169574233,0.018497679341213255
25,1.0+1.0,2.0,1.3360700933221459,1.1491218550396807,1.1074755525069402,0.9095205081033508,0.0002516511023323539,24.015768181697883,40.48870217925694,-0.09999999999999998,17.30753043079548,17.11246927172031,1.12703057120209,-1.12703057120209,2.294936e+43,2.295681637161846e+43,0.03249054273608791,0.03249054273608791,0.5946106778669785,0.7003647994801984,17.785439372294338,17.785439372294338,17.30753043079548,17.321590708941425,2.630123e+43,2.6100336596836647e+43,0.619379104348068,0.7061136687277347,0.3011513149765238,0.29541280306188233,0.06388413588908205,0.016511336915578517,16.420526916424656,5.124957127289344,-5.124957127289344,2.230967596137576e+43,2.787372016580158,-2.787372016580158,0.6618196377613733,11.303019336196689,11.303019336196689,16.6142861511724,2.5345984791206286e+43,0.6678944195925507,0.293845169574233,0.018497679341213255
25,1.0+1.0,2.0,1.3360700933221459,1.1491218550396807,1.1074755525069402,0.9095205081033508,0.0002516511023323539,24.015768181697883,40.48870217925694,0.10000000000000009,17.30753043079548,17.11246927172031,1.12703057120209,-1.12703057120209,2.285812e+43,2.295681637161846e+43,0.43177816731409374,0.43177816731409374,0.5944230877463077,0.7003647994801983,17.82261051392828,17.82261051392828,17.30753043079548,17.321590708941425,2.630123e+43,2.6100336596836647e+43,0.619379104348068,0.7061136687277347,0.3011513149765238,0.29541280306188233,0.06388413588908205,0.016511336915578517,16.420526916424656,5.124957127289344,-5.124957127289344,2.230967596137576e+43,2.3993400971919057,-2.3993400971919057,0.6618196377613733,11.338144733003643,11.338144733003643,16.6142861511724,2.5345984791206286e+43,0.6678944195925507,0.293845169574233,0.018497679341213255
25,1.0+1.0,2.0,1.3360700933221459,1.1491218550396807,1.1074755525069402,0.9095205081033508,0.0002516511023323539,24.015768181697883,40.48870217925694,0.30000000000000016,16.07658814671332,17.182459213194036,6.878767163708175,6.878767163708175,2.386036e+43,2.37546342360268e+43,0.44310213246237923,-0.44310213246237923,0.6083222551332607,0.7020444471577488,15.406668296881092,15.406668296881092,17.30753043079548,17.321590708941425,2.630123e+43,2.6100336596836647e+43,0.619379104348068,0.7061136687277347,0.3011513149765238,0.29541280306188233,0.06388413588908205,0.016511336915578517,16.4934533755224,2.5929956344269676,2.5929956344269676,2.308014062327468e+43,3.269939668661004,-3.269939668661004,0.6635908081833275,9.085407049255426,9.085407049255426,16.6142861511724,2.5345984791206286e+43,0.6678944195925507,0.293845169574233,0.018497679341213255
25,1.0+1.0,2.0,1.3360700933221459,1.1491218550396807,1.1074755525069402,0.9095205081033508,0.0002516511023323539,24.015768181697883,40.48870217925694,0.5000000000000001,17.30753043079548,17.275338047722332,0.18600217519114262,-0.18600217519114262,2.584038e+43,2.533025702806279e+43,1.9741310767767812,-1.9741310767767812,0.6181322569148986,0.7049519000027482,14.045480092103093,14.045480092103093,17.30753043079548,17.321590708941425,2.630123e+43,2.6100336596836647e+43,0.619379104348068,0.7061136687277347,0.3011513149765238,0.29541280306188233,0.06388413588908205,0.016511336915578517,16.566058803711762,4.284098358506482,-4.284098358506482,2.4601889579122847e+43,4.792849102362865,-4.792849102362865,0.6666635862863298,7.851285680131199,7.851285680131199,16.6142861511724,2.5345984791206286e+43,0.6678944195925507,0.293845169574233,0.018497679341213255
25,1.0+1.0,2.0,1.3360700933221459,1.1491218550396807,1.1074755525069402,0.9095205081033508,0.0002516511023323539,24.015768181697883,40.48870217925694,0.7000000000000001,17.957906016836052,17.390739050586397,3.158313478853935,-3.158313478853935,2.816781e+43,2.764860473955945e+43,1.8432574646042819,-1.8432574646042819,0.6311680538393825,0.7084551808128456,12.24509486868468,12.24509486868468,17.30753043079548,17.321590708941425,2.630123e+43,2.6100336596836647e+43,0.619379104348068,0.7061136687277347,0.3011513149765238,0.29541280306188233,0.06388413588908205,0.016511336915578517,16.686365822147845,7.080670727957377,-7.080670727957377,2.6841271529915123e+43,4.709412872654556,-4.709412872654556,0.670377750918637,6.212243607822481,6.212243607822481,16.6142861511724,2.5345984791206286e+43,0.6678944195925507,0.293845169574233,0.018497679341213255
25,1.0+1.0,2.0,1.3360700933221459,1.1491218550396807,1.1074755525069402,0.9095205081033508,0.0002516511023323539,24.015768181697883,40.48870217925694,0.9,17.30753043079548,17.528217387989002,1.275092122911139,1.275092122911139,3.077877e+43,3.0667189966548603e+43,0.3625227176115077,-0.3625227176115077,0.6339915866153376,0.7120236801652571,12.308064522828433,12.308064522828433,17.30753043079548,17.321590708941425,2.630123e+43,2.6100336596836647e+43,0.619379104348068,0.7061136687277347,0.3011513149765238,0.29541280306188233,0.06388413588908205,0.016511336915578517,16.805811626132538,2.898846872863092,-2.898846872863092,2.97574711603737e+43,3.318192506153745,-3.318192506153745,0.6741741345687821,6.338025425221368,6.338025425221368,16.6142861511724,2.5345984791206286e+43,0.6678944195925507,0.293845169574233,0.018497679341213255


==> anc/peak_anisotropy_oblate.csv <==
X_level,X_run,marker,run,in_fig4,xi_s,xi_1,f,tbar_d,MNi56_Msun,t0_d,cos_theta,Lp_over_Lpavg,closed_form,b2_measured,b2_closed_form,max_dev_percent
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,-1.0000,1.029151,1.029288,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,-0.9000,1.020831,1.020941,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,-0.8000,1.013399,1.013472,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,-0.7000,1.006852,1.006883,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,-0.6000,1.001187,1.001172,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,-0.5000,0.996401,0.996339,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,-0.4000,0.992490,0.992385,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,-0.3000,0.989452,0.989310,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,-0.2000,0.987284,0.987113,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,-0.1000,0.985985,0.985796,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,+0.0000,0.985551,0.985356,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,+0.1000,0.985985,0.985796,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,+0.2000,0.987284,0.987113,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,+0.3000,0.989452,0.989310,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,+0.4000,0.992490,0.992385,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,+0.5000,0.996401,0.996339,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,+0.6000,1.001187,1.001172,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,+0.7000,1.006852,1.006883,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,+0.8000,1.013399,1.013472,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,+0.9000,1.020831,1.020941,0.029050,0.029288,0.02
0.09,0.0901,o,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,yes,2.0000,0.3000,1.2000,23.148,0.6000,35.00,+1.0000,1.029151,1.029288,0.029050,0.029288,0.02
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,-1.0000,1.032037,1.030225,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,-0.9000,1.022938,1.021611,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,-0.8000,1.014781,1.013904,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,-0.7000,1.007571,1.007103,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,-0.6000,1.001313,1.001209,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,-0.5000,0.996010,0.996222,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,-0.4000,0.991667,0.992142,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,-0.3000,0.988286,0.988968,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,-0.2000,0.985869,0.986701,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,-0.1000,0.984418,0.985341,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,+0.0000,0.983934,0.984887,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,+0.1000,0.984418,0.985341,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,+0.2000,0.985869,0.986701,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,+0.3000,0.988286,0.988968,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,+0.4000,0.991667,0.992142,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,+0.5000,0.996010,0.996222,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,+0.6000,1.001313,1.001209,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,+0.7000,1.007571,1.007103,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,+0.8000,1.014781,1.013904,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,+0.9000,1.022938,1.021611,0.032098,0.030225,0.18
0.09,0.0930,s,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,yes,2.3496,2.1000,0.3000,11.574,0.2000,20.00,+1.0000,1.032037,1.030225,0.032098,0.030225,0.18
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,-1.0000,1.030958,1.030225,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,-0.9000,1.022167,1.021611,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,-0.8000,1.014285,1.013904,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,-0.7000,1.007317,1.007103,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,-0.6000,1.001268,1.001209,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,-0.5000,0.996141,0.996222,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,-0.4000,0.991942,0.992142,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,-0.3000,0.988672,0.988968,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,-0.2000,0.986335,0.986701,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,-0.1000,0.984932,0.985341,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,+0.0000,0.984464,0.984888,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,+0.1000,0.984932,0.985341,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,+0.2000,0.986335,0.986701,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,+0.3000,0.988672,0.988968,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,+0.4000,0.991942,0.992142,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,+0.5000,0.996141,0.996222,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,+0.6000,1.001268,1.001209,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,+0.7000,1.007317,1.007103,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,+0.8000,1.014285,1.013904,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,+0.9000,1.022167,1.021611,0.031027,0.030225,0.07
0.09,0.0930,^,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,yes,2.2655,1.6000,0.7000,40.094,1.2000,inf,+1.0000,1.030958,1.030225,0.031027,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,-1.0000,1.030956,1.030225,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,-0.9000,1.022164,1.021611,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,-0.8000,1.014282,1.013904,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,-0.7000,1.007315,1.007103,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,-0.6000,1.001267,1.001209,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,-0.5000,0.996143,0.996222,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,-0.4000,0.991946,0.992142,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,-0.3000,0.988678,0.988968,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,-0.2000,0.986342,0.986701,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,-0.1000,0.984940,0.985341,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,+0.0000,0.984473,0.984887,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,+0.1000,0.984940,0.985341,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,+0.2000,0.986342,0.986701,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,+0.3000,0.988678,0.988968,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,+0.4000,0.991946,0.992142,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,+0.5000,0.996143,0.996222,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,+0.6000,1.001267,1.001209,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,+0.7000,1.007315,1.007103,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,+0.8000,1.014282,1.013904,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,+0.9000,1.022164,1.021611,0.031018,0.030225,0.07
0.09,0.0930,D,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,yes,2.1613,0.9000,0.9500,23.148,0.5000,60.00,+1.0000,1.030956,1.030225,0.031018,0.030225,0.07
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,-1.0000,1.002673,1.030225,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,-0.9000,1.001436,1.021611,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,-0.8000,1.000644,1.013904,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,-0.7000,1.000210,1.007103,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,-0.6000,1.000046,1.001209,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,-0.5000,1.000068,0.996222,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,-0.4000,1.000199,0.992142,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,-0.3000,1.000374,0.988968,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,-0.2000,1.000539,0.986701,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,-0.1000,1.000653,0.985341,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,+0.0000,1.000694,0.984888,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,+0.1000,1.000653,0.985341,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,+0.2000,1.000539,0.986701,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,+0.3000,1.000374,0.988968,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,+0.4000,1.000199,0.992142,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,+0.5000,1.000068,0.996222,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,+0.6000,1.000046,1.001209,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,+0.7000,1.000210,1.007103,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,+0.8000,1.000644,1.013904,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,+0.9000,1.001436,1.021611,0.000800,0.030225,2.67
0.09,0.0930,v,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,yes,1.7321,1.2000,1.4000,28.351,0.8000,30.00,+1.0000,1.002673,1.030225,0.000800,0.030225,2.67
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,-1.0000,1.104788,1.097500,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,-0.9000,1.075270,1.069713,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,-0.8000,1.048690,1.044850,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,-0.7000,1.025096,1.022912,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,-0.6000,1.004538,1.003900,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,-0.5000,0.987058,0.987812,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,-0.4000,0.972698,0.974650,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,-0.3000,0.961491,0.964413,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,-0.2000,0.953466,0.957100,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,-0.1000,0.948643,0.952713,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,+0.0000,0.947033,0.951250,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,+0.1000,0.948643,0.952713,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,+0.2000,0.953466,0.957100,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,+0.3000,0.961491,0.964413,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,+0.4000,0.972698,0.974650,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,+0.5000,0.987058,0.987812,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,+0.6000,1.004538,1.003900,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,+0.7000,1.025096,1.022912,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,+0.8000,1.048690,1.044850,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,+0.9000,1.075270,1.069713,0.105461,0.097500,0.66
0.30,0.3000,o,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,yes,1.7541,1.7000,0.3000,11.574,0.2000,20.00,+1.0000,1.104788,1.097500,0.105461,0.097500,0.66
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,-1.0000,1.103073,1.097500,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,-0.9000,1.074045,1.069712,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,-0.8000,1.047899,1.044850,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,-0.7000,1.024685,1.022912,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,-0.6000,1.004454,1.003900,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,-0.5000,0.987249,0.987812,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,-0.4000,0.973112,0.974650,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,-0.3000,0.962079,0.964413,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,-0.2000,0.954177,0.957100,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,-0.1000,0.949427,0.952713,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,+0.0000,0.947843,0.951250,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,+0.1000,0.949427,0.952713,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,+0.2000,0.954177,0.957100,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,+0.3000,0.962079,0.964413,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,+0.4000,0.973112,0.974650,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,+0.5000,0.987249,0.987812,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,+0.6000,1.004454,1.003900,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,+0.7000,1.024685,1.022912,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,+0.8000,1.047899,1.044850,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,+0.9000,1.074045,1.069712,0.103784,0.097500,0.51
0.30,0.3000,s,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,yes,1.7113,0.3500,0.5500,40.094,1.5001,inf,+1.0000,1.103073,1.097500,0.103784,0.097500,0.51
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,-1.0000,1.102731,1.097500,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,-0.9000,1.073794,1.069713,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,-0.8000,1.047731,1.044850,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,-0.7000,1.024594,1.022912,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,-0.6000,1.004430,1.003900,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,-0.5000,0.987284,0.987812,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,-0.4000,0.973197,0.974650,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,-0.3000,0.962202,0.964413,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,-0.2000,0.954328,0.957100,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,-0.1000,0.949595,0.952712,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,+0.0000,0.948016,0.951250,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,+0.1000,0.949595,0.952712,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,+0.2000,0.954328,0.957100,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,+0.3000,0.962202,0.964413,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,+0.4000,0.973197,0.974650,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,+0.5000,0.987284,0.987812,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,+0.6000,1.004430,1.003900,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,+0.7000,1.024594,1.022912,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,+0.8000,1.047731,1.044850,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,+0.9000,1.073794,1.069713,0.103436,0.097500,0.48
0.30,0.3000,^,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,yes,1.6538,1.3000,0.7500,23.148,0.6000,60.00,+1.0000,1.102731,1.097500,0.103436,0.097500,0.48
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,-1.0000,1.101277,1.097500,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,-0.9000,1.072697,1.069713,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,-0.8000,1.046987,1.044850,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,-0.7000,1.024191,1.022912,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,-0.6000,1.004348,1.003900,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,-0.5000,0.987495,0.987812,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,-0.4000,0.973662,0.974650,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,-0.3000,0.962876,0.964413,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,-0.2000,0.955157,0.957100,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,-0.1000,0.950519,0.952712,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,+0.0000,0.948973,0.951250,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,+0.1000,0.950519,0.952712,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,+0.2000,0.955157,0.957100,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,+0.3000,0.962876,0.964413,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,+0.4000,0.973662,0.974650,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,+0.5000,0.987495,0.987812,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,+0.6000,1.004348,1.003900,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,+0.7000,1.024191,1.022912,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,+0.8000,1.046987,1.044850,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,+0.9000,1.072697,1.069713,0.101771,0.097500,0.34
0.30,0.3000,D,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,yes,1.5682,0.8000,0.9500,30.622,0.9000,30.00,+1.0000,1.101277,1.097500,0.101771,0.097500,0.34
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,-1.0000,1.099511,1.097500,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,-0.9000,1.071436,1.069713,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,-0.8000,1.046182,1.044850,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,-0.7000,1.023790,1.022912,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,-0.6000,1.004302,1.003900,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,-0.5000,0.987752,0.987812,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,-0.4000,0.974171,0.974650,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,-0.3000,0.963582,0.964413,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,-0.2000,0.956006,0.957100,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,-0.1000,0.951455,0.952712,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,+0.0000,0.949937,0.951250,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,+0.1000,0.951455,0.952712,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,+0.2000,0.956006,0.957100,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,+0.3000,0.963582,0.964413,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,+0.4000,0.974171,0.974650,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,+0.5000,0.987752,0.987812,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,+0.6000,1.004302,1.003900,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,+0.7000,1.023790,1.022912,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,+0.8000,1.046182,1.044850,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,+0.9000,1.071436,1.069713,0.099944,0.097500,0.18
0.30,0.3000,v,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,yes,1.4780,0.5500,1.1000,18.300,0.3500,45.00,+1.0000,1.099511,1.097500,0.099944,0.097500,0.18
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,-1.0000,1.197754,1.180397,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,-0.9000,1.142588,1.128984,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,-0.8000,1.092654,1.082982,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,-0.7000,1.048107,1.042393,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,-0.6000,1.009096,1.007216,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,-0.5000,0.975776,0.977450,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,-0.4000,0.948285,0.953097,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,-0.3000,0.926756,0.934155,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,-0.2000,0.911295,0.920625,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,-0.1000,0.901983,0.912508,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,+0.0000,0.898873,0.909802,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,+0.1000,0.901983,0.912508,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,+0.2000,0.911295,0.920625,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,+0.3000,0.926756,0.934155,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,+0.4000,0.948285,0.953097,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,+0.5000,0.975776,0.977450,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,+0.6000,1.009096,1.007216,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,+0.7000,1.048107,1.042393,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,+0.8000,1.092654,1.082982,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,+0.9000,1.142588,1.128984,0.200244,0.180397,1.47
0.56,0.5551,o,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,0.2000,0.8378,16.539,0.3321,39.97,+1.0000,1.197754,1.180397,0.200244,0.180397,1.47
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,-1.0000,1.191402,1.180397,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,-0.9000,1.137966,1.128984,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,-0.8000,1.089616,1.082982,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,-0.7000,1.046497,1.042393,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,-0.6000,1.008755,1.007216,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,-0.5000,0.976529,0.977450,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,-0.4000,0.949954,0.953097,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,-0.3000,0.929148,0.934155,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,-0.2000,0.914209,0.920625,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,-0.1000,0.905215,0.912508,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,+0.0000,0.902211,0.909802,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,+0.1000,0.905215,0.912508,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,+0.2000,0.914209,0.920625,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,+0.3000,0.929148,0.934155,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,+0.4000,0.949954,0.953097,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,+0.5000,0.976529,0.977450,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,+0.6000,1.008755,1.007216,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,+0.7000,1.046497,1.042393,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,+0.8000,1.089616,1.082982,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,+0.9000,1.137966,1.128984,0.193719,0.180397,0.93
0.56,0.5551,s,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,yes,1.3016,1.4000,0.8378,16.539,0.3321,39.97,+1.0000,1.191402,1.180397,0.193719,0.180397,0.93
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,-1.0000,1.193769,1.180397,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,-0.9000,1.139670,1.128984,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,-0.8000,1.090724,1.082982,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,-0.7000,1.047077,1.042393,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,-0.6000,1.008873,1.007216,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,-0.5000,0.976256,0.977450,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,-0.4000,0.949360,0.953097,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,-0.3000,0.928303,0.934155,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,-0.2000,0.913187,0.920625,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,-0.1000,0.904086,0.912508,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,+0.0000,0.901047,0.909802,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,+0.1000,0.904086,0.912508,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,+0.2000,0.913187,0.920625,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,+0.3000,0.928303,0.934155,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,+0.4000,0.949360,0.953097,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,+0.5000,0.976256,0.977450,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,+0.6000,1.008873,1.007216,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,+0.7000,1.047077,1.042393,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,+0.8000,1.090724,1.082982,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,+0.9000,1.139670,1.128984,0.196080,0.180397,1.13
0.56,0.5551,^,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,yes,1.3016,1.0384,0.8378,40.094,0.3321,39.97,+1.0000,1.193769,1.180397,0.196080,0.180397,1.13
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,-1.0000,1.195330,1.180397,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,-0.9000,1.140819,1.128984,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,-0.8000,1.091490,1.082982,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,-0.7000,1.047488,1.042393,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,-0.6000,1.008964,1.007216,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,-0.5000,0.976066,0.977450,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,-0.4000,0.948929,0.953097,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,-0.3000,0.927680,0.934155,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,-0.2000,0.912422,0.920625,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,-0.1000,0.903234,0.912508,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,+0.0000,0.900166,0.909802,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,+0.1000,0.903234,0.912508,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,+0.2000,0.912422,0.920625,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,+0.3000,0.927680,0.934155,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,+0.4000,0.948929,0.953097,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,+0.5000,0.976066,0.977450,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,+0.6000,1.008964,1.007216,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,+0.7000,1.047488,1.042393,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,+0.8000,1.091490,1.082982,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,+0.9000,1.140819,1.128984,0.197737,0.180397,1.27
0.56,0.5551,D,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,yes,1.3016,1.0384,0.8378,16.539,1.5001,39.97,+1.0000,1.195330,1.180397,0.197737,0.180397,1.27
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,-1.0000,1.194451,1.180397,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,-0.9000,1.140173,1.128984,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,-0.8000,1.091058,1.082982,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,-0.7000,1.047257,1.042393,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,-0.6000,1.008913,1.007216,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,-0.5000,0.976171,0.977450,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,-0.4000,0.949170,0.953097,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,-0.3000,0.928027,0.934155,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,-0.2000,0.912849,0.920625,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,-0.1000,0.903709,0.912508,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,+0.0000,0.900657,0.909802,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,+0.1000,0.903709,0.912508,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,+0.2000,0.912849,0.920625,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,+0.3000,0.928027,0.934155,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,+0.4000,0.949170,0.953097,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,+0.5000,0.976171,0.977450,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,+0.6000,1.008913,1.007216,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,+0.7000,1.047257,1.042393,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,+0.8000,1.091058,1.082982,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,+0.9000,1.140173,1.128984,0.196808,0.180397,1.19
0.56,0.5551,v,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,yes,1.3016,1.0384,0.8378,16.539,0.3321,20.00,+1.0000,1.194451,1.180397,0.196808,0.180397,1.19
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,-1.0000,1.195353,1.180397,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,-0.9000,1.140835,1.128984,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,-0.8000,1.091500,1.082982,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,-0.7000,1.047494,1.042393,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,-0.6000,1.008965,1.007216,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,-0.5000,0.976062,0.977450,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,-0.4000,0.948923,0.953097,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,-0.3000,0.927670,0.934155,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,-0.2000,0.912411,0.920625,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,-0.1000,0.903222,0.912508,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,+0.0000,0.900153,0.909802,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,+0.1000,0.903222,0.912508,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,+0.2000,0.912411,0.920625,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,+0.3000,0.927670,0.934155,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,+0.4000,0.948923,0.953097,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,+0.5000,0.976062,0.977450,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,+0.6000,1.008965,1.007216,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,+0.7000,1.047494,1.042393,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,+0.8000,1.091500,1.082982,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,+0.9000,1.140835,1.128984,0.197761,0.180397,1.27
0.56,0.5551,<,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,yes,1.3016,1.0384,0.8378,16.539,0.3321,inf,+1.0000,1.195353,1.180397,0.197761,0.180397,1.27
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,-1.0000,1.314225,1.274040,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,-0.9000,1.227562,1.195939,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,-0.8000,1.148728,1.126058,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,-0.7000,1.078011,1.064399,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,-0.6000,1.015725,1.010962,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,-0.5000,0.962208,0.965745,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,-0.4000,0.917804,0.928750,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,-0.3000,0.882844,0.899975,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,-0.2000,0.857627,0.879422,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,-0.1000,0.842397,0.867091,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,+0.0000,0.837303,0.862980,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,+0.1000,0.842397,0.867091,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,+0.2000,0.857627,0.879422,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,+0.3000,0.882844,0.899975,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,+0.4000,0.917804,0.928750,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,+0.5000,0.962208,0.965745,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,+0.6000,1.015725,1.010962,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,+0.7000,1.078011,1.064399,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,+0.8000,1.148728,1.126058,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,+0.9000,1.227562,1.195939,0.320257,0.274040,3.15
0.84,0.8432,o,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,yes,1.2042,0.2000,0.3500,11.574,1.2000,20.00,+1.0000,1.314225,1.274040,0.320257,0.274040,3.15
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,-1.0000,1.263703,1.274040,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,-0.9000,1.190047,1.195939,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,-0.8000,1.123485,1.126058,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,-0.7000,1.064334,1.064399,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,-0.6000,1.012879,1.010962,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,-0.5000,0.969344,0.965745,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,-0.4000,0.933862,0.928750,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,-0.3000,0.906452,0.899975,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,-0.2000,0.887031,0.879422,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,-0.1000,0.875463,0.867091,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,+0.0000,0.871623,0.862980,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,+0.1000,0.875463,0.867091,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,+0.2000,0.887031,0.879422,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,+0.3000,0.906452,0.899975,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,+0.4000,0.933862,0.928750,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,+0.5000,0.969344,0.965745,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,+0.6000,1.012879,1.010962,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,+0.7000,1.064334,1.064399,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,+0.8000,1.123485,1.126058,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,+0.9000,1.190047,1.195939,0.262308,0.274040,1.00
0.84,0.8432,s,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,yes,0.9157,0.6000,1.1500,36.600,0.2500,inf,+1.0000,1.263703,1.274040,0.262308,0.274040,1.00
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,-1.0000,1.314663,1.274040,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,-0.9000,1.227859,1.195939,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,-0.8000,1.148896,1.126058,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,-0.7000,1.078062,1.064399,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,-0.6000,1.015678,1.010962,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,-0.5000,0.962082,0.965745,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,-0.4000,0.917619,0.928750,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,-0.3000,0.882620,0.899975,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,-0.2000,0.857380,0.879422,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,-0.1000,0.842136,0.867091,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,+0.0000,0.837037,0.862980,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,+0.1000,0.842136,0.867091,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,+0.2000,0.857380,0.879422,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,+0.3000,0.882620,0.899975,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,+0.4000,0.917619,0.928750,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,+0.5000,0.962082,0.965745,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,+0.6000,1.015678,1.010962,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,+0.7000,1.078062,1.064399,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,+0.8000,1.148896,1.126058,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,+0.9000,1.227859,1.195939,0.320729,0.274040,3.19
0.84,0.8432,^,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,yes,1.1681,1.0000,0.5500,23.148,0.6000,60.00,+1.0000,1.314663,1.274040,0.320729,0.274040,3.19
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,-1.0000,1.315736,1.274040,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,-0.9000,1.228632,1.195939,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,-0.8000,1.149387,1.126058,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,-0.7000,1.078294,1.064399,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,-0.6000,1.015679,1.010962,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,-0.5000,0.961882,0.965745,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,-0.4000,0.917252,0.928750,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,-0.3000,0.882122,0.899975,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,-0.2000,0.856789,0.879422,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,-0.1000,0.841488,0.867091,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,+0.0000,0.836370,0.862980,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,+0.1000,0.841488,0.867091,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,+0.2000,0.856789,0.879422,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,+0.3000,0.882122,0.899975,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,+0.4000,0.917252,0.928750,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,+0.5000,0.961882,0.965745,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,+0.6000,1.015679,1.010962,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,+0.7000,1.078294,1.064399,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,+0.8000,1.149387,1.126058,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,+0.9000,1.228632,1.195939,0.321909,0.274040,3.27
0.84,0.8432,D,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,yes,1.1119,0.4000,0.7500,30.622,0.3500,30.00,+1.0000,1.315736,1.274040,0.321909,0.274040,3.27
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,-1.0000,1.302328,1.274040,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,-0.9000,1.218740,1.195939,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,-0.8000,1.142780,1.126058,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,-0.7000,1.074723,1.064399,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,-0.6000,1.014866,1.010962,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,-0.5000,0.963519,0.965745,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,-0.4000,0.920989,0.928750,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,-0.3000,0.887562,0.899975,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,-0.2000,0.863491,0.879422,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,-0.1000,0.848966,0.867091,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,+0.0000,0.844111,0.862980,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,+0.1000,0.848966,0.867091,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,+0.2000,0.863491,0.879422,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,+0.3000,0.887562,0.899975,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,+0.4000,0.920989,0.928750,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,+0.5000,0.963519,0.965745,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,+0.6000,1.014866,1.010962,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,+0.7000,1.074723,1.064399,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,+0.8000,1.142780,1.126058,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,+0.9000,1.218740,1.195939,0.307546,0.274040,2.22
0.84,0.8432,v,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,yes,1.0304,0.8000,0.9500,18.300,1.5001,45.00,+1.0000,1.302328,1.274040,0.307546,0.274040,2.22
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,-1.0000,1.318375,1.274040,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,-0.9000,1.230519,1.195939,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,-0.8000,1.150620,1.126058,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,-0.7000,1.078970,1.064399,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,-0.6000,1.015889,1.010962,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,-0.5000,0.961714,0.965745,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,-0.4000,0.916786,0.928750,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,-0.3000,0.881433,0.899975,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,-0.2000,0.855946,0.879422,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,-0.1000,0.840555,0.867091,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,+0.0000,0.835408,0.862980,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,+0.1000,0.840555,0.867091,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,+0.2000,0.855946,0.879422,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,+0.3000,0.881433,0.899975,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,+0.4000,0.916786,0.928750,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,+0.5000,0.961714,0.965745,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,+0.6000,1.015889,1.010962,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,+0.7000,1.078970,1.064399,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,+0.8000,1.150620,1.126058,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,+0.9000,1.230519,1.195939,0.324274,0.274040,3.48
0.84,0.8432,<,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,yes,1.1789,1.3000,0.5000,40.094,0.2000,35.00,+1.0000,1.318375,1.274040,0.324274,0.274040,3.48
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,-1.0000,1.483948,1.402188,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,-0.9000,1.352355,1.287564,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,-0.8000,1.232001,1.185006,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,-0.7000,1.123343,1.094514,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,-0.6000,1.026910,1.016088,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,-0.5000,0.943355,0.949727,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,-0.4000,0.873402,0.895431,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,-0.3000,0.817839,0.853202,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,-0.2000,0.777448,0.823037,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,-0.1000,0.752901,0.804939,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,+0.0000,0.744665,0.798906,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,+0.1000,0.752901,0.804939,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,+0.2000,0.777448,0.823037,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,+0.3000,0.817839,0.853202,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,+0.4000,0.873402,0.895431,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,+0.5000,0.943355,0.949727,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,+0.6000,1.026910,1.016088,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,+0.7000,1.123343,1.094514,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,+0.8000,1.232001,1.185006,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,+0.9000,1.352355,1.287564,0.497702,0.402188,6.79
1.24,1.2375,o,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,yes,0.9983,0.2500,0.3000,14.175,0.2000,25.00,+1.0000,1.483948,1.402188,0.497702,0.402188,6.79
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,-1.0000,1.487276,1.402187,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,-0.9000,1.354743,1.287564,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,-0.8000,1.233521,1.185006,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,-0.7000,1.124070,1.094514,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,-0.6000,1.026945,1.016088,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,-0.5000,0.942804,0.949727,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,-0.4000,0.872390,0.895431,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,-0.3000,0.816494,0.853202,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,-0.2000,0.775885,0.823038,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,-0.1000,0.751221,0.804939,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,+0.0000,0.742947,0.798906,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,+0.1000,0.751221,0.804939,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,+0.2000,0.775885,0.823038,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,+0.3000,0.816494,0.853202,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,+0.4000,0.872390,0.895431,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,+0.5000,0.942804,0.949727,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,+0.6000,1.026945,1.016088,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,+0.7000,1.124070,1.094514,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,+0.8000,1.233521,1.185006,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,+0.9000,1.354743,1.287564,0.501119,0.402187,7.00
1.24,1.2375,s,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,yes,0.9561,0.4500,0.5500,40.094,1.5001,inf,+1.0000,1.487276,1.402187,0.501119,0.402187,7.00
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,-1.0000,1.481323,1.402188,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,-0.9000,1.350299,1.287564,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,-0.8000,1.230465,1.185006,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,-0.7000,1.122287,1.094514,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,-0.6000,1.026322,1.016088,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,-0.5000,0.943226,0.949727,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,-0.4000,0.873727,0.895431,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,-0.3000,0.818593,0.853202,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,-0.2000,0.778565,0.823037,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,-0.1000,0.754265,0.804939,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,+0.0000,0.746115,0.798906,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,+0.1000,0.754265,0.804939,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,+0.2000,0.778565,0.823037,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,+0.3000,0.818593,0.853202,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,+0.4000,0.873727,0.895431,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,+0.5000,0.943226,0.949727,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,+0.6000,1.026322,1.016088,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,+0.7000,1.122287,1.094514,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,+0.8000,1.230465,1.185006,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,+0.9000,1.350299,1.287564,0.494949,0.402188,6.61
1.24,1.2375,^,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,yes,0.8835,0.5500,0.8000,23.148,0.6000,60.00,+1.0000,1.481323,1.402188,0.494949,0.402188,6.61
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,-1.0000,1.446673,1.402187,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,-0.9000,1.324463,1.287564,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,-0.8000,1.212982,1.185006,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,-0.7000,1.112691,1.094514,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,-0.6000,1.024123,1.016088,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,-0.5000,0.947876,0.949727,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,-0.4000,0.884571,0.895431,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,-0.3000,0.834779,0.853202,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,-0.2000,0.798951,0.823037,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,-0.1000,0.777370,0.804939,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,+0.0000,0.770166,0.798906,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,+0.1000,0.777370,0.804939,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,+0.2000,0.798951,0.823037,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,+0.3000,0.834779,0.853202,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,+0.4000,0.884571,0.895431,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,+0.5000,0.947876,0.949727,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,+0.6000,1.024123,1.016088,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,+0.7000,1.112691,1.094514,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,+0.8000,1.212982,1.185006,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,+0.9000,1.324463,1.287564,0.454915,0.402187,3.60
1.24,1.2375,D,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,yes,0.7720,0.4000,1.0500,30.622,0.9000,30.00,+1.0000,1.446673,1.402187,0.454915,0.402187,3.60
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,-1.0000,1.032161,1.031114,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,-0.9000,1.023030,1.022246,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,-0.8000,1.014842,1.014312,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,-0.7000,1.007603,1.007312,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,-0.6000,1.001318,1.001245,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,-0.5000,0.995992,0.996111,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,-0.4000,0.991629,0.991910,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,-0.3000,0.988232,0.988644,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,-0.2000,0.985803,0.986310,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,-0.1000,0.984346,0.984910,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,+0.0000,0.983860,0.984443,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,+0.1000,0.984346,0.984910,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,+0.2000,0.985803,0.986310,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,+0.3000,0.988232,0.988644,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,+0.4000,0.991629,0.991910,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,+0.5000,0.995992,0.996111,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,+0.6000,1.001318,1.001245,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,+0.7000,1.007603,1.007312,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,+0.8000,1.014842,1.014312,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,+0.9000,1.023030,1.022246,0.032234,0.031114,0.10
,0.0957,,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,2.2000,1.0384,0.8378,16.539,0.3321,39.97,+1.0000,1.032161,1.031114,0.032234,0.031114,0.10
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,-1.0000,1.042651,1.043753,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,-0.9000,1.030549,1.031284,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,-0.8000,1.019693,1.020127,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,-0.7000,1.010094,1.010282,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,-0.6000,1.001758,1.001750,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,-0.5000,0.994693,0.994531,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,-0.4000,0.988904,0.988624,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,-0.3000,0.984397,0.984030,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,-0.2000,0.981174,0.980749,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,-0.1000,0.979240,0.978780,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,+0.0000,0.978594,0.978123,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,+0.1000,0.979240,0.978780,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,+0.2000,0.981174,0.980749,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,+0.3000,0.984397,0.984030,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,+0.4000,0.988904,0.988624,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,+0.5000,0.994693,0.994531,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,+0.6000,1.001758,1.001750,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,+0.7000,1.010094,1.010282,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,+0.8000,1.019693,1.020127,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,+0.9000,1.030549,1.031284,0.042753,0.043753,0.11
,0.1346,,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,no,2.0000,1.7000,0.9000,40.094,1.5001,45.00,+1.0000,1.042651,1.043753,0.042753,0.043753,0.11
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,-1.0000,1.046458,1.045012,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,-0.9000,1.033291,1.032184,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,-0.8000,1.021472,1.020706,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,-0.7000,1.011014,1.010578,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,-0.6000,1.001926,1.001801,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,-0.5000,0.994219,0.994373,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,-0.4000,0.987901,0.988297,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,-0.3000,0.982980,0.983570,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,-0.2000,0.979459,0.980195,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,-0.1000,0.977345,0.978169,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,+0.0000,0.976640,0.977494,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,+0.1000,0.977345,0.978169,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,+0.2000,0.979459,0.980195,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,+0.3000,0.982980,0.983570,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,+0.4000,0.987901,0.988297,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,+0.5000,0.994219,0.994373,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,+0.6000,1.001926,1.001801,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,+0.7000,1.011014,1.010578,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,+0.8000,1.021472,1.020706,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,+0.9000,1.033291,1.032184,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,no,2.0795,0.3000,0.6500,34.722,0.2000,inf,+1.0000,1.046458,1.045012,0.046612,0.045012,0.14
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,-1.0000,1.038483,1.045012,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,-0.9000,1.027312,1.032184,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,-0.8000,1.017454,1.020706,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,-0.7000,1.008878,1.010578,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,-0.6000,1.001553,1.001801,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,-0.5000,0.995441,0.994373,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,-0.4000,0.990504,0.988297,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,-0.3000,0.986708,0.983570,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,-0.2000,0.984021,0.980195,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,-0.1000,0.982420,0.978169,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,+0.0000,0.981887,0.977494,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,+0.1000,0.982420,0.978169,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,+0.2000,0.984021,0.980195,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,+0.3000,0.986708,0.983570,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,+0.4000,0.990504,0.988297,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,+0.5000,0.995441,0.994373,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,+0.6000,1.001553,1.001801,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,+0.7000,1.008878,1.010578,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,+0.8000,1.017454,1.020706,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,+0.9000,1.027312,1.032184,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,no,1.6809,0.7000,1.3000,29.508,1.0000,35.00,+1.0000,1.038483,1.045012,0.037495,0.045012,0.62
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,-1.0000,1.040439,1.045012,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,-0.9000,1.028929,1.032184,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,-0.8000,1.018628,1.020706,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,-0.7000,1.009537,1.010578,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,-0.6000,1.001658,1.001801,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,-0.5000,0.994991,0.994373,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,-0.4000,0.989536,0.988297,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,-0.3000,0.985294,0.983570,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,-0.2000,0.982264,0.980195,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,-0.1000,0.980446,0.978169,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,+0.0000,0.979840,0.977494,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,+0.1000,0.980446,0.978169,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,+0.2000,0.982264,0.980195,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,+0.3000,0.985294,0.983570,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,+0.4000,0.989536,0.988297,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,+0.5000,0.994991,0.994373,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,+0.6000,1.001658,1.001801,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,+0.7000,1.009537,1.010578,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,+0.8000,1.018628,1.020706,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,+0.9000,1.028929,1.032184,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,no,1.9019,1.5000,1.0500,20.047,0.6000,25.00,+1.0000,1.040439,1.045012,0.040409,0.045012,0.44
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,-1.0000,1.046865,1.045013,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,-0.9000,1.033582,1.032184,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,-0.8000,1.021659,1.020706,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,-0.7000,1.011110,1.010578,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,-0.6000,1.001944,1.001801,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,-0.5000,0.994172,0.994373,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,-0.4000,0.987800,0.988297,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,-0.3000,0.982837,0.983570,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,-0.2000,0.979288,0.980194,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,-0.1000,0.977157,0.978169,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,+0.0000,0.976446,0.977494,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,+0.1000,0.977157,0.978169,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,+0.2000,0.979288,0.980194,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,+0.3000,0.982837,0.983570,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,+0.4000,0.987800,0.988297,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,+0.5000,0.994172,0.994373,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,+0.6000,1.001944,1.001801,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,+0.7000,1.011110,1.010578,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,+0.8000,1.021659,1.020706,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,+0.9000,1.033582,1.032184,0.047012,0.045013,0.18
,0.1385,,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,no,2.1483,1.3000,0.3000,11.574,1.5001,45.00,+1.0000,1.046865,1.045013,0.047012,0.045013,0.18
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,-1.0000,1.047626,1.046237,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,-0.9000,1.034127,1.033059,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,-0.8000,1.022012,1.021269,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,-0.7000,1.011290,1.010866,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,-0.6000,1.001974,1.001849,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,-0.5000,0.994073,0.994220,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,-0.4000,0.987596,0.987978,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,-0.3000,0.982551,0.983124,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,-0.2000,0.978943,0.979656,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,-0.1000,0.976777,0.977575,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,+0.0000,0.976054,0.976882,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,+0.1000,0.976777,0.977575,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,+0.2000,0.978943,0.979656,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,+0.3000,0.982551,0.983124,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,+0.4000,0.987596,0.987978,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,+0.5000,0.994073,0.994220,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,+0.6000,1.001974,1.001849,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,+0.7000,1.011290,1.010866,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,+0.8000,1.022012,1.021269,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,+0.9000,1.034127,1.033059,0.047783,0.046237,0.13
,0.1423,,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,no,2.0000,1.0384,0.8378,8.359,0.3321,39.97,+1.0000,1.047626,1.046237,0.047783,0.046237,0.13
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,-1.0000,1.071443,1.068582,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,-0.9000,1.051248,1.049036,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,-0.8000,1.033094,1.031548,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,-0.7000,1.017008,1.016117,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,-0.6000,1.003012,1.002743,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,-0.5000,0.991130,0.991427,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,-0.4000,0.981380,0.982169,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,-0.3000,0.973779,0.974968,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,-0.2000,0.968341,0.969824,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,-0.1000,0.965074,0.966738,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,+0.0000,0.963984,0.965709,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,+0.1000,0.965074,0.966738,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,+0.2000,0.968341,0.969824,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,+0.3000,0.973779,0.974968,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,+0.4000,0.981380,0.982169,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,+0.5000,0.991130,0.991427,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,+0.6000,1.003012,1.002743,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,+0.7000,1.017008,1.016117,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,+0.8000,1.033094,1.031548,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,+0.9000,1.051248,1.049036,0.071786,0.068582,0.27
,0.2110,,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.8000,1.0384,0.8378,16.539,0.3321,39.97,+1.0000,1.071443,1.068582,0.071786,0.068582,0.27
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,-1.0000,1.084841,1.080087,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,-0.9000,1.060898,1.057262,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,-0.8000,1.039355,1.036840,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,-0.7000,1.020250,1.018820,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,-0.6000,1.003616,1.003203,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,-0.5000,0.989484,0.989989,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,-0.4000,0.977881,0.979177,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,-0.3000,0.968832,0.970768,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,-0.2000,0.962354,0.964762,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,-0.1000,0.958462,0.961158,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,+0.0000,0.957164,0.959957,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,+0.1000,0.958462,0.961158,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,+0.2000,0.962354,0.964762,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,+0.3000,0.968832,0.970768,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,+0.4000,0.977881,0.979177,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,+0.5000,0.989484,0.989989,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,+0.6000,1.003616,1.003203,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,+0.7000,1.020250,1.018820,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,+0.8000,1.039355,1.036840,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,+0.9000,1.060898,1.057262,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.8000,0.4500,0.6000,16.539,0.3321,39.97,+1.0000,1.084841,1.080087,0.085323,0.080087,0.44
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,-1.0000,1.084754,1.080087,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,-0.9000,1.060835,1.057262,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,-0.8000,1.039315,1.036840,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,-0.7000,1.020229,1.018820,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,-0.6000,1.003612,1.003203,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,-0.5000,0.989495,0.989989,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,-0.4000,0.977904,0.979177,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,-0.3000,0.968864,0.970768,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,-0.2000,0.962393,0.964762,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,-0.1000,0.958504,0.961158,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,+0.0000,0.957207,0.959957,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,+0.1000,0.958504,0.961158,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,+0.2000,0.962393,0.964762,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,+0.3000,0.968864,0.970768,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,+0.4000,0.977904,0.979177,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,+0.5000,0.989495,0.989989,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,+0.6000,1.003612,1.003203,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,+0.7000,1.020229,1.018820,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,+0.8000,1.039315,1.036840,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,+0.9000,1.060835,1.057262,0.085235,0.080087,0.43
,0.2464,,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.8000,1.0000,0.6000,16.539,0.3321,39.97,+1.0000,1.084754,1.080087,0.085235,0.080087,0.43
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,-1.0000,1.106728,1.101440,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,-0.9000,1.076675,1.072529,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,-0.8000,1.049603,1.046662,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,-0.7000,1.025565,1.023838,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,-0.6000,1.004613,1.004058,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,-0.5000,0.986796,0.987320,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,-0.4000,0.972154,0.973626,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,-0.3000,0.960725,0.962974,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,-0.2000,0.952540,0.955366,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,-0.1000,0.947620,0.950802,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,+0.0000,0.945978,0.949280,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,+0.1000,0.947620,0.950802,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,+0.2000,0.952540,0.955366,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,+0.3000,0.960725,0.962974,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,+0.4000,0.972154,0.973626,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,+0.5000,0.986796,0.987320,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,+0.6000,1.004613,1.004058,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,+0.7000,1.025565,1.023838,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,+0.8000,1.049603,1.046662,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,+0.9000,1.076675,1.072529,0.107478,0.101440,0.48
,0.3121,,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,no,1.6000,1.0384,0.8378,12.386,0.3321,39.97,+1.0000,1.106728,1.101440,0.107478,0.101440,0.48
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,-1.0000,1.093226,1.112729,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,-0.9000,1.066738,1.080602,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,-0.8000,1.043032,1.051856,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,-0.7000,1.022152,1.026491,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,-0.6000,1.004108,1.004509,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,-0.5000,0.988898,0.985909,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,-0.4000,0.976506,0.970690,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,-0.3000,0.966908,0.958854,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,-0.2000,0.960077,0.950399,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,-0.1000,0.955990,0.945326,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,+0.0000,0.954630,0.943635,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,+0.1000,0.955990,0.945326,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,+0.2000,0.960077,0.950399,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,+0.3000,0.966908,0.958854,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,+0.4000,0.976506,0.970690,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,+0.5000,0.988898,0.985909,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,+0.6000,1.004108,1.004509,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,+0.7000,1.022152,1.026491,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,+0.8000,1.043032,1.051856,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,+0.9000,1.066738,1.080602,0.092353,0.112729,1.75
,0.3469,,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.2300,16.539,0.3321,39.97,+1.0000,1.093226,1.112729,0.092353,0.112729,1.75
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,-1.0000,1.130667,1.123191,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,-0.9000,1.093965,1.088082,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,-0.8000,1.060860,1.056668,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,-0.7000,1.031427,1.028950,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,-0.6000,1.005742,1.004928,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,-0.5000,0.983875,0.984601,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,-0.4000,0.965887,0.967970,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,-0.3000,0.951836,0.955035,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,-0.2000,0.941765,0.945796,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,-0.1000,0.935709,0.940252,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,+0.0000,0.933688,0.938404,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,+0.1000,0.935709,0.940252,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,+0.2000,0.941765,0.945796,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,+0.3000,0.951836,0.955035,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,+0.4000,0.965887,0.967970,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,+0.5000,0.983875,0.984601,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,+0.6000,1.005742,1.004928,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,+0.7000,1.031427,1.028950,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,+0.8000,1.060860,1.056668,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,+0.9000,1.093965,1.088082,0.131775,0.123191,0.67
,0.3790,,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.5000,1.0384,0.8378,16.539,0.3321,39.97,+1.0000,1.130667,1.123191,0.131775,0.123191,0.67
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,-1.0000,1.134399,1.138000,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,-0.9000,1.096570,1.098670,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,-0.8000,1.062507,1.063480,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,-0.7000,1.032282,1.032430,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,-0.6000,1.005959,1.005520,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,-0.5000,0.983596,0.982750,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,-0.4000,0.965239,0.964120,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,-0.3000,0.950927,0.949630,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,-0.2000,0.940685,0.939280,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,-0.1000,0.934533,0.933070,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,+0.0000,0.932481,0.931000,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,+0.1000,0.934533,0.933070,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,+0.2000,0.940685,0.939280,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,+0.3000,0.950927,0.949630,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,+0.4000,0.965239,0.964120,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,+0.5000,0.983596,0.982750,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,+0.6000,1.005959,1.005520,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,+0.7000,1.032282,1.032430,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,+0.8000,1.062507,1.063480,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,+0.9000,1.096570,1.098670,0.134967,0.138000,0.32
,0.4246,,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.1000,16.539,0.3321,39.97,+1.0000,1.134399,1.138000,0.134967,0.138000,0.32
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,-1.0000,1.160510,1.155521,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,-0.9000,1.115517,1.111197,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,-0.8000,1.074900,1.071540,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,-0.7000,1.038763,1.036547,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,-0.6000,1.007205,1.006221,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,-0.5000,0.980322,0.980560,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,-0.4000,0.958199,0.959565,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,-0.3000,0.940911,0.943235,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,-0.2000,0.928518,0.931571,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,-0.1000,0.921064,0.924572,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,+0.0000,0.918576,0.922240,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,+0.1000,0.921064,0.924572,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,+0.2000,0.928518,0.931571,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,+0.3000,0.940911,0.943235,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,+0.4000,0.958199,0.959565,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,+0.5000,0.980322,0.980560,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,+0.6000,1.007205,1.006221,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,+0.7000,1.038763,1.036547,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,+0.8000,1.074900,1.071540,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,+0.9000,1.115517,1.111197,0.161901,0.155521,0.43
,0.4785,,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,no,1.3016,1.0384,1.0000,16.539,0.3321,39.97,+1.0000,1.160510,1.155521,0.161901,0.155521,0.43
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,-1.0000,1.197487,1.180397,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,-0.9000,1.142392,1.128984,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,-0.8000,1.092526,1.082982,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,-0.7000,1.048038,1.042393,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,-0.6000,1.009082,1.007216,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,-0.5000,0.975807,0.977450,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,-0.4000,0.948357,0.953097,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,-0.3000,0.926858,0.934155,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,-0.2000,0.911419,0.920625,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,-0.1000,0.902121,0.912508,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,+0.0000,0.899016,0.909802,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,+0.1000,0.902121,0.912508,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,+0.2000,0.911419,0.920625,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,+0.3000,0.926858,0.934155,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,+0.4000,0.948357,0.953097,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,+0.5000,0.975807,0.977450,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,+0.6000,1.009082,1.007216,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,+0.7000,1.048038,1.042393,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,+0.8000,1.092526,1.082982,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,+0.9000,1.142392,1.128984,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.4500,0.8378,16.539,0.3321,39.97,+1.0000,1.197487,1.180397,0.199967,0.180397,1.45
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,-1.0000,1.196929,1.180397,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,-0.9000,1.141986,1.128984,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,-0.8000,1.092258,1.082982,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,-0.7000,1.047895,1.042393,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,-0.6000,1.009051,1.007216,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,-0.5000,0.975874,0.977450,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,-0.4000,0.948505,0.953097,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,-0.3000,0.927070,0.934155,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,-0.2000,0.911678,0.920625,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,-0.1000,0.902409,0.912508,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,+0.0000,0.899314,0.909802,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,+0.1000,0.902409,0.912508,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,+0.2000,0.911678,0.920625,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,+0.3000,0.927070,0.934155,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,+0.4000,0.948505,0.953097,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,+0.5000,0.975874,0.977450,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,+0.6000,1.009051,1.007216,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,+0.7000,1.047895,1.042393,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,+0.8000,1.092258,1.082982,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,+0.9000,1.141986,1.128984,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.7000,0.8378,16.539,0.3321,39.97,+1.0000,1.196929,1.180397,0.199390,0.180397,1.40
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,-1.0000,1.196150,1.180397,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,-0.9000,1.141417,1.128984,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,-0.8000,1.091883,1.082982,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,-0.7000,1.047696,1.042393,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,-0.6000,1.009009,1.007216,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,-0.5000,0.975967,0.977450,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,-0.4000,0.948712,0.953097,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,-0.3000,0.927367,0.934155,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,-0.2000,0.912041,0.920625,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,-0.1000,0.902811,0.912508,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,+0.0000,0.899729,0.909802,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,+0.1000,0.902811,0.912508,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,+0.2000,0.912041,0.920625,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,+0.3000,0.927367,0.934155,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,+0.4000,0.948712,0.953097,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,+0.5000,0.975967,0.977450,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,+0.6000,1.009009,1.007216,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,+0.7000,1.047696,1.042393,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,+0.8000,1.091883,1.082982,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,+0.9000,1.141417,1.128984,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,no,1.3016,0.9000,0.8378,16.539,0.3321,39.97,+1.0000,1.196150,1.180397,0.198585,0.180397,1.33
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,-1.0000,1.195594,1.180397,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,-0.9000,1.141014,1.128984,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,-0.8000,1.091620,1.082982,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,-0.7000,1.047557,1.042393,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,-0.6000,1.008979,1.007216,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,-0.5000,0.976033,0.977450,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,-0.4000,0.948856,0.953097,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,-0.3000,0.927572,0.934155,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,-0.2000,0.912291,0.920625,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,-0.1000,0.903089,0.912508,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,+0.0000,0.900016,0.909802,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,+0.1000,0.903089,0.912508,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,+0.2000,0.912291,0.920625,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,+0.3000,0.927572,0.934155,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,+0.4000,0.948856,0.953097,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,+0.5000,0.976033,0.977450,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,+0.6000,1.008979,1.007216,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,+0.7000,1.047557,1.042393,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,+0.8000,1.091620,1.082982,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,+0.9000,1.141014,1.128984,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,no,1.3016,1.0384,0.8378,11.574,0.3321,39.97,+1.0000,1.195594,1.180397,0.198018,0.180397,1.29
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,-1.0000,1.195330,1.180397,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,-0.9000,1.140819,1.128984,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,-0.8000,1.091490,1.082982,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,-0.7000,1.047488,1.042393,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,-0.6000,1.008964,1.007216,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,-0.5000,0.976066,0.977450,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,-0.4000,0.948929,0.953097,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,-0.3000,0.927680,0.934155,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,-0.2000,0.912422,0.920625,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,-0.1000,0.903234,0.912508,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,+0.0000,0.900166,0.909802,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,+0.1000,0.903234,0.912508,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,+0.2000,0.912422,0.920625,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,+0.3000,0.927680,0.934155,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,+0.4000,0.948929,0.953097,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,+0.5000,0.976066,0.977450,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,+0.6000,1.008964,1.007216,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,+0.7000,1.047488,1.042393,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,+0.8000,1.091490,1.082982,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,+0.9000,1.140819,1.128984,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,no,1.3016,1.0384,0.8378,16.539,0.2000,39.97,+1.0000,1.195330,1.180397,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,-1.0000,1.195330,1.180397,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,-0.9000,1.140819,1.128984,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,-0.8000,1.091490,1.082982,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,-0.7000,1.047488,1.042393,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,-0.6000,1.008964,1.007216,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,-0.5000,0.976066,0.977450,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,-0.4000,0.948929,0.953097,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,-0.3000,0.927680,0.934155,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,-0.2000,0.912422,0.920625,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,-0.1000,0.903234,0.912508,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,+0.0000,0.900166,0.909802,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,+0.1000,0.903234,0.912508,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,+0.2000,0.912422,0.920625,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,+0.3000,0.927680,0.934155,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,+0.4000,0.948929,0.953097,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,+0.5000,0.976066,0.977450,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,+0.6000,1.008964,1.007216,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,+0.7000,1.047488,1.042393,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,+0.8000,1.091490,1.082982,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,+0.9000,1.140819,1.128984,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.8378,16.539,0.3321,39.97,+1.0000,1.195330,1.180397,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,-1.0000,1.195352,1.180397,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,-0.9000,1.140835,1.128984,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,-0.8000,1.091500,1.082982,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,-0.7000,1.047494,1.042393,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,-0.6000,1.008965,1.007216,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,-0.5000,0.976062,0.977450,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,-0.4000,0.948923,0.953097,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,-0.3000,0.927670,0.934155,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,-0.2000,0.912411,0.920625,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,-0.1000,0.903222,0.912508,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,+0.0000,0.900153,0.909802,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,+0.1000,0.903222,0.912508,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,+0.2000,0.912411,0.920625,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,+0.3000,0.927670,0.934155,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,+0.4000,0.948923,0.953097,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,+0.5000,0.976062,0.977450,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,+0.6000,1.008965,1.007216,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,+0.7000,1.047494,1.042393,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,+0.8000,1.091500,1.082982,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,+0.9000,1.140835,1.128984,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,no,1.3016,1.0384,0.8378,16.539,0.3321,60.00,+1.0000,1.195352,1.180397,0.197761,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,-1.0000,1.195330,1.180397,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,-0.9000,1.140819,1.128984,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,-0.8000,1.091490,1.082982,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,-0.7000,1.047488,1.042393,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,-0.6000,1.008964,1.007216,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,-0.5000,0.976066,0.977450,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,-0.4000,0.948929,0.953097,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,-0.3000,0.927680,0.934155,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,-0.2000,0.912422,0.920625,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,-0.1000,0.903234,0.912508,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,+0.0000,0.900166,0.909802,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,+0.1000,0.903234,0.912508,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,+0.2000,0.912422,0.920625,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,+0.3000,0.927680,0.934155,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,+0.4000,0.948929,0.953097,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,+0.5000,0.976066,0.977450,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,+0.6000,1.008964,1.007216,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,+0.7000,1.047488,1.042393,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,+0.8000,1.091490,1.082982,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,+0.9000,1.140819,1.128984,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,no,1.3016,1.0384,0.8378,16.539,0.5000,39.97,+1.0000,1.195330,1.180397,0.197737,0.180397,1.27
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,-1.0000,1.194948,1.180397,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,-0.9000,1.140539,1.128984,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,-0.8000,1.091302,1.082982,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,-0.7000,1.047388,1.042393,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,-0.6000,1.008942,1.007216,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,-0.5000,0.976112,0.977450,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,-0.4000,0.949034,0.953097,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,-0.3000,0.927832,0.934155,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,-0.2000,0.912608,0.920625,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,-0.1000,0.903442,0.912508,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,+0.0000,0.900381,0.909802,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,+0.1000,0.903442,0.912508,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,+0.2000,0.912608,0.920625,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,+0.3000,0.927832,0.934155,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,+0.4000,0.949034,0.953097,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,+0.5000,0.976112,0.977450,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,+0.6000,1.008942,1.007216,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,+0.7000,1.047388,1.042393,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,+0.8000,1.091302,1.082982,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,+0.9000,1.140539,1.128984,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,1.3016,1.0384,0.8378,23.148,0.3321,39.97,+1.0000,1.194948,1.180397,0.197333,0.180397,1.23
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,-1.0000,1.193940,1.180397,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,-0.9000,1.139806,1.128984,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,-0.8000,1.090822,1.082982,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,-0.7000,1.047133,1.042393,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,-0.6000,1.008889,1.007216,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,-0.5000,0.976232,0.977450,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,-0.4000,0.949297,0.953097,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,-0.3000,0.928208,0.934155,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,-0.2000,0.913065,0.920625,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,-0.1000,0.903948,0.912508,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,+0.0000,0.900904,0.909802,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,+0.1000,0.903948,0.912508,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,+0.2000,0.913065,0.920625,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,+0.3000,0.928208,0.934155,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,+0.4000,0.949297,0.953097,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,+0.5000,0.976232,0.977450,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,+0.6000,1.008889,1.007216,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,+0.7000,1.047133,1.042393,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,+0.8000,1.090822,1.082982,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,+0.9000,1.139806,1.128984,0.196303,0.180397,1.15
,0.5551,,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,no,1.3016,1.2000,0.8378,16.539,0.3321,39.97,+1.0000,1.193940,1.180397,0.196303,0.180397,1.15
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,-1.0000,1.232796,1.208916,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,-0.9000,1.168092,1.149375,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,-0.8000,1.109426,1.096101,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,-0.7000,1.056992,1.049095,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,-0.6000,1.010991,1.008357,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,-0.5000,0.971627,0.973885,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,-0.4000,0.939096,0.945682,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,-0.3000,0.913579,0.923746,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,-0.2000,0.895231,0.908077,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,-0.1000,0.884172,0.898676,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,+0.0000,0.880477,0.895542,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,+0.1000,0.884172,0.898676,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,+0.2000,0.895231,0.908077,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,+0.3000,0.913579,0.923746,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,+0.4000,0.939096,0.945682,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,+0.5000,0.971627,0.973885,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,+0.6000,1.010991,1.008357,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,+0.7000,1.056992,1.049095,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,+0.8000,1.109426,1.096101,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,+0.9000,1.168092,1.149375,0.236227,0.208916,1.98
,0.6428,,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.6000,16.539,0.3321,39.97,+1.0000,1.232796,1.208916,0.236227,0.208916,1.98
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,-1.0000,1.234081,1.209560,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,-0.9000,1.169028,1.149836,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,-0.8000,1.110043,1.096398,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,-0.7000,1.057321,1.049247,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,-0.6000,1.011064,1.008382,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,-0.5000,0.971477,0.973805,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,-0.4000,0.938761,0.945514,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,-0.3000,0.913097,0.923511,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,-0.2000,0.894643,0.907794,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,-0.1000,0.883520,0.898363,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,+0.0000,0.879804,0.895220,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,+0.1000,0.883520,0.898363,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,+0.2000,0.894643,0.907794,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,+0.3000,0.913097,0.923511,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,+0.4000,0.938761,0.945514,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,+0.5000,0.971477,0.973805,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,+0.6000,1.011064,1.008382,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,+0.7000,1.057321,1.049247,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,+0.8000,1.110043,1.096398,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,+0.9000,1.169028,1.149836,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.3000,0.4500,0.6000,16.539,0.3321,39.97,+1.0000,1.234081,1.209560,0.237546,0.209560,2.03
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,-1.0000,1.233636,1.209560,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,-0.9000,1.168704,1.149836,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,-0.8000,1.109829,1.096398,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,-0.7000,1.057207,1.049247,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,-0.6000,1.011038,1.008382,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,-0.5000,0.971529,0.973805,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,-0.4000,0.938876,0.945514,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,-0.3000,0.913263,0.923511,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,-0.2000,0.894846,0.907794,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,-0.1000,0.883745,0.898363,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,+0.0000,0.880036,0.895220,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,+0.1000,0.883745,0.898363,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,+0.2000,0.894846,0.907794,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,+0.3000,0.913263,0.923511,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,+0.4000,0.938876,0.945514,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,+0.5000,0.971529,0.973805,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,+0.6000,1.011038,1.008382,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,+0.7000,1.057207,1.049247,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,+0.8000,1.109829,1.096398,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,+0.9000,1.168704,1.149836,0.237089,0.209560,1.99
,0.6448,,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.3000,1.0000,0.6000,16.539,0.3321,39.97,+1.0000,1.233636,1.209560,0.237089,0.209560,1.99
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,-1.0000,1.253741,1.225602,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,-0.9000,1.183359,1.161306,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,-0.8000,1.119495,1.103777,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,-0.7000,1.062362,1.053017,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,-0.6000,1.012190,1.009024,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,-0.5000,0.969213,0.971800,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,-0.4000,0.933661,0.941343,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,-0.3000,0.905748,0.917655,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,-0.2000,0.885663,0.900735,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,-0.1000,0.873550,0.890583,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,+0.0000,0.869502,0.887199,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,+0.1000,0.873550,0.890583,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,+0.2000,0.885663,0.900735,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,+0.3000,0.905748,0.917655,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,+0.4000,0.933661,0.941343,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,+0.5000,0.969213,0.971800,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,+0.6000,1.012190,1.009024,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,+0.7000,1.062362,1.053017,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,+0.8000,1.119495,1.103777,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,+0.9000,1.183359,1.161306,0.257726,0.225602,2.30
,0.6942,,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.4000,16.539,0.3321,39.97,+1.0000,1.253741,1.225602,0.257726,0.225602,2.30
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,-1.0000,1.266003,1.235614,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,-0.9000,1.192304,1.168464,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,-0.8000,1.125403,1.108382,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,-0.7000,1.065526,1.055369,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,-0.6000,1.012914,1.009425,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,-0.5000,0.967822,0.970548,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,-0.4000,0.930498,0.938740,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,-0.3000,0.901179,0.914001,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,-0.2000,0.880071,0.896330,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,-0.1000,0.867337,0.885727,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,+0.0000,0.863081,0.882193,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,+0.1000,0.867337,0.885727,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,+0.2000,0.880071,0.896330,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,+0.3000,0.901179,0.914001,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,+0.4000,0.930498,0.938740,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,+0.5000,0.967822,0.970548,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,+0.6000,1.012914,1.009425,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,+0.7000,1.065526,1.055369,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,+0.8000,1.125403,1.108382,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,+0.9000,1.192304,1.168464,0.270311,0.235614,2.46
,0.7250,,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,no,1.3016,1.0384,0.2000,16.539,0.3321,39.97,+1.0000,1.266003,1.235614,0.270311,0.235614,2.46
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,-1.0000,1.265913,1.240329,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,-0.9000,1.192195,1.171836,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,-0.8000,1.125274,1.110552,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,-0.7000,1.065382,1.056477,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,-0.6000,1.012768,1.009613,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,-0.5000,0.967687,0.969959,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,-0.4000,0.930384,0.937514,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,-0.3000,0.901093,0.912280,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,-0.2000,0.880013,0.894255,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,-0.1000,0.867299,0.883440,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,+0.0000,0.863050,0.879835,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,+0.1000,0.867299,0.883440,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,+0.2000,0.880013,0.894255,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,+0.3000,0.901093,0.912280,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,+0.4000,0.930384,0.937514,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,+0.5000,0.967687,0.969959,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,+0.6000,1.012768,1.009613,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,+0.7000,1.065382,1.056477,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,+0.8000,1.125274,1.110552,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,+0.9000,1.192195,1.171836,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.1500,1.0384,0.8378,16.539,0.3321,39.97,+1.0000,1.265913,1.240329,0.270265,0.240329,2.06
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,-1.0000,1.265566,1.240329,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,-0.9000,1.191939,1.171836,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,-0.8000,1.125102,1.110552,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,-0.7000,1.065289,1.056477,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,-0.6000,1.012747,1.009613,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,-0.5000,0.967727,0.969959,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,-0.4000,0.930478,0.937514,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,-0.3000,0.901230,0.912280,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,-0.2000,0.880181,0.894255,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,-0.1000,0.867487,0.883440,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,+0.0000,0.863245,0.879835,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,+0.1000,0.867487,0.883440,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,+0.2000,0.880181,0.894255,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,+0.3000,0.901230,0.912280,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,+0.4000,0.930478,0.937514,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,+0.5000,0.967727,0.969959,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,+0.6000,1.012747,1.009613,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,+0.7000,1.065289,1.056477,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,+0.8000,1.125102,1.110552,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,+0.9000,1.191939,1.171836,0.269897,0.240329,2.03
,0.7395,,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,no,1.1500,1.0384,0.8378,19.122,0.3321,39.97,+1.0000,1.265566,1.240329,0.269897,0.240329,2.03
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,-1.0000,1.271549,1.258365,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,-0.9000,1.196136,1.184731,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,-0.8000,1.127771,1.118848,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,-0.7000,1.066693,1.060716,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,-0.6000,1.013154,1.010335,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,-0.5000,0.967394,0.967704,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,-0.4000,0.929640,0.932825,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,-0.3000,0.900083,0.905697,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,-0.2000,0.878871,0.886319,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,-0.1000,0.866106,0.874693,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,+0.0000,0.861845,0.870817,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,+0.1000,0.866106,0.874693,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,+0.2000,0.878871,0.886319,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,+0.3000,0.900083,0.905697,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,+0.4000,0.929640,0.932825,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,+0.5000,0.967394,0.967704,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,+0.6000,1.013154,1.010335,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,+0.7000,1.066693,1.060716,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,+0.8000,1.127771,1.118848,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,+0.9000,1.196136,1.184731,0.274664,0.258365,1.05
,0.7950,,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,no,1.0082,0.7024,1.0511,24.861,0.7806,38.44,+1.0000,1.271549,1.258365,0.274664,0.258365,1.05
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,-1.0000,1.301264,1.263549,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,-0.9000,1.218067,1.188438,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,-0.8000,1.142420,1.121233,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,-0.7000,1.074599,1.061934,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,-0.6000,1.014904,1.010542,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,-0.5000,0.963647,0.967056,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,-0.4000,0.921149,0.931477,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,-0.3000,0.887714,0.903805,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,-0.2000,0.863614,0.884038,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,-0.1000,0.849062,0.872179,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,+0.0000,0.844195,0.868225,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,+0.1000,0.849062,0.872179,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,+0.2000,0.863614,0.884038,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,+0.3000,0.887714,0.903805,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,+0.4000,0.921149,0.931477,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,+0.5000,0.963647,0.967056,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,+0.6000,1.014904,1.010542,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,+0.7000,1.074599,1.061934,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,+0.8000,1.142420,1.121233,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,+0.9000,1.218067,1.188438,0.306856,0.263549,2.98
,0.8109,,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,1.2000,0.2500,0.5000,16.539,0.3321,39.97,+1.0000,1.301264,1.263549,0.306856,0.263549,2.98
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,-1.0000,1.298987,1.276745,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,-0.9000,1.216253,1.197873,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,-0.8000,1.141109,1.127303,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,-0.7000,1.073828,1.065035,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,-0.6000,1.014700,1.011070,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,-0.5000,0.964025,0.965407,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,-0.4000,0.922091,0.928046,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,-0.3000,0.889169,0.898988,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,-0.2000,0.865481,0.878232,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,-0.1000,0.851199,0.865778,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,+0.0000,0.846426,0.861627,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,+0.1000,0.851199,0.865778,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,+0.2000,0.865481,0.878232,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,+0.3000,0.889169,0.898988,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,+0.4000,0.922091,0.928046,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,+0.5000,0.964025,0.965407,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,+0.6000,1.014700,1.011070,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,+0.7000,1.073828,1.065035,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,+0.8000,1.141109,1.127303,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,+0.9000,1.216253,1.197873,0.303670,0.276745,1.76
,0.8515,,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,no,1.0000,0.8000,1.0000,20.047,0.3500,inf,+1.0000,1.298987,1.276745,0.303670,0.276745,1.76
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,-1.0000,1.325994,1.289523,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,-0.9000,1.236099,1.207009,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,-0.8000,1.154298,1.133181,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,-0.7000,1.080902,1.068038,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,-0.6000,1.016245,1.011581,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,-0.5000,0.960683,0.963810,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,-0.4000,0.914583,0.924724,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,-0.3000,0.878291,0.894324,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,-0.2000,0.852117,0.872610,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,-0.1000,0.836307,0.859581,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,+0.0000,0.831020,0.855238,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,+0.1000,0.836307,0.859581,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,+0.2000,0.852117,0.872610,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,+0.3000,0.878291,0.894324,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,+0.4000,0.914583,0.924724,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,+0.5000,0.960683,0.963810,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,+0.6000,1.016245,1.011581,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,+0.7000,1.080902,1.068038,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,+0.8000,1.154298,1.133181,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,+0.9000,1.236099,1.207009,0.332417,0.289523,2.83
,0.8908,,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,1.0500,1.0384,0.8378,16.539,0.3321,39.97,+1.0000,1.325994,1.289523,0.332417,0.289523,2.83
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,-1.0000,1.348061,1.315215,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,-0.9000,1.252166,1.225379,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,-0.8000,1.164890,1.144999,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,-0.7000,1.086564,1.074076,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,-0.6000,1.017556,1.012609,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,-0.5000,0.958253,0.960598,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,-0.4000,0.909049,0.918044,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,-0.3000,0.870319,0.884946,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,-0.2000,0.842392,0.861305,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,-0.1000,0.825526,0.847121,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,+0.0000,0.819886,0.842392,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,+0.1000,0.825526,0.847121,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,+0.2000,0.842392,0.861305,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,+0.3000,0.870319,0.884946,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,+0.4000,0.909049,0.918044,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,+0.5000,0.958253,0.960598,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,+0.6000,1.017556,1.012609,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,+0.7000,1.086564,1.074076,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,+0.8000,1.164890,1.144999,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,+0.9000,1.252166,1.225379,0.354744,0.315215,2.67
,0.9699,,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,no,0.9620,0.8569,0.9355,28.865,1.2161,39.61,+1.0000,1.348061,1.315215,0.354744,0.315215,2.67
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,-1.0000,1.390888,1.332715,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,-0.9000,1.283767,1.237891,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,-0.8000,1.186050,1.153049,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,-0.7000,1.098115,1.078188,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,-0.6000,1.020394,1.013309,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,-0.5000,0.953368,0.958411,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,-0.4000,0.897548,0.913494,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,-0.3000,0.853449,0.878559,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,-0.2000,0.821549,0.853605,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,-0.1000,0.802238,0.838633,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,+0.0000,0.795771,0.833642,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,+0.1000,0.802238,0.838633,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,+0.2000,0.821549,0.853605,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,+0.3000,0.853449,0.878559,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,+0.4000,0.897548,0.913494,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,+0.5000,0.953368,0.958411,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,+0.6000,1.020394,1.013309,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,+0.7000,1.098115,1.078188,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,+0.8000,1.186050,1.153049,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,+0.9000,1.283767,1.237891,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,no,1.0500,0.4500,0.6000,16.539,0.3321,39.97,+1.0000,1.390888,1.332715,0.400142,0.332715,4.54
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,-1.0000,1.389879,1.332715,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,-0.9000,1.283025,1.237891,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,-0.8000,1.185555,1.153049,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,-0.7000,1.097846,1.078188,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,-0.6000,1.020327,1.013309,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,-0.5000,0.953478,0.958411,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,-0.4000,0.897809,0.913494,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,-0.3000,0.853834,0.878559,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,-0.2000,0.822024,0.853605,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,-0.1000,0.802767,0.838633,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,+0.0000,0.796318,0.833642,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,+0.1000,0.802767,0.838633,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,+0.2000,0.822024,0.853605,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,+0.3000,0.853834,0.878559,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,+0.4000,0.897809,0.913494,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,+0.5000,0.953478,0.958411,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,+0.6000,1.020327,1.013309,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,+0.7000,1.097846,1.078188,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,+0.8000,1.185555,1.153049,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,+0.9000,1.283025,1.237891,0.399089,0.332715,4.48
,1.0237,,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,no,1.0500,1.0000,0.6000,16.539,0.3321,39.97,+1.0000,1.389879,1.332715,0.399089,0.332715,4.48
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,-1.0000,1.399619,1.347779,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,-0.9000,1.290096,1.248662,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,-0.8000,1.190190,1.159978,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,-0.7000,1.100276,1.081728,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,-0.6000,1.020808,1.013911,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,-0.5000,0.952280,0.956528,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,-0.4000,0.895214,0.909578,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,-0.3000,0.850142,0.873061,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,-0.2000,0.817540,0.846977,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,-0.1000,0.797807,0.831327,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,+0.0000,0.791199,0.826111,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,+0.1000,0.797807,0.831327,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,+0.2000,0.817540,0.846977,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,+0.3000,0.850142,0.873061,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,+0.4000,0.895214,0.909578,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,+0.5000,0.952280,0.956528,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,+0.6000,1.020808,1.013911,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,+0.7000,1.100276,1.081728,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,+0.8000,1.190190,1.159978,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,+0.9000,1.290096,1.248662,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,no,0.9500,1.0384,0.8378,16.539,0.3321,39.97,+1.0000,1.399619,1.347779,0.409093,0.347779,4.23
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,-1.0000,1.397444,1.347779,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,-0.9000,1.288495,1.248662,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,-0.8000,1.189115,1.159978,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,-0.7000,1.099688,1.081728,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,-0.6000,1.020657,1.013911,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,-0.5000,0.952514,0.956528,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,-0.4000,0.895779,0.909578,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,-0.3000,0.850971,0.873061,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,-0.2000,0.818568,0.846977,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,-0.1000,0.798955,0.831327,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,+0.0000,0.792388,0.826111,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,+0.1000,0.798955,0.831327,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,+0.2000,0.818568,0.846977,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,+0.3000,0.850971,0.873061,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,+0.4000,0.895779,0.909578,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,+0.5000,0.952514,0.956528,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,+0.6000,1.020657,1.013911,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,+0.7000,1.099688,1.081728,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,+0.8000,1.189115,1.159978,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,+0.9000,1.288495,1.248662,0.406816,0.347779,4.08
,1.0701,,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,no,0.9500,1.0384,0.8378,23.113,0.3321,39.97,+1.0000,1.397444,1.347779,0.406816,0.347779,4.08
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,-1.0000,1.405098,1.356914,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,-0.9000,1.294029,1.255193,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,-0.8000,1.192742,1.164180,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,-0.7000,1.101633,1.083875,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,-0.6000,1.021156,1.014277,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,-0.5000,0.951808,0.955386,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,-0.4000,0.894116,0.907202,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,-0.3000,0.848593,0.869726,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,-0.2000,0.815702,0.842958,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,-0.1000,0.795810,0.826897,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,+0.0000,0.789153,0.821543,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,+0.1000,0.795810,0.826897,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,+0.2000,0.815702,0.842958,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,+0.3000,0.848593,0.869726,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,+0.4000,0.894116,0.907202,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,+0.5000,0.951808,0.955386,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,+0.6000,1.021156,1.014277,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,+0.7000,1.101633,1.083875,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,+0.8000,1.192742,1.164180,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,+0.9000,1.294029,1.255193,0.414086,0.356914,3.94
,1.0982,,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,no,0.8931,0.6985,0.9382,28.006,0.6650,37.97,+1.0000,1.405098,1.356914,0.414086,0.356914,3.94
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,-1.0000,1.410741,1.357227,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,-0.9000,1.298233,1.255418,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,-0.8000,1.195579,1.164325,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,-0.7000,1.103181,1.083948,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,-0.6000,1.021503,1.014289,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,-0.5000,0.951059,0.955347,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,-0.4000,0.892396,0.907121,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,-0.3000,0.846057,0.869612,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,-0.2000,0.812544,0.842820,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,-0.1000,0.792259,0.826745,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,+0.0000,0.785466,0.821386,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,+0.1000,0.792259,0.826745,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,+0.2000,0.812544,0.842820,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,+0.3000,0.846057,0.869612,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,+0.4000,0.892396,0.907121,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,+0.5000,0.951059,0.955347,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,+0.6000,1.021503,1.014289,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,+0.7000,1.103181,1.083948,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,+0.8000,1.195579,1.164325,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,+0.9000,1.298233,1.255418,0.420460,0.357227,4.37
,1.0992,,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,no,0.9245,0.8179,0.8648,40.058,0.9340,inf,+1.0000,1.410741,1.357227,0.420460,0.357227,4.37
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,-1.0000,1.477091,1.397348,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,-0.9000,1.347216,1.284104,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,-0.8000,1.228442,1.182780,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,-0.7000,1.121219,1.093377,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,-0.6000,1.026104,1.015894,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,-0.5000,0.943740,0.950332,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,-0.4000,0.874850,0.896690,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,-0.3000,0.820198,0.854968,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,-0.2000,0.780514,0.825167,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,-0.1000,0.756425,0.807286,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,+0.0000,0.748345,0.801326,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,+0.1000,0.756425,0.807286,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,+0.2000,0.780514,0.825167,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,+0.3000,0.820198,0.854968,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,+0.4000,0.874850,0.896690,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,+0.5000,0.943740,0.950332,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,+0.6000,1.026104,1.015894,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,+0.7000,1.121219,1.093377,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,+0.8000,1.228442,1.182780,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,+0.9000,1.347216,1.284104,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,19.312,0.2540,inf,+1.0000,1.477091,1.397348,0.490593,0.397348,6.61
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,-1.0000,1.477694,1.397348,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,-0.9000,1.347660,1.284104,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,-0.8000,1.228737,1.182780,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,-0.7000,1.121381,1.093377,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,-0.6000,1.026145,1.015894,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,-0.5000,0.943676,0.950332,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,-0.4000,0.874698,0.896690,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,-0.3000,0.819974,0.854968,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,-0.2000,0.780239,0.825167,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,-0.1000,0.756116,0.807286,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,+0.0000,0.748026,0.801326,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,+0.1000,0.756116,0.807286,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,+0.2000,0.780239,0.825167,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,+0.3000,0.819974,0.854968,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,+0.4000,0.874698,0.896690,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,+0.5000,0.943676,0.950332,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,+0.6000,1.026145,1.015894,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,+0.7000,1.121381,1.093377,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,+0.8000,1.228737,1.182780,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,+0.9000,1.347660,1.284104,0.491216,0.397348,6.65
,1.2226,,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,no,0.9245,0.7049,0.6966,30.426,0.2540,inf,+1.0000,1.477694,1.397348,0.491216,0.397348,6.65
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,-1.0000,1.476535,1.406785,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,-0.9000,1.346671,1.290851,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,-0.8000,1.227957,1.187121,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,-0.7000,1.120857,1.095595,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,-0.6000,1.025924,1.016271,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,-0.5000,0.943801,0.949152,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,-0.4000,0.875195,0.894236,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,-0.3000,0.820838,0.851523,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,-0.2000,0.781421,0.821014,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,-0.1000,0.757518,0.802709,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,+0.0000,0.749505,0.796607,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,+0.1000,0.757518,0.802709,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,+0.2000,0.781421,0.821014,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,+0.3000,0.820838,0.851523,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,+0.4000,0.875195,0.894236,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,+0.5000,0.943801,0.949152,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,+0.6000,1.025924,1.016271,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,+0.7000,1.120857,1.095595,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,+0.8000,1.227957,1.187121,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,+0.9000,1.346671,1.290851,0.489333,0.406785,5.91
,1.2516,,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,no,0.8411,0.6757,0.8920,29.628,0.7979,39.77,+1.0000,1.476535,1.406785,0.489333,0.406785,5.91
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,-1.0000,1.555230,1.452188,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,-0.9000,1.405030,1.323315,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,-0.8000,1.267402,1.208007,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,-0.7000,1.142844,1.106264,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,-0.6000,1.031992,1.018088,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,-0.5000,0.935610,0.943476,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,-0.4000,0.854625,0.882431,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,-0.3000,0.790062,0.834951,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,-0.2000,0.742968,0.801037,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,-0.1000,0.714275,0.780689,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,+0.0000,0.704632,0.773906,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,+0.1000,0.714275,0.780689,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,+0.2000,0.742968,0.801037,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,+0.3000,0.790062,0.834951,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,+0.4000,0.854625,0.882431,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,+0.5000,0.935610,0.943476,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,+0.6000,1.031992,1.018088,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,+0.7000,1.142844,1.106264,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,+0.8000,1.267402,1.208007,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,+0.9000,1.405030,1.323315,0.573156,0.452188,8.95
,1.3913,,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.9000,0.2500,0.5000,16.539,0.3321,39.97,+1.0000,1.555230,1.452188,0.573156,0.452188,8.95
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,-1.0000,1.720304,1.593733,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,-0.9000,1.527292,1.424519,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,-0.8000,1.349955,1.273117,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,-0.7000,1.188865,1.139527,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,-0.6000,1.044808,1.023749,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,-0.5000,0.918836,0.925783,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,-0.4000,0.812295,0.845629,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,-0.3000,0.726800,0.783288,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,-0.2000,0.664084,0.738758,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,-0.1000,0.625719,0.712040,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,+0.0000,0.612800,0.703134,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,+0.1000,0.625719,0.712040,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,+0.2000,0.664084,0.738758,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,+0.3000,0.726800,0.783288,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,+0.4000,0.812295,0.845629,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,+0.5000,0.918836,0.925783,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,+0.6000,1.044808,1.023749,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,+0.7000,1.188865,1.139527,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,+0.8000,1.349955,1.273117,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,+0.9000,1.527292,1.424519,0.747301,0.593733,12.85
,1.8269,,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,no,0.6000,0.5500,0.9500,34.722,1.0000,inf,+1.0000,1.720304,1.593733,0.747301,0.593733,12.85
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,-1.0000,1.820023,1.634190,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,-0.9000,1.602061,1.453446,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,-0.8000,1.401426,1.291727,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,-0.7000,1.218638,1.149035,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,-0.6000,1.054435,1.025368,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,-0.5000,0.909878,0.920726,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,-0.4000,0.786477,0.835111,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,-0.3000,0.686269,0.768521,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,-0.2000,0.611783,0.720956,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,-0.1000,0.565668,0.692418,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,+0.0000,0.550029,0.682905,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,+0.1000,0.565668,0.692418,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,+0.2000,0.611783,0.720956,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,+0.3000,0.686269,0.768521,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,+0.4000,0.786477,0.835111,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,+0.5000,0.909878,0.920726,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,+0.6000,1.054435,1.025368,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,+0.7000,1.218638,1.149035,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,+0.8000,1.401426,1.291727,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,+0.9000,1.602061,1.453446,0.857411,0.634190,19.46
,1.9514,,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.7000,0.2500,0.5000,16.539,0.3321,39.97,+1.0000,1.820023,1.634190,0.857411,0.634190,19.46
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,-1.0000,1.980033,1.744632,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,-0.9000,1.721931,1.532412,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,-0.8000,1.483992,1.342531,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,-0.7000,1.266615,1.174988,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,-0.6000,1.070468,1.029785,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,-0.5000,0.896572,0.906921,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,-0.4000,0.746577,0.806396,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,-0.3000,0.623033,0.728209,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,-0.2000,0.529622,0.672362,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,-0.1000,0.470859,0.638854,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,+0.0000,0.450727,0.627684,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,+0.1000,0.470859,0.638854,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,+0.2000,0.529622,0.672362,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,+0.3000,0.623033,0.728209,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,+0.4000,0.746577,0.806396,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,+0.5000,0.896572,0.906921,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,+0.6000,1.070468,1.029785,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,+0.7000,1.266615,1.174988,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,+0.8000,1.483992,1.342531,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,+0.9000,1.721931,1.532412,1.032542,0.744632,28.19
,2.2912,,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,no,0.6000,0.3000,0.5000,14.175,0.2000,25.00,+1.0000,1.980033,1.744632,1.032542,0.744632,28.19
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,-1.0000,2.149934,1.868431,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,-0.9000,1.849770,1.620928,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,-0.8000,1.572801,1.399478,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,-0.7000,1.319303,1.204081,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,-0.6000,1.089721,1.034737,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,-0.5000,0.884868,0.891446,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,-0.4000,0.706203,0.774208,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,-0.3000,0.556402,0.683023,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,-0.2000,0.440278,0.617890,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,-0.1000,0.365200,0.578811,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,+0.0000,0.338999,0.565784,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,+0.1000,0.365200,0.578811,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,+0.2000,0.440278,0.617890,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,+0.3000,0.556402,0.683023,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,+0.4000,0.706203,0.774208,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,+0.5000,0.884868,0.891446,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,+0.6000,1.089721,1.034737,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,+0.7000,1.319303,1.204081,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,+0.8000,1.572801,1.399478,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,+0.9000,1.849770,1.620928,1.221190,0.868431,40.08
,2.6721,,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.5000,0.2500,0.5000,16.539,0.3321,39.97,+1.0000,2.149934,1.868431,1.221190,0.868431,40.08
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,-1.0000,2.264642,1.965817,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,-0.9000,1.936299,1.690559,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,-0.8000,1.633204,1.444276,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,-0.7000,1.355513,1.226967,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,-0.6000,1.103517,1.038633,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,-0.5000,0.877779,0.879273,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,-0.4000,0.679481,0.748888,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,-0.3000,0.511225,0.647477,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,-0.2000,0.378498,0.575040,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,-0.1000,0.290951,0.531579,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,+0.0000,0.259963,0.517091,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,+0.1000,0.290951,0.531579,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,+0.2000,0.378498,0.575040,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,+0.3000,0.511225,0.647477,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,+0.4000,0.679481,0.748888,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,+0.5000,0.877779,0.879273,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,+0.6000,1.103517,1.038633,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,+0.7000,1.355513,1.226967,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,+0.8000,1.633204,1.444276,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,+0.9000,1.936299,1.690559,1.350226,0.965817,49.73
,2.9717,,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,no,0.3500,0.2000,0.8000,28.351,0.8000,30.00,+1.0000,2.264642,1.965817,1.350226,0.965817,49.73
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,-1.0000,2.371760,2.078226,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,-0.9000,2.017544,1.770931,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,-0.8000,1.690666,1.495984,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,-0.7000,1.391191,1.253383,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,-0.6000,1.119239,1.043129,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,-0.5000,0.875053,0.865222,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,-0.4000,0.659222,0.719661,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,-0.3000,0.473059,0.606448,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,-0.2000,0.320594,0.525581,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,-0.1000,0.213346,0.477061,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,+0.0000,0.173154,0.460887,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,+0.1000,0.213346,0.477061,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,+0.2000,0.320594,0.525581,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,+0.3000,0.473059,0.606448,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,+0.4000,0.659222,0.719661,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,+0.5000,0.875053,0.865222,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,+0.6000,1.119239,1.043129,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,+0.7000,1.391191,1.253383,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,+0.8000,1.690666,1.495984,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,+0.9000,2.017544,1.770931,1.473505,1.078226,62.43
,3.3176,,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,no,0.3500,0.2500,0.5000,16.539,0.3321,39.97,+1.0000,2.371760,2.078226,1.473505,1.078226,62.43


==> anc/peak_anisotropy_sphere.csv <==
z_off,marker,run,xs,tbar_d,MNi56_Msun,t0_d,cos_theta,Lp_over_Lpavg,closed_form,b1_measured,b1_closed_form,max_dev_percent
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-1.0000,0.888288,0.897757,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-0.9000,0.898591,0.907254,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-0.8000,0.909033,0.916865,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-0.7000,0.919621,0.926591,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-0.6000,0.930354,0.936433,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-0.5000,0.941235,0.946391,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-0.4000,0.952266,0.956468,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-0.3000,0.963447,0.966663,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-0.2000,0.974781,0.976978,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-0.1000,0.986270,0.987412,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.0000,0.997916,0.997968,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.1000,1.009719,1.008646,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.2000,1.021681,1.019447,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.3000,1.033803,1.030371,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.4000,1.046087,1.041420,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.5000,1.058537,1.052594,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.6000,1.071152,1.063893,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.7000,1.083933,1.075320,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.8000,1.096881,1.086873,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.9000,1.109999,1.098555,0.117394,0.106250,1.16
0.05,o,off-center/zoff0.050/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+1.0000,1.123286,1.110366,0.117394,0.106250,1.16
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,-1.0000,0.884455,0.897757,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,-0.9000,0.895052,0.907254,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,-0.8000,0.905810,0.916865,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,-0.7000,0.916728,0.926591,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,-0.6000,0.927812,0.936433,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,-0.5000,0.939064,0.946391,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,-0.4000,0.950484,0.956468,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,-0.3000,0.962076,0.966663,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,-0.2000,0.973842,0.976978,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,-0.1000,0.985783,0.987412,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,+0.0000,0.997902,0.997968,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,+0.1000,1.010201,1.008646,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,+0.2000,1.022683,1.019447,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,+0.3000,1.035350,1.030371,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,+0.4000,1.048203,1.041420,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,+0.5000,1.061249,1.052594,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,+0.6000,1.074487,1.063893,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,+0.7000,1.087921,1.075320,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,+0.8000,1.101554,1.086873,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,+0.9000,1.115388,1.098555,0.122325,0.106250,1.72
0.05,s,off-center/zoff0.050/xs0.90_t28.2d_mni0.60_t028d,0.9000,28.247,0.6039,28.22,+1.0000,1.129425,1.110366,0.122325,0.106250,1.72
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,-1.0000,0.891071,0.897757,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,-0.9000,0.901125,0.907254,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,-0.8000,0.911313,0.916865,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,-0.7000,0.921643,0.926591,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,-0.6000,0.932114,0.936433,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,-0.5000,0.942724,0.946391,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,-0.4000,0.953474,0.956468,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,-0.3000,0.964371,0.966663,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,-0.2000,0.975416,0.976978,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,-0.1000,0.986605,0.987412,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,+0.0000,0.997940,0.997968,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,+0.1000,1.009425,1.008646,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,+0.2000,1.021066,1.019447,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,+0.3000,1.032857,1.030371,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,+0.4000,1.044799,1.041420,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,+0.5000,1.056896,1.052594,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,+0.6000,1.069157,1.063893,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,+0.7000,1.081574,1.075320,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,+0.8000,1.094148,1.086873,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,+0.9000,1.106882,1.098555,0.114261,0.106250,0.85
0.05,^,off-center/zoff0.050/xs0.84_t16.4d_mni0.60_t028d,0.8400,16.368,0.6039,28.22,+1.0000,1.119787,1.110366,0.114261,0.106250,0.85
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,-1.0000,0.881554,0.897757,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,-0.9000,0.892403,0.907254,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,-0.8000,0.903418,0.916865,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,-0.7000,0.914605,0.926591,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,-0.6000,0.925964,0.936433,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,-0.5000,0.937497,0.946391,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,-0.4000,0.949209,0.956468,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,-0.3000,0.961100,0.966663,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,-0.2000,0.973172,0.976978,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,-0.1000,0.985430,0.987412,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,+0.0000,0.997873,0.997968,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,+0.1000,1.010505,1.008646,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,+0.2000,1.023329,1.019447,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,+0.3000,1.036346,1.030371,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,+0.4000,1.049559,1.041420,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,+0.5000,1.062972,1.052594,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,+0.6000,1.076587,1.063893,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,+0.7000,1.090406,1.075320,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,+0.8000,1.104432,1.086873,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,+0.9000,1.118667,1.098555,0.125617,0.106250,2.05
0.05,D,off-center/zoff0.050/xs0.84_t36.6d_mni0.60_t028d,0.8400,36.600,0.6039,28.22,+1.0000,1.133115,1.110366,0.125617,0.106250,2.05
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,-1.0000,0.881880,0.897757,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,-0.9000,0.892707,0.907254,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,-0.8000,0.903700,0.916865,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,-0.7000,0.914861,0.926591,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,-0.6000,0.926192,0.936433,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,-0.5000,0.937696,0.946391,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,-0.4000,0.949375,0.956468,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,-0.3000,0.961230,0.966663,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,-0.2000,0.973264,0.976978,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,-0.1000,0.985479,0.987412,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,+0.0000,0.997876,0.997968,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,+0.1000,1.010459,1.008646,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,+0.2000,1.023228,1.019447,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,+0.3000,1.036186,1.030371,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,+0.4000,1.049337,1.041420,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,+0.5000,1.062684,1.052594,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,+0.6000,1.076227,1.063893,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,+0.7000,1.089969,1.075320,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,+0.8000,1.103911,1.086873,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,+0.9000,1.118056,1.098555,0.125117,0.106250,1.99
0.05,v,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t020d,0.8400,28.247,0.6039,20.00,+1.0000,1.132408,1.110366,0.125117,0.106250,1.99
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,-1.0000,0.887010,0.897757,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,-0.9000,0.897396,0.907254,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,-0.8000,0.907933,0.916865,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,-0.7000,0.918623,0.926591,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,-0.6000,0.929469,0.936433,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,-0.5000,0.940472,0.946391,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,-0.4000,0.951634,0.956468,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,-0.3000,0.962957,0.966663,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,-0.2000,0.974445,0.976978,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,-0.1000,0.986097,0.987412,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,+0.0000,0.997915,0.997968,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,+0.1000,1.009903,1.008646,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,+0.2000,1.022061,1.019447,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,+0.3000,1.034392,1.030371,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,+0.4000,1.046899,1.041420,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,+0.5000,1.059583,1.052594,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,+0.6000,1.072446,1.063893,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,+0.7000,1.085491,1.075320,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,+0.8000,1.098721,1.086873,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,+0.9000,1.112137,1.098555,0.119229,0.106250,1.38
0.05,<,off-center/zoff0.050/xs0.84_t28.2d_mni0.60_t0inf,0.8400,28.247,0.6039,inf,+1.0000,1.125739,1.110366,0.119229,0.106250,1.38
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-1.0000,0.787248,0.803294,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-0.9000,0.805204,0.820158,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-0.8000,0.823679,0.837444,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-0.7000,0.842685,0.855161,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-0.6000,0.862234,0.873315,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-0.5000,0.882339,0.891916,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-0.4000,0.903012,0.910970,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-0.3000,0.924267,0.930485,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-0.2000,0.946116,0.950468,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,-0.1000,0.968572,0.970927,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.0000,0.991646,0.991868,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.1000,1.015353,1.013298,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.2000,1.039704,1.035223,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.3000,1.064709,1.057650,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.4000,1.090384,1.080585,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.5000,1.116737,1.104033,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.6000,1.143782,1.128000,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.7000,1.171528,1.152492,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.8000,1.199989,1.177514,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+0.9000,1.229172,1.203072,0.235111,0.212500,2.43
0.10,o,off-center/zoff0.100/xs0.36_t28.2d_mni0.60_t028d,0.3600,28.247,0.6039,28.22,+1.0000,1.259093,1.229169,0.235111,0.212500,2.43
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,-1.0000,0.786900,0.803294,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,-0.9000,0.804881,0.820158,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,-0.8000,0.823381,0.837444,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,-0.7000,0.842414,0.855161,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,-0.6000,0.861993,0.873315,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,-0.5000,0.882130,0.891916,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,-0.4000,0.902838,0.910970,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,-0.3000,0.924130,0.930485,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,-0.2000,0.946020,0.950468,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,-0.1000,0.968520,0.970927,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,+0.0000,0.991644,0.991868,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,+0.1000,1.015403,1.013298,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,+0.2000,1.039810,1.035223,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,+0.3000,1.064880,1.057650,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,+0.4000,1.090620,1.080585,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,+0.5000,1.117047,1.104033,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,+0.6000,1.144170,1.128000,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,+0.7000,1.172001,1.152492,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,+0.8000,1.200552,1.177514,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,+0.9000,1.229833,1.203072,0.235647,0.212500,2.50
0.10,s,off-center/zoff0.100/xs0.55_t28.2d_mni0.60_t028d,0.5500,28.247,0.6039,28.22,+1.0000,1.259857,1.229169,0.235647,0.212500,2.50
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,-1.0000,0.786394,0.803294,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,-0.9000,0.804405,0.820158,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,-0.8000,0.822939,0.837444,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,-0.7000,0.842010,0.855161,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,-0.6000,0.861630,0.873315,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,-0.5000,0.881813,0.891916,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,-0.4000,0.902572,0.910970,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,-0.3000,0.923921,0.930485,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,-0.2000,0.945874,0.950468,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,-0.1000,0.968441,0.970927,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,+0.0000,0.991638,0.991868,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,+0.1000,1.015477,1.013298,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,+0.2000,1.039972,1.035223,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,+0.3000,1.065136,1.057650,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,+0.4000,1.090980,1.080585,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,+0.5000,1.117516,1.104033,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,+0.6000,1.144760,1.128000,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,+0.7000,1.172721,1.152492,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,+0.8000,1.201410,1.177514,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,+0.9000,1.230844,1.203072,0.236458,0.212500,2.59
0.10,^,off-center/zoff0.100/xs0.65_t28.2d_mni0.60_t028d,0.6500,28.247,0.6039,28.22,+1.0000,1.261029,1.229169,0.236458,0.212500,2.59
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,-1.0000,0.783385,0.803294,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,-0.9000,0.801570,0.820158,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,-0.8000,0.820299,0.837444,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,-0.7000,0.839589,0.855161,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,-0.6000,0.859453,0.873315,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,-0.5000,0.879907,0.891916,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,-0.4000,0.900966,0.910970,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,-0.3000,0.922648,0.930485,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,-0.2000,0.944967,0.950468,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,-0.1000,0.967940,0.970927,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,+0.0000,0.991582,0.991868,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,+0.1000,1.015913,1.013298,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,+0.2000,1.040947,1.035223,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,+0.3000,1.066700,1.057650,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,+0.4000,1.093189,1.080585,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,+0.5000,1.120433,1.104033,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,+0.6000,1.148448,1.128000,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,+0.7000,1.177249,1.152492,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,+0.8000,1.206855,1.177514,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,+0.9000,1.237284,1.203072,0.241487,0.212500,3.20
0.10,D,off-center/zoff0.100/xs0.84_t28.2d_mni0.60_t028d,0.8400,28.247,0.6039,28.22,+1.0000,1.268555,1.229169,0.241487,0.212500,3.20
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,-1.0000,0.780256,0.803294,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,-0.9000,0.798616,0.820158,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,-0.8000,0.817543,0.837444,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,-0.7000,0.837054,0.855161,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,-0.6000,0.857166,0.873315,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,-0.5000,0.877897,0.891916,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,-0.4000,0.899268,0.910970,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,-0.3000,0.921295,0.930485,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,-0.2000,0.943997,0.950468,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,-0.1000,0.967393,0.970927,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,+0.0000,0.991508,0.991868,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,+0.1000,1.016362,1.013298,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,+0.2000,1.041975,1.035223,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,+0.3000,1.068368,1.057650,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,+0.4000,1.095566,1.080585,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,+0.5000,1.123588,1.104033,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,+0.6000,1.152460,1.128000,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,+0.7000,1.182208,1.152492,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,+0.8000,1.212857,1.177514,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,+0.9000,1.244431,1.203072,0.246931,0.212500,3.89
0.10,v,off-center/zoff0.100/xs0.89_t30.3d_mni0.79_t030d,0.8940,30.266,0.7870,30.00,+1.0000,1.276964,1.229169,0.246931,0.212500,3.89
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,-1.0000,0.784067,0.803294,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,-0.9000,0.802173,0.820158,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,-0.8000,0.820824,0.837444,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,-0.7000,0.840035,0.855161,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,-0.6000,0.859824,0.873315,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,-0.5000,0.880206,0.891916,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,-0.4000,0.901199,0.910970,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,-0.3000,0.922819,0.930485,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,-0.2000,0.945083,0.950468,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,-0.1000,0.968009,0.970927,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,+0.0000,0.991615,0.991868,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,+0.1000,1.015920,1.013298,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,+0.2000,1.040941,1.035223,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,+0.3000,1.066698,1.057650,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,+0.4000,1.093208,1.080585,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,+0.5000,1.120491,1.104033,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,+0.6000,1.148567,1.128000,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,+0.7000,1.177455,1.152492,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,+0.8000,1.207177,1.177514,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,+0.9000,1.237751,1.203072,0.241349,0.212500,3.29
0.10,<,off-center/zoff0.100/xs0.84_t31.5d_mni0.60_t0inf,0.8435,31.503,0.6039,inf,+1.0000,1.269199,1.229169,0.241349,0.212500,3.29
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,-1.0000,0.620968,0.636200,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,-0.9000,0.647510,0.662259,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,-0.8000,0.675592,0.689690,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,-0.7000,0.705311,0.718572,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,-0.6000,0.736755,0.748982,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,-0.5000,0.770009,0.780993,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,-0.4000,0.805171,0.814674,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,-0.3000,0.842336,0.850092,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,-0.2000,0.881586,0.887310,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,-0.1000,0.923018,0.926390,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,+0.0000,0.966728,0.967388,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,+0.1000,1.012790,1.010357,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,+0.2000,1.061298,1.055350,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,+0.3000,1.112333,1.102414,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,+0.4000,1.165964,1.151594,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,+0.5000,1.222280,1.202930,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,+0.6000,1.281335,1.256462,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,+0.7000,1.343202,1.312225,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,+0.8000,1.407943,1.370250,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,+0.9000,1.475603,1.430566,0.457136,0.425000,3.55
0.20,o,off-center/zoff0.200/xs0.20_t16.4d_mni0.30_t020d,0.2000,16.368,0.3000,20.00,+1.0000,1.546239,1.493200,0.457136,0.425000,3.55
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-1.0000,0.613253,0.636200,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-0.9000,0.640044,0.662259,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-0.8000,0.668457,0.689690,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-0.7000,0.698590,0.718572,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-0.6000,0.730541,0.748982,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-0.5000,0.764414,0.780993,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-0.4000,0.800314,0.814674,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-0.3000,0.838347,0.850092,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-0.2000,0.878618,0.887310,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-0.1000,0.921231,0.926390,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.0000,0.966294,0.967388,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.1000,1.013906,1.010357,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.2000,1.064171,1.055350,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.3000,1.117184,1.102414,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.4000,1.173037,1.151594,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.5000,1.231820,1.202930,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.6000,1.293617,1.256462,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.7000,1.358507,1.312225,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.8000,1.426563,1.370250,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.9000,1.497855,1.430566,0.473131,0.425000,5.31
0.20,s,off-center/zoff0.200/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+1.0000,1.572444,1.493200,0.473131,0.425000,5.31
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,-1.0000,0.613674,0.636200,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,-0.9000,0.640394,0.662259,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,-0.8000,0.668734,0.689690,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,-0.7000,0.698792,0.718572,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,-0.6000,0.730673,0.748982,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,-0.5000,0.764483,0.780993,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,-0.4000,0.800330,0.814674,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,-0.3000,0.838325,0.850092,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,-0.2000,0.878581,0.887310,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,-0.1000,0.921210,0.926390,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,+0.0000,0.966324,0.967388,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,+0.1000,1.014035,1.010357,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,+0.2000,1.064454,1.055350,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,+0.3000,1.117688,1.102414,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,+0.4000,1.173842,1.151594,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,+0.5000,1.233017,1.202930,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,+0.6000,1.295308,1.256462,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,+0.7000,1.360811,1.312225,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,+0.8000,1.429610,1.370250,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,+0.9000,1.501787,1.430566,0.474798,0.425000,5.64
0.20,^,off-center/zoff0.200/xs0.55_t36.6d_mni0.60_t0inf,0.5500,36.600,0.6000,inf,+1.0000,1.577420,1.493200,0.474798,0.425000,5.64
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,-1.0000,0.615382,0.636200,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,-0.9000,0.642057,0.662259,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,-0.8000,0.670334,0.689690,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,-0.7000,0.700311,0.718572,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,-0.6000,0.732087,0.748982,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,-0.5000,0.765766,0.780993,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,-0.4000,0.801453,0.814674,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,-0.3000,0.839256,0.850092,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,-0.2000,0.879280,0.887310,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,-0.1000,0.921638,0.926390,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,+0.0000,0.966434,0.967388,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,+0.1000,1.013779,1.010357,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,+0.2000,1.063777,1.055350,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,+0.3000,1.116532,1.102414,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,+0.4000,1.172146,1.151594,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,+0.5000,1.230716,1.202930,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,+0.6000,1.292337,1.256462,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,+0.7000,1.357097,1.312225,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,+0.8000,1.425084,1.370250,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,+0.9000,1.496376,1.430566,0.470998,0.425000,5.21
0.20,D,off-center/zoff0.200/xs0.65_t28.2d_mni0.15_t045d,0.6500,28.247,0.1500,45.00,+1.0000,1.571052,1.493200,0.470998,0.425000,5.21
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,-1.0000,0.604152,0.636200,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,-0.9000,0.631217,0.662259,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,-0.8000,0.659992,0.689690,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,-0.7000,0.690587,0.718572,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,-0.6000,0.723118,0.748982,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,-0.5000,0.757702,0.780993,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,-0.4000,0.794461,0.814674,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,-0.3000,0.833520,0.850092,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,-0.2000,0.875006,0.887310,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,-0.1000,0.919044,0.926390,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,+0.0000,0.965765,0.967388,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,+0.1000,1.015296,1.010357,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,+0.2000,1.067765,1.055350,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,+0.3000,1.123296,1.102414,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,+0.4000,1.182014,1.151594,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,+0.5000,1.244042,1.202930,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,+0.6000,1.309496,1.256462,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,+0.7000,1.378491,1.312225,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,+0.8000,1.451140,1.370250,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,+0.9000,1.527551,1.430566,0.493608,0.425000,7.68
0.20,v,off-center/zoff0.200/xs0.75_t31.7d_mni1.20_t025d,0.7500,31.697,1.2000,25.00,+1.0000,1.607827,1.493200,0.493608,0.425000,7.68
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,-1.0000,0.614949,0.636200,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,-0.9000,0.641627,0.662259,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,-0.8000,0.669913,0.689690,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,-0.7000,0.699902,0.718572,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,-0.6000,0.731700,0.748982,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,-0.5000,0.765406,0.780993,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,-0.4000,0.801133,0.814674,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,-0.3000,0.838988,0.850092,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,-0.2000,0.879082,0.887310,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,-0.1000,0.921529,0.926390,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,+0.0000,0.966443,0.967388,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,+0.1000,1.013936,1.010357,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,+0.2000,1.064122,1.055350,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,+0.3000,1.117117,1.102414,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,+0.4000,1.173028,1.151594,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,+0.5000,1.231975,1.202930,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,+0.6000,1.294060,1.256462,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,+0.7000,1.359397,1.312225,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,+0.8000,1.428092,1.370250,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,+0.9000,1.500250,1.430566,0.473098,0.425000,5.54
0.20,<,off-center/zoff0.200/xs0.79_t24.6d_mni0.90_t033d,0.7900,24.552,0.9000,33.30,+1.0000,1.575977,1.493200,0.473098,0.425000,5.54
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,-1.0000,0.481398,0.495419,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,-0.9000,0.510552,0.524922,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,-0.8000,0.542317,0.556684,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,-0.7000,0.576951,0.591018,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,-0.6000,0.614730,0.628222,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,-0.5000,0.655949,0.668576,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,-0.4000,0.700909,0.712344,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,-0.3000,0.749927,0.759776,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,-0.2000,0.803335,0.811105,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,-0.1000,0.861443,0.866548,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,+0.0000,0.924576,0.926305,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,+0.1000,0.993046,0.990563,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,+0.2000,1.067139,1.059490,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,+0.3000,1.147134,1.133240,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,+0.4000,1.233287,1.211949,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,+0.5000,1.325827,1.295740,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,+0.6000,1.424959,1.384717,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,+0.7000,1.530855,1.478971,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,+0.8000,1.643668,1.578574,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,+0.9000,1.763528,1.683584,0.686286,0.637500,5.38
0.30,o,off-center/zoff0.300/xs0.15_t16.4d_mni0.90_t0inf,0.1500,16.368,0.9000,inf,+1.0000,1.890557,1.794044,0.686286,0.637500,5.38
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,-1.0000,0.471742,0.495419,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,-0.9000,0.500848,0.524922,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,-0.8000,0.532660,0.556684,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,-0.7000,0.567463,0.591018,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,-0.6000,0.605564,0.628222,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,-0.5000,0.647292,0.668576,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,-0.4000,0.693000,0.712344,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,-0.3000,0.743053,0.759776,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,-0.2000,0.797832,0.811105,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,-0.1000,0.857724,0.866548,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,+0.0000,0.923117,0.926305,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,+0.1000,0.994395,0.990563,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,+0.2000,1.071930,1.059490,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,+0.3000,1.156077,1.133240,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,+0.4000,1.247165,1.211949,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,+0.5000,1.345498,1.295740,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,+0.6000,1.451350,1.384717,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,+0.7000,1.564961,1.478971,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,+0.8000,1.686539,1.578574,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,+0.9000,1.816259,1.683584,0.718591,0.637500,8.93
0.30,s,off-center/zoff0.300/xs0.30_t36.6d_mni0.30_t045d,0.3000,36.600,0.3000,45.00,+1.0000,1.954266,1.794044,0.718591,0.637500,8.93
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-1.0000,0.471176,0.495419,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-0.9000,0.500319,0.524922,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-0.8000,0.532177,0.556684,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-0.7000,0.567036,0.591018,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-0.6000,0.605201,0.628222,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-0.5000,0.647001,0.668576,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-0.4000,0.692781,0.712344,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-0.3000,0.742904,0.759776,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-0.2000,0.797739,0.811105,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,-0.1000,0.857662,0.866548,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.0000,0.923047,0.926305,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.1000,0.994261,0.990563,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.2000,1.071652,1.059490,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.3000,1.155553,1.133240,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.4000,1.246267,1.211949,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.5000,1.344072,1.295740,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.6000,1.449215,1.384717,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.7000,1.561912,1.478971,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.8000,1.682351,1.578574,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+0.9000,1.810685,1.683584,0.716412,0.637500,8.53
0.30,^,off-center/zoff0.300/xs0.40_t28.2d_mni0.60_t028d,0.4000,28.247,0.6039,28.22,+1.0000,1.947044,1.794044,0.716412,0.637500,8.53
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,-1.0000,0.479397,0.495419,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,-0.9000,0.508567,0.524922,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,-0.8000,0.540372,0.556684,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,-0.7000,0.575073,0.591018,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,-0.6000,0.612952,0.628222,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,-0.5000,0.654305,0.668576,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,-0.4000,0.699443,0.712344,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,-0.3000,0.748687,0.759776,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,-0.2000,0.802363,0.811105,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,-0.1000,0.860799,0.866548,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,+0.0000,0.924316,0.926305,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,+0.1000,0.993227,0.990563,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,+0.2000,1.067828,1.059490,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,+0.3000,1.148394,1.133240,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,+0.4000,1.235177,1.211949,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,+0.5000,1.328400,1.295740,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,+0.6000,1.428272,1.384717,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,+0.7000,1.534963,1.478971,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,+0.8000,1.648633,1.578574,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,+0.9000,1.769399,1.683584,0.690592,0.637500,5.76
0.30,D,off-center/zoff0.300/xs0.40_t16.4d_mni0.20_t020d,0.4000,16.368,0.2000,20.00,+1.0000,1.897373,1.794044,0.690592,0.637500,5.76
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,-1.0000,0.471000,0.495419,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,-0.9000,0.500144,0.524922,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,-0.8000,0.532009,0.556684,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,-0.7000,0.566875,0.591018,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,-0.6000,0.605051,0.628222,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,-0.5000,0.646866,0.668576,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,-0.4000,0.692664,0.712344,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,-0.3000,0.742809,0.759776,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,-0.2000,0.797670,0.811105,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,-0.1000,0.857624,0.866548,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,+0.0000,0.923045,0.926305,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,+0.1000,0.994297,0.990563,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,+0.2000,1.071736,1.059490,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,+0.3000,1.155687,1.133240,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,+0.4000,1.246459,1.211949,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,+0.5000,1.344329,1.295740,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,+0.6000,1.449547,1.384717,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,+0.7000,1.562337,1.478971,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,+0.8000,1.682880,1.578574,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,+0.9000,1.811347,1.683584,0.716850,0.637500,8.57
0.30,v,off-center/zoff0.300/xs0.55_t25.9d_mni1.20_t025d,0.5500,25.880,1.2000,25.00,+1.0000,1.947872,1.794044,0.716850,0.637500,8.57
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,-1.0000,0.469414,0.495419,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,-0.9000,0.498519,0.524922,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,-0.8000,0.530355,0.556684,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,-0.7000,0.565211,0.591018,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,-0.6000,0.603403,0.628222,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,-0.5000,0.645269,0.668576,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,-0.4000,0.691168,0.712344,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,-0.3000,0.741479,0.759776,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,-0.2000,0.796594,0.811105,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,-0.1000,0.856916,0.866548,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,+0.0000,0.922850,0.926305,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,+0.1000,0.994801,0.990563,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,+0.2000,1.073165,1.059490,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,+0.3000,1.158331,1.133240,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,+0.4000,1.250666,1.211949,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,+0.5000,1.350520,1.295740,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,+0.6000,1.458220,1.384717,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,+0.7000,1.574077,1.478971,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,+0.8000,1.698375,1.578574,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,+0.9000,1.831376,1.683584,0.727287,0.637500,9.99
0.30,<,off-center/zoff0.300/xs0.69_t31.7d_mni0.15_t033d,0.6900,31.697,0.1500,33.30,+1.0000,1.973324,1.794044,0.727287,0.637500,9.99


==> anc/slightly_oblate_quadrupole_comparison.csv <==
run,exact_oblate_run,X,f,xs,eps,eps_s,t_unit_s2,Mni56_Msun,t0_d,tpeak_avg_d,Lpeak_avg,b2,b4,b2_frozen_t,a2,a2_qs,S2,S2_frozen_t,b2_exact,b2_exact_over_b2,note
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,oblate/X0.09/xis1.732_xi11.200_f1.400_t28.4d_mni0.80_t030d,0.09299999999999992,1.4,0.8357647190599388,-0.04046225237919532,-0.11009169107323256,48891689571230.31,0.8000000000000002,30.0,27.409741183363394,7.308656989197379e+42,0.005957354706608367,0.0016935334314091693,0.0053532898615994695,0.01833032217417959,0.09299999999999992,0.19710023843203878,0.17711463561950286,0.0008000710328558147,0.13429971392643666,
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,oblate/X0.09/xis2.000_xi10.300_f1.200_t23.1d_mni0.60_t035d,0.09011571847375299,1.2,0.22374504469935516,-0.023981613282788732,-0.6774100297517807,55250438259948.125,0.6,35.0,46.40117599416749,4.7207021968000666e+42,0.02920738199865422,0.0007197980456481352,0.02914802467050996,0.08986886768816682,0.09011571847375299,0.9972607355324136,0.9952340310257547,0.02904989045099969,0.9946078170353719,|eps_s|>0.35: source outside first-order range
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,oblate/X0.09/xis2.161_xi10.900_f0.950_t23.1d_mni0.50_t060d,0.09300000000000022,0.95,0.2793800687853837,-0.017455135682132344,-0.19918496534917152,76042585642676.36,0.5,60.0,58.16891741187134,4.0259890996255976e+42,0.03053902429950045,0.0006206663821268568,0.03053639099559205,0.09396622861384754,0.09300000000000022,1.0103895549876056,1.0103024316159464,0.03101780271246163,1.0156775936344833,
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,oblate/X0.09/xis2.265_xi11.600_f0.700_t40.1d_mni1.20_t0inf,0.09300000000000011,0.7,0.3631614930809934,-0.014207878277918992,-0.052224355157035954,280508674147648.8,1.2,nan,120.91621494469561,6.835887293317943e+42,0.030507753595606993,0.0006158358609791824,0.030507659686532726,0.09387001106340613,0.09300000000000011,1.0093549576710326,1.0093518506710568,0.03102679104773673,1.017013296324921,
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,oblate/X0.09/xis2.350_xi12.100_f0.300_t11.6d_mni0.20_t020d,0.09300000000000043,0.3,0.234176687498599,-0.01202725839246462,-0.019560796233772673,27629711181612.12,0.20000000000000004,20.0,31.738398128126562,1.8387883045673086e+42,0.03158091705593426,0.0006292323909376923,0.031575567931790074,0.09717205247979771,0.09300000000000043,1.0448607793526588,1.0446838025406098,0.03209831015968681,1.016383093082325,
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,oblate/X0.10/xis2.200_xi11.038_f0.838_t16.5d_mni0.33_t040d,0.09573423851008876,0.8377565625725295,0.2702062343785166,-0.016171246645698984,-0.1535638291398532,41914530204146.67,0.3321340527707114,39.96742993144195,41.89772580258299,3.234549345038222e+42,0.031685992716855085,0.0006199712185530268,0.03168537232705951,0.09749536220570795,0.09573423851008876,1.0183959649444916,1.0183760254567138,0.03223406902422163,1.0172971164976314,
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,oblate/X0.13/xis2.000_xi11.700_f0.900_t40.1d_mni1.50_t045d,0.13462573813124662,0.9,0.6698327036608929,-0.023981613282788732,-0.04251559934050351,165751314779844.38,1.5,45.0,62.325641277848774,7.080310297324071e+42,0.041874697206137276,0.0006629184620060465,0.04186823306967437,0.1288452221727301,0.13462573813124662,0.9570623267232815,0.95691458639568,0.04275271340632075,1.0209677026644814,
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,oblate/X0.14/xis1.681_xi10.700_f1.300_t29.5d_mni1.00_t035d,0.13849999999999946,1.3,0.5081587521826487,-0.044678978564819914,-0.28261084893626337,47907832422590.34,1.0,35.0,40.102381788718496,8.673093232231435e+42,0.03953491712311186,0.0013074362249712833,0.039193908302623676,0.12164589884034417,0.13849999999999946,0.878309738919456,0.8707338695389909,0.037494932374685236,0.9484004293704701,
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,oblate/X0.14/xis1.902_xi11.500_f1.050_t20.0d_mni0.60_t025d,0.13849999999999962,1.05,0.7082960603259304,-0.029068498131410287,-0.0624882825149985,34138353471232.316,0.6,25.0,27.944545303180817,5.79001936460783e+42,0.03994452084458873,0.0007305166594197207,0.03989160808627698,0.12290621798334993,0.13849999999999962,0.8874095161252726,0.88623400358294,0.04040862565154166,1.0116187351141002,
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,oblate/X0.14/xis2.000_xi11.038_f0.838_t8.4d_mni0.33_t040d,0.14226760984349582,0.8377565625725295,0.3293973069803648,-0.023981613282788732,-0.15233214960495514,7205309974116.714,0.3321340527707114,39.96742993144195,19.67862815469504,7.276557958128311e+42,0.04659478066418053,0.0006634530958200165,0.04659478066418053,0.14336855588978625,0.14226760984349582,1.0077385572689495,1.0077385572689495,0.04778262145003161,1.025493000909525,
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,oblate/X0.14/xis2.079_xi10.300_f0.650_t34.7d_mni0.20_t0inf,0.1384999999999993,0.65,0.1120341100538228,-0.020512441851858965,-0.6798455849059627,145475138964105.34,0.20000000000000004,nan,92.38196101694348,1.4336538603201483e+42,0.045436031330319954,0.0006610123668331601,0.04543545829749869,0.1398031733240614,0.1384999999999993,1.0094091936755387,1.0093964631491013,0.04661186445444464,1.025878869472036,|eps_s|>0.35: source outside first-order range
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,oblate/X0.14/xis2.148_xi11.300_f0.300_t11.6d_mni1.50_t045d,0.13850000000000007,0.3,0.13072072657840272,-0.01790880376926,-0.09305664282923459,18526820633807.598,1.5,45.0,30.609101826733333,2.234465901525844e+43,0.04588082436343503,0.0006713742327815568,0.045872186077937846,0.14117176727210778,0.13850000000000007,1.0192907384267704,1.0190988298347752,0.0470115390532521,1.0246446027399236,
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,oblate/X0.21/xis1.800_xi11.038_f0.838_t16.5d_mni0.33_t040d,0.21102026379826758,0.8377565625725295,0.4012023990387957,-0.0354626581024878,-0.15051251159774762,19012021225756.02,0.3321340527707114,39.96742993144195,29.245630671335686,4.8414093661814675e+42,0.0691599273134359,0.0007328097516503193,0.06915794185362395,0.21279977634903352,0.21102026379826758,1.0084328989014397,1.008403948567459,0.07178561473631252,1.0379654450904334,
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,oblate/X0.25/xis1.800_xi10.450_f0.600_t16.5d_mni0.33_t040d,0.2464202501661676,0.6,0.16266350512339794,-0.0354626581024878,-0.46966285771387567,19012021225756.02,0.3321340527707114,39.96742993144195,30.464996545245377,4.830753219696011e+42,0.08164733135047453,0.0007773618129096084,0.08163970854633673,0.2512225580014601,0.2464202501661676,1.0194882840677832,1.0193931020283744,0.08532259571043671,1.0450138945042302,|eps_s|>0.35: source outside first-order range
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,oblate/X0.25/xis1.800_xi11.000_f0.600_t16.5d_mni0.33_t040d,0.2464202501661676,0.6,0.27708946540255847,-0.0354626581024878,-0.16185511904217742,19012021225756.02,0.3321340527707114,39.96742993144195,30.02853166722045,4.8332076012057905e+42,0.08155062682875774,0.0007767971855538632,0.08154306981461301,0.2509250056269469,0.2464202501661676,1.0182807843825403,1.0181864238289782,0.08523454905878486,1.0451734385532403,
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,oblate/X0.30/xis1.478_xi10.550_f1.100_t18.3d_mni0.35_t045d,0.29999999999999993,1.1,0.4529204742205637,-0.06594096053180316,-0.3697167146708859,12403267668884.525,0.35,45.0,24.316124469961387,6.202732012521066e+42,0.09658711596074707,0.0009668716288371154,0.09650505541525863,0.2971911260330679,0.29999999999999993,0.9906370867768932,0.9897954401564989,0.09994351960042824,1.034750014081021,|eps_s|>0.35: source outside first-order range
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,oblate/X0.30/xis1.568_xi10.800_f0.950_t30.6d_mni0.90_t030d,0.3,0.95,0.4558197093272576,-0.05550206914520913,-0.23104946011970465,41396707777206.63,0.9,30.0,37.55763999561547,7.940325524812206e+42,0.09704391209606297,0.0009078706128943237,0.09700459136601829,0.2985966526032707,0.3,0.9953221753442356,0.9949188858053158,0.10177073923015645,1.0487081263728777,
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,oblate/X0.30/xis1.654_xi11.300_f0.750_t23.1d_mni0.60_t060d,0.29999999999999993,0.75,0.5320610719905698,-0.04708034342160302,-0.09024576677992392,27958047704708.934,0.6,60.0,34.815966436964914,7.646252279376521e+42,0.09805809687711525,0.0008165881369577542,0.09805779503466863,0.3017172211603546,0.29999999999999993,1.0057240705345156,1.0057209747145504,0.10343575643921445,1.0548415656979186,
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,oblate/X0.30/xis1.711_xi10.350_f0.550_t40.1d_mni1.50_t0inf,0.2999999999999995,0.55,0.1452230668487042,-0.042127889265966445,-0.5851678846173131,93871579283268.81,1.5,nan,74.08026718194407,1.2398285425172647e+43,0.09839038033637386,0.0008283823658257992,0.09838469532032018,0.30273963180422725,0.2999999999999995,1.0091321060140925,1.0090737981571316,0.1037844019829473,1.0548226526631215,|eps_s|>0.35: source outside first-order range
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,oblate/X0.30/xis1.754_xi11.700_f0.300_t11.6d_mni0.20_t020d,0.2999999999999999,0.3,0.28448532345605926,-0.038770454398810626,-0.04186085372672475,8508366507524.388,0.20000000000000004,20.0,19.637927742655364,3.7197788247799456e+42,0.1001025890973651,0.0008849248849824402,0.10006461274064522,0.30800796645343104,0.2999999999999999,1.0266932215114373,1.0263037204168743,0.10546070920716591,1.0535262889613097,
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,oblate/X0.31/xis1.600_xi11.038_f0.838_t12.4d_mni0.33_t040d,0.3121223802975089,0.8377565625725295,0.4880604708532889,-0.05222096372901911,-0.14783653612114123,7205309974116.713,0.3321340527707114,39.96742993144195,18.95375703160726,7.29452783119397e+42,0.1017571875128283,0.0008298614712238979,0.10175293548854575,0.3130990385010102,0.3121223802975089,1.0031290873873586,1.0030871706506408,0.10747840373871102,1.0562241976780407,
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,oblate/X0.35/xis1.302_xi11.038_f1.230_t16.5d_mni0.33_t040d,0.34685981634964635,1.23,0.9568384191928708,-0.09190422776572797,-0.14140074251136783,7205309974116.713,0.3321340527707114,39.96742993144195,12.775774048969353,7.886860416886995e+42,0.09596757007138842,0.0016511772313932173,0.09552303503589946,0.29528483098888747,0.34685981634964635,0.8513088489075091,0.847365468773161,0.09235289162669175,0.962334375643691,
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,oblate/X0.38/xis1.500_xi11.038_f0.838_t16.5d_mni0.33_t040d,0.37904954542001357,0.8377565625725295,0.5379869326514961,-0.06323449757008899,-0.146064634583078,10573332237074.195,0.3321340527707114,39.96742993144195,21.928522693365352,6.282267307052966e+42,0.12335699798051936,0.0008962287653107442,0.12335390948012073,0.3795599937862134,0.37904954542001357,1.0013466534187088,1.001321582611305,0.13177469442820253,1.0682384995216283,
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,oblate/X0.42/xis1.302_xi11.038_f1.100_t16.5d_mni0.33_t040d,0.42461676416483835,1.1,0.8557091553757382,-0.09190422776572797,-0.14140074251136786,7205309974116.713,0.3321340527707114,39.96742993144195,15.100612688329747,7.588470069762755e+42,0.12948601197649046,0.0012468341848224998,0.12933106695792473,0.3984184983892014,0.42461676416483835,0.9383013861283473,0.9371785997866049,0.1349672684688859,1.0423308773567805,
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,oblate/X0.48/xis1.302_xi11.038_f1.000_t16.5d_mni0.33_t040d,0.47852602317774107,0.999999,0.7779166360605299,-0.09190422776572797,-0.14140074251136783,7205309974116.713,0.3321340527707114,39.96742993144195,16.34727512998793,7.46338045751723e+42,0.15094078968047492,0.001108998444114332,0.1508931218260999,0.4644331990168459,0.47852602317774107,0.970549513551407,0.9702430091732753,0.1619011363558975,1.0726135506421057,
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,oblate/X0.56/xis1.302_xi10.200_f0.838_t16.5d_mni0.33_t040d,0.5550666720858953,0.8377565625725295,0.2648728644467265,-0.09190422776572797,-0.8560111420785572,7205309974116.713,0.3321340527707114,39.96742993144195,19.88088041752105,7.272841521171264e+42,0.18210450666999328,0.0010686037272658634,0.18210690297969068,0.5603215589845947,0.5550666720858953,1.0094671273974205,1.0094804109559157,0.20024363011459856,1.099608317093858,|eps_s|>0.35: source outside first-order range
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,oblate/X0.56/xis1.302_xi10.450_f0.838_t16.5d_mni0.33_t040d,0.5550666720858953,0.8377565625725295,0.3689304701505359,-0.09190422776572797,-0.44123027451856545,7205309974116.713,0.3321340527707114,39.96742993144195,19.535805741336734,7.279069237323972e+42,0.18170553264140646,0.0010684299846905054,0.1817065919232086,0.559093946588943,0.5550666720858953,1.0072554788561048,1.0072613508148907,0.19996704465039358,1.100500583243252,|eps_s|>0.35: source outside first-order range
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,oblate/X0.56/xis1.302_xi10.700_f0.838_t16.5d_mni0.33_t040d,0.5550666720858953,0.8377565625725295,0.4732753644532802,-0.09190422776572797,-0.26811836158057734,7205309974116.713,0.3321340527707114,39.96742993144195,19.037996366824107,7.291215541943928e+42,0.18113834550027047,0.0010674737835375293,0.18113301560021025,0.5573487553854476,0.5550666720858953,1.0041113679028437,1.004081822456652,0.199390247195005,1.1007622193099211,
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,oblate/X0.56/xis1.302_xi10.900_f0.838_t16.5d_mni0.33_t040d,0.5550666720858953,0.8377565625725295,0.5718491963924848,-0.09190422776572797,-0.18365016536990372,7205309974116.713,0.3321340527707114,39.96742993144195,18.41853428752306,7.316636683396905e+42,0.18044309537045267,0.0010671960014634364,0.18043855596173056,0.5552095242167774,0.5550666720858953,1.0002573603101501,1.0002321968259147,0.19858453392759012,1.1005382806135795,
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,oblate/X0.56/xis1.302_xi11.038_f0.838_t11.6d_mni0.33_t040d,0.5550666720858953,0.8377565625725295,0.6517054186994736,-0.09190422776572797,-0.14140074251136786,3528687186307.112,0.3321340527707114,39.96742993144195,13.237141033389433,9.452977685017431e+42,0.17993686988437924,0.001065268324234283,0.1799443416041135,0.5536519073365515,0.5550666720858953,0.9974511805148969,0.9974925987949537,0.19801846251338262,1.1004885360105572,
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.20_t040d,0.5550666720858953,0.8377565625725295,0.6517054186994736,-0.09190422776572797,-0.14140074251136786,7205309974116.713,0.20000000000000004,39.96742993144195,17.77749996310272,4.4277341432633557e+42,0.17974743961609424,0.001066211993237847,0.17974947860193033,0.5530690449725977,0.5550666720858953,0.9964011042028685,0.996412406993845,0.19773701986360595,1.1000825396230065,
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t020d,0.5550666720858953,0.8377565625725295,0.6517054186994736,-0.09190422776572797,-0.14140074251136786,7205309974116.713,0.3321340527707114,20.0,16.224453892597253,6.856848625385628e+42,0.17911095005459912,0.0010705604662567016,0.17910235232053565,0.5511106155526126,0.5550666720858953,0.9928728263968432,0.9928251662369391,0.19680811432403056,1.0988055965536263,
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t040d,0.5550666720858953,0.8377565625725295,0.6517054186994736,-0.09190422776572797,-0.14140074251136786,7205309974116.713,0.3321340527707114,39.96742993144195,17.77749996310272,7.353006427966559e+42,0.1797474396160946,0.0010662119932373787,0.1797494786019308,0.5530690449725988,0.5550666720858953,0.9964011042028705,0.9964124069938476,0.19773701986360623,1.1000825396230058,
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t060d,0.5550666720858953,0.8377565625725295,0.6517054186994736,-0.09190422776572797,-0.14140074251136786,7205309974116.713,0.3321340527707114,60.0,17.799988903103813,7.357112149176384e+42,0.17976410584291228,0.0010664141749161839,0.17975507927890852,0.5531203256704993,0.5550666720858953,0.9964934907583591,0.9964434534484552,0.19776075783476163,1.100112599828888,
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.33_t0inf,0.5550666720858953,0.8377565625725295,0.6517054186994736,-0.09190422776572797,-0.14140074251136786,7205309974116.713,0.3321340527707114,nan,17.799988903103813,7.357114346654025e+42,0.17976412674453568,0.001066411647984801,0.17975507400359253,0.5531203899831867,0.5550666720858953,0.9964936066231563,0.9964434242055871,0.19776078231652888,1.1001126081043322,
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni0.50_t040d,0.5550666720858953,0.8377565625725295,0.6517054186994736,-0.09190422776572797,-0.14140074251136786,7205309974116.713,0.5,39.96742993144195,17.77749996310272,1.1069335358158391e+43,0.17974743961609646,0.0010662119932362234,0.17974947860193383,0.5530690449726045,0.5550666720858953,0.9964011042028807,0.9964124069938644,0.19773701986360623,1.1000825396229943,
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,oblate/X0.56/xis1.302_xi11.038_f0.838_t16.5d_mni1.50_t040d,0.5550666720858953,0.8377565625725295,0.6517054186994736,-0.09190422776572797,-0.14140074251136786,7205309974116.713,1.5,39.96742993144195,17.77749996310272,3.3208006074475173e+43,0.17974743961609535,0.0010662119932370664,0.1797494786019329,0.553069044972601,0.5550666720858953,0.9964011042028745,0.9964124069938592,0.19773701986360626,1.1000825396230014,
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,oblate/X0.56/xis1.302_xi11.038_f0.838_t23.1d_mni0.33_t040d,0.5550666720858953,0.8377565625725295,0.6517054186994736,-0.09190422776572797,-0.14140074251136786,14114748745228.447,0.3321340527707114,39.96742993144195,23.41086304610683,5.612143800964908e+42,0.1794713488210558,0.0010686123873072974,0.17946969996983386,0.5522195348340179,0.5550666720858953,0.9948706391591156,0.9948614990168041,0.1973327098296052,1.0995220748374621,
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,oblate/X0.56/xis1.302_xi11.038_f0.838_t40.1d_mni0.33_t040d,0.5550666720858953,0.8377565625725295,0.6517054186994736,-0.09190422776572797,-0.14140074251136786,42344246235685.336,0.3321340527707114,39.96742993144195,36.01336030232438,3.304734733836765e+42,0.1786133789657584,0.001075849969086693,0.17860516038895463,0.5495796275869489,0.5550666720858953,0.9901146208646854,0.9900690625022422,0.19608025741621554,1.0977915459166454,
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,oblate/X0.56/xis1.302_xi11.200_f0.838_t16.5d_mni0.33_t040d,0.5550666720858953,0.8377565625725295,0.7599922335787287,-0.09190422776572797,-0.10397670379946046,7205309974116.713,0.3321340527707114,39.96742993144195,16.590190001942037,7.441985861914993e+42,0.17860024151221593,0.0010637367429894538,0.17860122686278046,0.5495392046529721,0.5550666720858953,0.9900417954979148,0.990047257630742,0.19630269149520954,1.0991177270148473,
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,oblate/X0.56/xis1.302_xi11.400_f0.838_t16.5d_mni0.33_t040d,0.5550666720858953,0.8377565625725295,0.9210921932690129,-0.09190422776572797,-0.07078612703008043,7205309974116.713,0.3321340527707114,39.96742993144195,13.71216623797521,7.755546108203116e+42,0.17673693454755252,0.001051283068333339,0.1767353995498239,0.5438059524540078,0.5550666720858953,0.9797128521704056,0.9797043431566748,0.19371934109997574,1.0960886109963277,
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,oblate/X0.64/xis1.300_xi10.450_f0.600_t16.5d_mni0.33_t040d,0.6448005328492523,0.6,0.2646432799319639,-0.09218456045779577,-0.4410867934102221,7182684696654.67,0.3321340527707114,39.96742993144195,19.840594904154685,7.281533908597664e+42,0.21216415157198132,0.0012035780508520347,0.2121514025210714,0.6528127740676348,0.6448005328492523,1.0124259221421203,1.0123650849576653,0.23754588701865298,1.1196325357446655,|eps_s|>0.35: source outside first-order range
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,oblate/X0.64/xis1.300_xi11.000_f0.600_t16.5d_mni0.33_t040d,0.6448005328492523,0.6,0.45080711191547757,-0.09218456045779577,-0.15200724154098805,7182684696654.67,0.3321340527707114,39.96742993144195,19.142774243189407,7.296621954007173e+42,0.21175175898321674,0.0012007403415468729,0.2117221546531876,0.6515438737945131,0.6448005328492523,1.0104580263224399,1.0103167574468683,0.23708948127780827,1.1196576709268318,
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,oblate/X0.64/xis1.302_xi11.038_f0.600_t16.5d_mni0.33_t040d,0.6428188296746215,0.6,0.46675044838676627,-0.09190422776572797,-0.14140074251136783,7205309974116.713,0.3321340527707114,39.96742993144195,19.07997656414208,7.290433546407502e+42,0.21105677563631106,0.0011977780842348032,0.2110364850001758,0.6494054634963417,0.6428188296746215,1.0102464855067395,1.0101493621436892,0.2362265862887579,1.1192561128471845,
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,oblate/X0.69/xis1.302_xi11.038_f0.400_t16.5d_mni0.33_t040d,0.6941604921475115,0.4,0.31116696559117757,-0.09190422776572797,-0.14140074251136783,7205309974116.713,0.3321340527707114,39.96742993144195,19.739521425005748,7.27534904508688e+42,0.2287181630734728,0.001347307404271282,0.2286446086264058,0.703748194072224,0.6941604921475115,1.0138119383531194,1.0134859022589437,0.25772612242522636,1.1268284029652473,
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,oblate/X0.72/xis1.302_xi11.038_f0.200_t16.5d_mni0.33_t040d,0.7249654896312456,0.2,0.15558348279558878,-0.09190422776572797,-0.14140074251136783,7205309974116.713,0.3321340527707114,39.96742993144195,20.101007594478666,7.270387516432294e+42,0.2391180913137712,0.001459471707268574,0.23901494519982386,0.7357479732731421,0.7249654896312456,1.0148730991972887,1.0144353229681597,0.2703106333363366,1.1304482728646177,
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,oblate/X0.74/xis1.150_xi11.038_f0.838_t16.5d_mni0.33_t040d,0.7394752170927648,0.8377565625725295,0.7534946032801033,-0.12149728135314157,-0.1365045340932525,5390077886332.395,0.3321340527707114,39.96742993144195,14.833324085919841,8.258273873386729e+42,0.23847064669174073,0.0012423894077249337,0.2384690401853187,0.7337558359745868,0.7394752170927648,0.9922656216381888,0.9922589370373138,0.2702646768977129,1.1333247116449965,
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,oblate/X0.74/xis1.150_xi11.038_f0.838_t19.1d_mni0.33_t040d,0.7394752170927648,0.8377565625725295,0.7534946032801033,-0.12149728135314157,-0.1365045340932525,7205309974116.713,0.3321340527707114,39.96742993144195,16.662373910641975,7.434514705667998e+42,0.23823235922970676,0.0012425700656143318,0.23822622191977602,0.7330226437837131,0.7394752170927648,0.991274118239662,0.9912485811694269,0.2698969788771669,1.1329148556889734,
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,oblate/X0.79/xis1.008_xi10.702_f1.051_t24.9d_mni0.78_t038d,0.794969716690573,1.0510904097120095,0.7872299756523012,-0.15664399115970892,-0.24644143293997298,9306080970026.36,0.7805541110761721,38.437342192703824,17.889661958813672,1.5941117191382131e+43,0.24846679621521442,0.0017910941467342012,0.24825442406756792,0.7645132191237366,0.794969716690573,0.961688480796947,0.9608664963260046,0.27466415573646175,1.1054360579373188,
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,oblate/X0.81/xis1.200_xi10.250_f0.500_t16.5d_mni0.33_t040d,0.8109204302166532,0.5,0.1893413101219531,-0.1108969286585632,-0.7090164470449397,5929735206473.699,0.3321340527707114,39.96742993144195,18.41853428752306,7.823904342183079e+42,0.26690059684479117,0.0014472185667547821,0.2668368308647498,0.8212326056762805,0.8109204302166532,1.0127166304798514,1.0124746794718351,0.30685571008496865,1.1497003517883186,|eps_s|>0.35: source outside first-order range
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,oblate/X0.84/xis0.916_xi10.600_f1.150_t36.6d_mni0.25_t0inf,0.8432000000000001,1.15,0.8515076801329864,-0.18409306902652958,-0.2894196916931204,16935801501786.828,0.25,nan,21.37421594207358,4.1080366661271016e+42,0.25220712949621904,0.0031243540114770027,0.2515354948624516,0.7760219369114432,0.8432000000000001,0.9203296215742921,0.9178787580734622,0.26230839425760916,1.0400514639755318,
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,oblate/X0.84/xis1.030_xi10.800_f0.950_t18.3d_mni1.50_t045d,0.8431999999999995,0.95,0.7643043613922783,-0.15061595384076729,-0.20640858348112603,5258492954043.54,1.5,45.0,14.561129877619873,3.7676430414088423e+43,0.2695190676453893,0.0014531596594331633,0.2694354802249754,0.8292894389088902,0.8431999999999995,0.9835026552524795,0.9831976362026548,0.3075459199488912,1.1410915102805803,
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,oblate/X0.84/xis1.112_xi10.400_f0.750_t30.6d_mni0.35_t030d,0.8431999999999996,0.75,0.3747966796339578,-0.1301785569508084,-0.47038479310037634,17185235033701.004,0.35,30.0,27.0571896441395,5.082612190198439e+42,0.27863446409681586,0.001361711680551464,0.2786337303873327,0.8573368126055873,0.8431999999999996,1.016765669598657,1.0167629922176793,0.3219091503292997,1.1553098837674558,|eps_s|>0.35: source outside first-order range
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,oblate/X0.84/xis1.168_xi11.000_f0.550_t23.1d_mni0.60_t060d,0.8431999999999998,0.55,0.46887491680586996,-0.11755989270376495,-0.14749743736531484,10929434224711.895,0.6,60.0,23.014478231670484,1.121794376102467e+43,0.2773579355600309,0.0014747513026377793,0.2772884698064828,0.8534090324924027,0.8431999999999998,1.0121074863524702,1.0118539987099797,0.32072898425750335,1.1563721211361746,
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,oblate/X0.84/xis1.179_xi11.300_f0.500_t40.1d_mni0.20_t035d,0.8431999999999998,0.5,0.561518993785407,-0.11527250217399072,-0.08349626868206964,33468761836575.734,0.20000000000000004,35.0,33.77784211324383,2.1438243642991454e+42,0.2808351868722369,0.001679376717476859,0.28070556106226774,0.8641082672991904,0.8431999999999998,1.024796332185947,1.0243233143419492,0.3242736383039764,1.154675957509204,
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,oblate/X0.84/xis1.204_xi10.200_f0.350_t11.6d_mni1.20_t020d,0.8431999999999996,0.35,0.121488806492293,-0.11003768775853946,-0.8379106428094995,2927628573829.059,1.2,20.0,13.297447227300635,3.543958730248589e+43,0.2776003575531866,0.0015524231137154648,0.2774907391862085,0.8541549463174973,0.8431999999999996,1.0129921090103151,1.0125921003729697,0.32025691767891024,1.1536617621882956,|eps_s|>0.35: source outside first-order range
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,oblate/X0.85/xis1.000_xi10.800_f1.000_t20.0d_mni0.35_t0inf,0.8515243332368245,0.999999,0.8280180169536955,-0.15893722936282342,-0.20418369611237203,5957273859789.547,0.35,nan,14.47847378957497,8.504695934915255e+42,0.26867713526395215,0.0015960129520285263,0.2685335116874163,0.8266988777352373,0.8515243332368245,0.9708458648419119,0.9703268911851598,0.3036696334562384,1.130239955692207,
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,oblate/X0.89/xis1.050_xi11.038_f0.838_t16.5d_mni0.33_t040d,0.8908404321317196,0.8377565625725295,0.8285959594034044,-0.14546242826081723,-0.13247422774882478,4457277885887.85,0.3321340527707114,39.96742993144195,12.962291565357114,8.917047008186761e+42,0.28648819694162847,0.0013827326679677066,0.28649450626137096,0.8815021444357799,0.8908404321317196,0.9895174406559053,0.9895392327645873,0.33241683549839834,1.1603159887460486,
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,oblate/X0.97/xis0.962_xi10.857_f0.935_t28.9d_mni1.22_t040d,0.9698926374001241,0.9354578799350919,0.8471644032430473,-0.16988120426631878,-0.1807457900390819,11495399913754.645,1.2160902961650106,39.61263450030795,18.17804459129599,2.3230371330474506e+43,0.30609268245632104,0.0015621726272926142,0.3060459817165129,0.9418236383271417,0.9698926374001241,0.9710596843499878,0.9709115292053007,0.3547439747350868,1.158943009967931,
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,oblate/X1.02/xis1.050_xi10.450_f0.600_t16.5d_mni0.33_t040d,1.0237390511736373,0.6,0.335945954985701,-0.14546242826081723,-0.41337576336665766,4457277885887.85,0.3321340527707114,39.96742993144195,15.975978968063226,8.66629800199351e+42,0.33604229406864816,0.0016296287400272974,0.3360047312489866,1.0339762894419944,1.0237390511736373,1.009999851286928,1.0098869534673922,0.40014198408657786,1.1907488764043348,|eps_s|>0.35: source outside first-order range
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,oblate/X1.02/xis1.050_xi11.000_f0.600_t16.5d_mni0.33_t040d,1.0237390511736373,0.6,0.5722677929540692,-0.14546242826081723,-0.1424574719715688,4457277885887.85,0.3321340527707114,39.96742993144195,15.047534799359736,8.705856109722528e+42,0.33519504690110125,0.0016215249421132685,0.33515215506267404,1.0313693750803115,1.0237390511736373,1.0074533875580174,1.0073244729803066,0.3990894742292608,1.190618650003535,
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,oblate/X1.07/xis0.950_xi11.038_f0.838_t16.5d_mni0.33_t040d,1.0700877784630314,0.8377565625725295,0.9107624660538278,-0.17347796581733052,-0.12768352076450942,3689309450297.1436,0.3321340527707114,39.96742993144195,11.02792826872924,9.652372624359774e+42,0.34328909578876443,0.0015453409692638281,0.34328893903187446,1.056274140888506,1.0700877784630314,0.987091117333976,0.9870906665962872,0.4090926760684972,1.1916856115937442,
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,oblate/X1.07/xis0.950_xi11.038_f0.838_t23.1d_mni0.33_t040d,1.0700877784630314,0.8377565625725295,0.9107624660538278,-0.17347796581733052,-0.12768352076450942,7205309974116.713,0.3321340527707114,39.96742993144195,13.972272651590409,7.723995772882503e+42,0.3422309958147957,0.0015429203590494323,0.34223005948714547,1.0530184486609098,1.0700877784630314,0.9840486639080783,0.984045971597959,0.40681618341573955,1.1887181125928619,
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,oblate/X1.10/xis0.893_xi10.698_f0.938_t28.0d_mni0.66_t038d,1.0981963889303463,0.9382032550479389,0.7803847859937215,-0.19137841707833325,-0.23690785621629928,9502725696099.615,0.6649705111547226,37.96915646475115,18.13397653958288,1.344873690674527e+43,0.3498524932956179,0.0017264374923697604,0.3497900399485143,1.0764692101403628,1.0981963889303463,0.9802155798279887,0.9800405982428451,0.4140860234239303,1.1836017503354948,
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,oblate/X1.10/xis0.924_xi10.818_f0.865_t40.1d_mni0.93_t0inf,1.0991609746153004,0.864787364543558,0.7821285183564393,-0.18133319998666533,-0.1915373815741153,20623949664640.336,0.9339634590246353,nan,25.629711474454467,1.3893754524964085e+43,0.3523121761213593,0.001609541564988791,0.3522979482656111,1.0840374649887978,1.0991609746153004,0.9862408600962241,0.9862010315190659,0.4204595781439746,1.193429028689434,
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,oblate/X1.22/xis0.924_xi10.705_f0.697_t19.3d_mni0.25_t0inf,1.2226078732172405,0.6965737272308742,0.5659964259253929,-0.18133333333333335,-0.23730024689792203,4793560441978.563,0.25399220713926596,nan,15.544458941226354,6.490329216631958e+42,0.39964591420828854,0.0017705191314259516,0.3996444492910287,1.2296797360255032,1.2226078732172405,1.005784244452519,1.0057805577122145,0.49059305085542965,1.227569289247734,
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,oblate/X1.22/xis0.924_xi10.705_f0.697_t30.4d_mni0.25_t0inf,1.2226078732172405,0.6965737272308742,0.5659964259253929,-0.18133333333333335,-0.23730024689792203,11898142338276.303,0.25399220713926596,nan,23.10122742060565,4.607187816873466e+42,0.4002955663315303,0.0017903153264973992,0.4002695058846585,1.231678665635478,1.2226078732172405,1.0074192164282143,1.0073536304033477,0.49121633631170614,1.2271340919746136,
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,oblate/X1.24/xis0.772_xi10.400_f1.050_t30.6d_mni0.90_t030d,1.2374999999999998,1.05,0.7235364169209959,-0.23461928554640807,-0.40716220449048124,9038205827962.55,0.9,30.0,18.13397653958288,1.8180040466276486e+43,0.3906960170298454,0.0025444126043433837,0.39049299717727326,1.2021415908610629,1.2374999999999998,0.971427548170556,0.9709227591043315,0.4549148172116752,1.1643702453637352,|eps_s|>0.35: source outside first-order range
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,oblate/X1.24/xis0.883_xi10.550_f0.800_t23.1d_mni0.60_t060d,1.237500000000003,0.8,0.5811957685386339,-0.19456994303683675,-0.31485137801928476,6374552785680.408,0.6,60.0,17.45961353418498,1.3849233750041598e+43,0.4033305279497058,0.001724897259550974,0.40332905586374207,1.2410170090760178,1.237500000000003,1.0028420275361736,1.0028383673379733,0.49494912375696,1.2271551233004578,
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,oblate/X1.24/xis0.956_xi10.450_f0.550_t40.1d_mni1.50_t0inf,1.2374999999999996,0.55,0.3365524761964423,-0.17165254278813072,-0.39940924315447696,21931461734934.91,1.5,nan,33.059591907298774,2.1116595078500234e+43,0.40780760210014066,0.0020506656747468904,0.4077115563114515,1.2547926218465866,1.2374999999999996,1.0139738358356258,1.0137350273478207,0.5011188683565588,1.2288119833369482,|eps_s|>0.35: source outside first-order range
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,oblate/X1.24/xis0.998_xi10.250_f0.300_t14.2d_mni0.20_t025d,1.2375000000000043,0.3,0.1376085154136293,-0.15942473610445082,-0.667118745009966,2968859793271.1665,0.20000000000000004,25.0,13.62436064189298,5.954420902489269e+42,0.4067002056869494,0.002139721183276634,0.4064838507198628,1.2513852482675367,1.2375000000000043,1.0112204026404303,1.0106824571123205,0.4977021536680575,1.2237568280237243,|eps_s|>0.35: source outside first-order range
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,oblate/X1.25/xis0.841_xi10.676_f0.892_t29.6d_mni0.80_t040d,1.2516470706427187,0.8920333197551652,0.7624641321027577,-0.20905662031885988,-0.2412802201596792,9642166841748.97,0.7978895368581458,39.7655723549736,18.591482065738465,1.600361203169578e+43,0.40169888125335,0.0017801961490821472,0.4016914769314534,1.2359965577026153,1.2516470706427187,0.9874960655386131,0.9874778634995185,0.48933314929367977,1.218159104070442,
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,oblate/X1.39/xis0.900_xi10.250_f0.500_t16.5d_mni0.33_t040d,1.3913486853181174,0.5,0.25163614130453815,-0.18913475320065035,-0.6408080809763717,3357221704270.7236,0.3321340527707114,39.96742993144195,14.31172956705094,9.531987508966328e+42,0.4567509138468126,0.0021889175383870765,0.456662591115517,1.4053874272209619,1.3913486853181174,1.0100900241980928,1.0098947013052708,0.5731556462965579,1.2548538578048378,|eps_s|>0.35: source outside first-order range
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,oblate/X1.83/xis0.600_xi10.550_f0.950_t34.7d_mni1.00_t0inf,1.82687004527551,0.95,0.9041850472745592,-0.3086336220013099,-0.26183860707782564,8356602074824.442,1.0,nan,14.887165729679136,2.199770337600763e+43,0.5794382861989972,0.002316685253126227,0.5794061191723847,1.7828870344584529,1.82687004527551,0.9759243899527489,0.9758702123352682,0.7473014805683444,1.28969986686675,
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,oblate/X1.95/xis0.700_xi10.250_f0.500_t16.5d_mni0.33_t040d,1.9513536245461802,0.5,0.3040469375678034,-0.26375481525522443,-0.5721805278284005,2299560229810.877,0.3321340527707114,39.96742993144195,12.100343064879853,1.0731406136800079e+43,0.6395486143923234,0.0029525576003045714,0.6394430539327729,1.967841890437918,1.9513536245461802,1.0084496555028934,1.0082832062187066,0.8574105441278629,1.3406495219171795,|eps_s|>0.35: source outside first-order range
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,oblate/X2.29/xis0.600_xi10.300_f0.500_t14.2d_mni0.20_t025d,2.2911745353636728,0.5,0.35957248006007053,-0.3086336220013099,-0.4586360943688787,1392767012470.7405,0.20000000000000004,25.0,9.716573546018392,7.441082370756408e+42,0.7495068836172685,0.0033370172433873843,0.7493486336531918,2.3061750265146723,2.2911745353636728,1.00654707483846,1.0063345537236892,1.0325421393873726,1.3776286275105574,|eps_s|>0.35: source outside first-order range
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,oblate/X2.67/xis0.500_xi10.250_f0.500_t16.5d_mni0.33_t040d,2.672096561371799,0.5,0.37010717831133566,-0.35858856182666016,-0.4784467424410894,1551926107343.8855,0.3321340527707114,39.96742993144195,10.159375060145264,1.200746471560401e+43,0.874382479482271,0.003999699805973464,0.8741844586074548,2.6904076291762182,2.672096561371799,1.006852696893191,1.0066246755678234,1.2211898854113001,1.396631238693594,|eps|>0.35: boundary outside first-order range; |eps_s|>0.35: source outside first-order range
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,oblate/X2.97/xis0.350_xi10.200_f0.800_t28.4d_mni0.80_t030d,2.9717454745758687,0.8,0.6433789433289755,-0.4424163037757785,-0.45706286190201817,3272276231748.75,0.8000000000000002,30.0,12.838247644259006,2.331244110077412e+43,0.9690718878626845,0.0036649353663050707,0.969098874775285,2.981759654962106,2.9717454745758687,1.0033697974715237,1.0033977395193423,1.3502263921742301,1.3933191222296135,|eps|>0.35: boundary outside first-order range; |eps_s|>0.35: source outside first-order range
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,oblate/X3.32/xis0.350_xi10.250_f0.500_t16.5d_mni0.33_t040d,3.317617556913119,0.5,0.4369119466440516,-0.4424163037757785,-0.3871522750071727,1113623061770.9905,0.3321340527707114,39.96742993144195,8.718342800535456,1.308690242295979e+43,1.0842557553092305,0.00499201149233279,1.0844706826349506,3.336171554797632,3.317617556913119,1.0055925668243018,1.0057919010866223,1.473504662105506,1.3590010058883768,|eps|>0.35: boundary outside first-order range; |eps_s|>0.35: source outside first-order range


==> anc/slightly_oblate_quadrupole_perangle.csv <==
run,X,cos_theta,tpeak_d,Lpeak,L30,L30Lp,Lpeak_over_Lpeak_avg
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,-1.0,28.497394840389994,7.363550749106192e+42,7.336529846920089e+42,0.9963304521002475,1.0075107861799986
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,-0.9000000000000001,28.201053392143944,7.344826033846827e+42,7.306054554120679e+42,0.9947212528183133,1.00494879492948
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,-0.8,27.915898913997413,7.330097415291201e+42,7.2787871868791e+42,0.9930000618675185,1.0029335657871907
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,-0.7000000000000002,27.671207273337306,7.318763793097337e+42,7.254727745195355e+42,0.9912504283903277,1.0013828537739418
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,-0.6000000000000001,27.453491795698262,7.310249457955692e+42,7.233876229069443e+42,0.9895525823946908,1.000217888014264
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,-0.5000000000000002,27.26339875389625,7.30402443368662e+42,7.216232638501362e+42,0.9879803530256064,0.9993661550244312
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,-0.4000000000000002,27.116266547755725,7.299617558137883e+42,7.201796973491115e+42,0.9865992178538568,0.9987631884937469
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,-0.3000000000000002,26.997983468935672,7.296625132633727e+42,7.190569234038701e+42,0.9854650750631689,0.9983537527371396
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,-0.20000000000000023,26.908929954829386,7.29472514619942e+42,7.182549420144119e+42,0.9846223505605628,0.9980937889110748
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,-0.10000000000000026,26.849396851026427,7.293680689053678e+42,7.17773753180737e+42,0.9841036148702924,0.9979508820613915
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,-3.3306690738754696e-16,26.83449293822051,7.293348942605143e+42,7.176133569028453e+42,0.9839284566665994,0.9979054911709685
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,0.09999999999999964,26.849396851026427,7.293680689053678e+42,7.17773753180737e+42,0.9841036148702924,0.9979508820613915
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,0.19999999999999973,26.908929954829386,7.29472514619942e+42,7.182549420144119e+42,0.9846223505605628,0.9980937889110748
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,0.2999999999999997,26.997983468935672,7.296625132633727e+42,7.190569234038701e+42,0.9854650750631689,0.9983537527371396
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,0.3999999999999996,27.116266547755725,7.299617558137883e+42,7.201796973491115e+42,0.9865992178538568,0.9987631884937469
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,0.49999999999999956,27.26339875389625,7.30402443368662e+42,7.216232638501362e+42,0.9879803530256064,0.9993661550244312
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,0.5999999999999996,27.453491795698262,7.310249457955692e+42,7.233876229069443e+42,0.9895525823946908,1.000217888014264
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,0.6999999999999996,27.671207273337306,7.318763793097337e+42,7.254727745195355e+42,0.9912504283903277,1.0013828537739418
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,0.7999999999999995,27.915898913997413,7.330097415291201e+42,7.2787871868791e+42,0.9930000618675185,1.0029335657871907
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,0.8999999999999995,28.201053392143944,7.344826033846827e+42,7.306054554120679e+42,0.9947212528183133,1.00494879492948
slightly_oblate/X0.09/xs0.836_eps-0.040_epss-0.110_t80.9d_mni0.80_t030d,0.09299999999999992,0.9999999999999996,28.497394840389994,7.363550749106192e+42,7.336529846920089e+42,0.9963304521002475,1.0075107861799986
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,-1.0,46.71052059324282,4.859248632659906e+42,1.7028302759141316e+42,0.350430777398196,1.0293486922250155
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,-0.9000000000000001,46.62479741475287,4.819577416073449e+42,1.7285039462736868e+42,0.35864222047955274,1.0209450236747417
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,-0.8,46.547511575316584,4.784203985581772e+42,1.7514751250164462e+42,0.36609541112688615,1.0134517675833798
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,-0.7000000000000002,46.47870516434617,4.75309220919394e+42,1.771743812142411e+42,0.3727560363157513,1.006861270006786
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,-0.6000000000000001,46.4184158892428,4.726207681594422e+42,1.78931000765158e+42,0.3785931825678771,1.001166242767461
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,-0.5000000000000002,46.36667697378905,4.703518605540344e+42,1.804173711543954e+42,0.38357958431774697,0.9963599501634798
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,-0.4000000000000002,46.31488026020028,4.684996854843968e+42,1.8163349238195326e+42,0.387691812843282,0.9924364341431448
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,-0.3000000000000002,46.2803169119085,4.6706177446963904e+42,1.8257936444783157e+42,0.39091052710351915,0.9893904656519901
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,-0.20000000000000023,46.25437745153618,4.660361521003656e+42,1.832549873520304e+42,0.3932205399218998,0.9872178601231587
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,-0.10000000000000026,46.23707639334667,4.65421363419712e+42,1.8366036109454968e+42,0.39461093866661795,0.9859155354794429
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,-3.3306690738754696e-16,46.23707639334667,4.652165445961354e+42,1.8379548567538947e+42,0.3950751275085161,0.985481661841501
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,0.09999999999999964,46.23707639334667,4.65421363419712e+42,1.8366036109454968e+42,0.39461093866661795,0.9859155354794429
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,0.19999999999999973,46.25437745153618,4.660361521003656e+42,1.832549873520304e+42,0.3932205399218998,0.9872178601231587
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,0.2999999999999997,46.2803169119085,4.6706177446963904e+42,1.8257936444783157e+42,0.39091052710351915,0.9893904656519901
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,0.3999999999999996,46.31488026020028,4.684996854843968e+42,1.8163349238195326e+42,0.387691812843282,0.9924364341431448
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,0.49999999999999956,46.36667697378905,4.703518605540344e+42,1.804173711543954e+42,0.38357958431774697,0.9963599501634798
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,0.5999999999999996,46.4184158892428,4.726207681594422e+42,1.78931000765158e+42,0.3785931825678771,1.001166242767461
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,0.6999999999999996,46.47870516434617,4.75309220919394e+42,1.771743812142411e+42,0.3727560363157513,1.006861270006786
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,0.7999999999999995,46.547511575316584,4.784203985581772e+42,1.7514751250164462e+42,0.36609541112688615,1.0134517675833798
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,0.8999999999999995,46.62479741475287,4.819577416073449e+42,1.7285039462736868e+42,0.35864222047955274,1.0209450236747417
slightly_oblate/X0.09/xs0.224_eps-0.024_epss-0.677_t86.0d_mni0.60_t035d,0.09011571847375299,0.9999999999999996,46.71052059324282,4.859248632659906e+42,1.7028302759141316e+42,0.350430777398196,1.0293486922250155
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,-1.0,58.26512123941845,4.1489472679734564e+42,6.239375182792377e+41,0.1503845380478886,1.0305411081116174
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,-0.9000000000000001,58.237650647962475,4.1138968035339536e+42,6.270306030800485e+41,0.15241767915554214,1.0218350576052309
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,-0.8,58.21016709256311,4.082540719074259e+42,6.297981000070899e+41,0.15426621394480555,1.0140466399806995
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,-0.7000000000000002,58.18954590737595,4.054877604316011e+42,6.3224000906036174e+41,0.15592086143054124,1.0071755049443876
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,-0.6000000000000001,58.17579438977701,4.0309059648255546e+42,6.3435633023986395e+41,0.1573731403747388,1.0012212812996475
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,-0.5000000000000002,58.155161016405984,4.0106245886551644e+42,6.361470635455966e+41,0.15861545988249884,0.9961836680154296
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,-0.4000000000000002,58.14140136614444,3.994032304962554e+42,6.376122089775597e+41,0.1596412247806137,0.9920623742707064
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,-0.3000000000000002,58.134520319742904,3.981128210575208e+42,6.387517665357532e+41,0.16044491228366242,0.988857175729919
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,-0.20000000000000023,58.12763845877535,3.9719115318180855e+42,6.395657362201772e+41,0.16102215044236526,0.9865678802228895
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,-0.10000000000000026,58.12075578295242,3.966381773468828e+42,6.400541180308315e+41,0.1613697708859396,0.9851943647432346
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,-3.3306690738754696e-16,58.12075578295242,3.9645385406733066e+42,6.402169119677163e+41,0.1614858590475417,0.9847365312146509
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,0.09999999999999964,58.12075578295242,3.966381773468828e+42,6.400541180308315e+41,0.1613697708859396,0.9851943647432346
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,0.19999999999999973,58.12763845877535,3.9719115318180855e+42,6.395657362201772e+41,0.16102215044236526,0.9865678802228895
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,0.2999999999999997,58.134520319742904,3.981128210575208e+42,6.387517665357532e+41,0.16044491228366242,0.988857175729919
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,0.3999999999999996,58.14140136614444,3.994032304962554e+42,6.376122089775597e+41,0.1596412247806137,0.9920623742707064
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,0.49999999999999956,58.155161016405984,4.0106245886551644e+42,6.361470635455966e+41,0.15861545988249884,0.9961836680154296
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,0.5999999999999996,58.17579438977701,4.0309059648255546e+42,6.3435633023986395e+41,0.1573731403747388,1.0012212812996475
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,0.6999999999999996,58.18954590737595,4.054877604316011e+42,6.3224000906036174e+41,0.15592086143054124,1.0071755049443876
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,0.7999999999999995,58.21016709256311,4.082540719074259e+42,6.297981000070899e+41,0.15426621394480555,1.0140466399806995
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,0.8999999999999995,58.237650647962475,4.1138968035339536e+42,6.270306030800485e+41,0.15241767915554214,1.0218350576052309
slightly_oblate/X0.09/xs0.279_eps-0.017_epss-0.199_t100.9d_mni0.50_t060d,0.09300000000000022,0.9999999999999996,58.26512123941845,4.1489472679734564e+42,6.239375182792377e+41,0.1503845380478886,1.0305411081116174
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,-1.0,120.8748548562803,7.044405280213079e+42,4.347029118555152e+38,6.170895832421022e-05,1.030503426687412
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,-0.9000000000000001,120.88312800606967,6.9849771843024e+42,4.4465491936499424e+38,6.365875043432981e-05,1.021809881378558
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,-0.8,120.89967260725658,6.931804969659332e+42,4.535593471366334e+38,6.543163708758008e-05,1.0140314888507813
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,-0.7000000000000002,120.9079440588865,6.884888592144958e+42,4.614161951704327e+38,6.701868723001086e-05,1.0071682426471416
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,-0.6000000000000001,120.91621494469561,6.84422791915207e+42,4.68225463466392e+38,6.841172868544688e-05,1.0012201233689562
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,-0.5000000000000002,120.92448526479998,6.809822874128573e+42,4.7398715202451146e+38,6.96034479582798e-05,0.9961871198176647
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,-0.4000000000000002,120.92448526479998,6.781673381555676e+42,4.78701260844791e+38,7.058748393084358e-05,0.992069220945866
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,-0.3000000000000002,120.9327550193157,6.75977942343048e+42,4.8236778992723064e+38,7.135851034654571e-05,0.9888664241199736
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,-0.20000000000000023,120.94102420835881,6.74414088457527e+42,4.849867392718305e+38,7.191230841293046e-05,0.9865787124910099
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,-0.10000000000000026,120.94102420835881,6.734757800753009e+42,4.865581088785903e+38,7.224582134552612e-05,0.9852060912906233
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,-3.3306690738754696e-16,120.94102420835881,6.731630106145588e+42,4.8708189874751015e+38,7.235719893504437e-05,0.9847485508904944
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,0.09999999999999964,120.94102420835881,6.734757800753009e+42,4.865581088785903e+38,7.224582134552612e-05,0.9852060912906233
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,0.19999999999999973,120.94102420835881,6.74414088457527e+42,4.849867392718305e+38,7.191230841293046e-05,0.9865787124910099
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,0.2999999999999997,120.9327550193157,6.75977942343048e+42,4.8236778992723064e+38,7.135851034654571e-05,0.9888664241199736
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,0.3999999999999996,120.92448526479998,6.781673381555676e+42,4.78701260844791e+38,7.058748393084358e-05,0.992069220945866
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,0.49999999999999956,120.92448526479998,6.809822874128573e+42,4.7398715202451146e+38,6.96034479582798e-05,0.9961871198176647
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,0.5999999999999996,120.91621494469561,6.84422791915207e+42,4.68225463466392e+38,6.841172868544688e-05,1.0012201233689562
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,0.6999999999999996,120.9079440588865,6.884888592144958e+42,4.614161951704327e+38,6.701868723001086e-05,1.0071682426471416
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,0.7999999999999995,120.89967260725658,6.931804969659332e+42,4.535593471366334e+38,6.543163708758008e-05,1.0140314888507813
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,0.8999999999999995,120.88312800606967,6.9849771843024e+42,4.4465491936499424e+38,6.365875043432981e-05,1.021809881378558
slightly_oblate/X0.09/xs0.363_eps-0.014_epss-0.052_t193.8d_mni1.20_t0inf,0.09300000000000011,0.9999999999999996,120.8748548562803,7.044405280213079e+42,4.347029118555152e+38,6.170895832421022e-05,1.030503426687412
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,-1.0,31.675312400621397,1.896876301962438e+42,1.8697150202897978e+42,0.985681047496592,1.031590367010083
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,-0.9000000000000001,31.687939593628695,1.8803137194416858e+42,1.8528081246315907e+42,0.9853718054994237,1.0225830318646434
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,-0.8,31.713178896390446,1.8654997162120555e+42,1.8376809022005633e+42,0.9850877414937489,1.014526637774669
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,-0.7000000000000002,31.725791018144303,1.852432443923929e+42,1.8243333529967154e+42,0.9848312466026062,1.0074201795403692
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,-0.6000000000000001,31.738398128126562,1.8411103876557673e+42,1.8127654770200474e+42,0.9846044480408311,1.0012628332922777
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,-0.5000000000000002,31.751000232307156,1.831532296271998e+42,1.802977274270559e+42,0.9844092173206219,0.9960539186173375
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,-0.4000000000000002,31.751000232307156,1.8236972162428015e+42,1.7949687447482507e+42,0.9842471265302815,0.99179291695133
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,-0.3000000000000002,31.763597336644203,1.817604479680162e+42,1.7887398884531217e+42,0.9841194321703479,0.9884794650724454
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,-0.20000000000000023,31.763597336644203,1.8132527455433103e+42,1.7842907053851723e+42,0.984027576834326,0.9861128336739083
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,-0.10000000000000026,31.776189447083997,1.8106419214586344e+42,1.7816211955444028e+42,0.9839721340976946,0.9846929725195868
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,-3.3306690738754696e-16,31.776189447083997,1.8097717931575285e+42,1.780731358930813e+42,0.9839535380446789,0.9842197650824149
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,0.09999999999999964,31.776189447083997,1.8106419214586344e+42,1.7816211955444028e+42,0.9839721340976946,0.9846929725195868
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,0.19999999999999973,31.763597336644203,1.8132527455433103e+42,1.7842907053851723e+42,0.984027576834326,0.9861128336739083
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,0.2999999999999997,31.763597336644203,1.817604479680162e+42,1.7887398884531217e+42,0.9841194321703479,0.9884794650724454
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,0.3999999999999996,31.751000232307156,1.8236972162428015e+42,1.7949687447482507e+42,0.9842471265302815,0.99179291695133
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,0.49999999999999956,31.751000232307156,1.831532296271998e+42,1.802977274270559e+42,0.9844092173206219,0.9960539186173375
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,0.5999999999999996,31.738398128126562,1.8411103876557673e+42,1.8127654770200474e+42,0.9846044480408311,1.0012628332922777
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,0.6999999999999996,31.725791018144303,1.852432443923929e+42,1.8243333529967154e+42,0.9848312466026062,1.0074201795403692
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,0.7999999999999995,31.713178896390446,1.8654997162120555e+42,1.8376809022005633e+42,0.9850877414937489,1.014526637774669
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,0.8999999999999995,31.687939593628695,1.8803137194416858e+42,1.8528081246315907e+42,0.9853718054994237,1.0225830318646434
slightly_oblate/X0.09/xs0.234_eps-0.012_epss-0.020_t60.8d_mni0.20_t020d,0.09300000000000043,0.9999999999999996,31.675312400621397,1.896876301962438e+42,1.8697150202897978e+42,0.985681047496592,1.031590367010083
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,-1.0,41.926360770593156,3.337027442855014e+42,2.0658022516040792e+42,0.6190546188126849,1.0316823417685657
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,-0.9000000000000001,41.916817954771226,3.3078202035291595e+42,2.0511526766409838e+42,0.6200919489071929,1.0226525709379992
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,-0.8,41.90727296592956,3.281687947342111e+42,2.0380451622003196e+42,0.6210356362039126,1.0145734682873826
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,-0.7000000000000002,41.90727296592956,3.2586308154771515e+42,2.0264797082820865e+42,0.6218807293717178,1.0074450774652333
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,-0.6000000000000001,41.89772580258299,3.238648246215357e+42,2.0164563148862846e+42,0.6226228233469596,1.001267224809361
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,-0.5000000000000002,41.89772580258299,3.221740278859676e+42,2.0079749820129135e+42,0.6232578694157276,0.9960399224707468
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,-0.4000000000000002,41.8881764632447,3.207906575897185e+42,2.0010357096619738e+42,0.623782414580551,0.991763066103194
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,-0.3000000000000002,41.8881764632447,3.1971473447966625e+42,1.995638497833465e+42,0.6241934708080796,0.9884367198481809
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,-0.20000000000000023,41.8881764632447,3.1894621797248613e+42,1.9917833465273873e+42,0.6244887803307353,0.9860607582374576
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,-0.10000000000000026,41.8881764632447,3.18485108068178e+42,1.9894702557437407e+42,0.6246666501335615,0.9846351812710233
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,-3.3306690738754696e-16,41.8881764632447,3.1833140476674194e+42,1.988699225482525e+42,0.624726054578168,0.9841599889488787
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,0.09999999999999964,41.8881764632447,3.18485108068178e+42,1.9894702557437407e+42,0.6246666501335615,0.9846351812710233
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,0.19999999999999973,41.8881764632447,3.1894621797248613e+42,1.9917833465273873e+42,0.6244887803307353,0.9860607582374576
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,0.2999999999999997,41.8881764632447,3.1971473447966625e+42,1.995638497833465e+42,0.6241934708080796,0.9884367198481809
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,0.3999999999999996,41.8881764632447,3.207906575897185e+42,2.0010357096619738e+42,0.623782414580551,0.991763066103194
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,0.49999999999999956,41.89772580258299,3.221740278859676e+42,2.0079749820129135e+42,0.6232578694157276,0.9960399224707468
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,0.5999999999999996,41.89772580258299,3.238648246215357e+42,2.0164563148862846e+42,0.6226228233469596,1.001267224809361
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,0.6999999999999996,41.90727296592956,3.2586308154771515e+42,2.0264797082820865e+42,0.6218807293717178,1.0074450774652333
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,0.7999999999999995,41.90727296592956,3.281687947342111e+42,2.0380451622003196e+42,0.6210356362039126,1.0145734682873826
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,0.8999999999999995,41.916817954771226,3.3078202035291595e+42,2.0511526766409838e+42,0.6200919489071929,1.0226525709379992
slightly_oblate/X0.10/xs0.270_eps-0.016_epss-0.154_t74.9d_mni0.33_t040d,0.09573423851008876,0.9999999999999996,41.926360770593156,3.337027442855014e+42,2.0658022516040792e+42,0.6190546188126849,1.0316823417685657
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,-1.0,62.53709987765373,7.376880979197148e+42,2.1895333277519286e+42,0.29681017410019583,1.0418866786085863
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,-0.9000000000000001,62.47950032606794,7.292322964053073e+42,2.1737487904418024e+42,0.29808729003873313,1.0299439795469316
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,-0.8,62.42184762471077,7.216689222899179e+42,2.159625783374847e+42,0.29925436951367773,1.0192617159203674
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,-0.7000000000000002,62.376969794909876,7.149972514561728e+42,2.147164306551063e+42,0.30030385462015696,1.009838865009064
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,-0.6000000000000001,62.33205965398215,7.09216627372144e+42,2.13636435997045e+42,0.301228746974857,1.001674499548678
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,-0.5000000000000002,62.29353947748176,7.04326435471857e+42,2.1272259436330084e+42,0.302022732145201,0.9947677515462138
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,-0.4000000000000002,62.267846121273315,7.003261416913572e+42,2.119749057538738e+42,0.30268027014089943,0.9891178667071104
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,-0.3000000000000002,62.242142158930925,6.972152975943146e+42,2.113933701687639e+42,0.3031966895995537,0.9847242116744797
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,-0.20000000000000023,62.222857218991976,6.949935313263158e+42,2.1097798760797107e+42,0.3035682752404093,0.981586261253241
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,-0.10000000000000026,62.2164275773092,6.936605758598173e+42,2.107287580714954e+42,0.303792323515416,0.9797036383023765
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,-3.3306690738754696e-16,62.20999727109831,6.932162803405702e+42,2.1064568155933685e+42,0.3038671876774861,0.9790761297602508
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,0.09999999999999964,62.2164275773092,6.936605758598173e+42,2.107287580714954e+42,0.303792323515416,0.9797036383023765
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,0.19999999999999973,62.222857218991976,6.949935313263158e+42,2.1097798760797107e+42,0.3035682752404093,0.981586261253241
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,0.2999999999999997,62.242142158930925,6.972152975943146e+42,2.113933701687639e+42,0.3031966895995537,0.9847242116744797
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,0.3999999999999996,62.267846121273315,7.003261416913572e+42,2.119749057538738e+42,0.30268027014089943,0.9891178667071104
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,0.49999999999999956,62.29353947748176,7.04326435471857e+42,2.1272259436330084e+42,0.302022732145201,0.9947677515462138
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,0.5999999999999996,62.33205965398215,7.09216627372144e+42,2.13636435997045e+42,0.301228746974857,1.001674499548678
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,0.6999999999999996,62.376969794909876,7.149972514561728e+42,2.147164306551063e+42,0.30030385462015696,1.009838865009064
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,0.7999999999999995,62.42184762471077,7.216689222899179e+42,2.159625783374847e+42,0.29925436951367773,1.0192617159203674
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,0.8999999999999995,62.47950032606794,7.292322964053073e+42,2.1737487904418024e+42,0.29808729003873313,1.0299439795469316
slightly_oblate/X0.13/xs0.670_eps-0.024_epss-0.043_t149.0d_mni1.50_t045d,0.13462573813124662,0.9999999999999996,62.53709987765373,7.376880979197148e+42,2.1895333277519286e+42,0.29681017410019583,1.0418866786085863
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,-1.0,40.87308192567895,9.023630764906695e+42,6.52816099319214e+42,0.7234516973567281,1.040416668343028
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,-0.9000000000000001,40.66702258391595,8.921742285749241e+42,6.564558288118992e+42,0.7357933100807681,1.028669016561907
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,-0.8,40.47968410947892,8.831854033182653e+42,6.597124288843016e+42,0.7469693525342008,1.0183049803225015
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,-0.7000000000000002,40.30140227558059,8.753625930119554e+42,6.625858995364214e+42,0.7569273633873136,1.0092853490365856
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,-0.6000000000000001,40.14226482372597,8.686712627634924e+42,6.650762407682585e+42,0.7656247757666811,1.0015703042777029
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,-0.5000000000000002,40.00250023439942,8.63077748575851e+42,6.67183452579813e+42,0.7730282163811086,0.9951210317541994
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,-0.4000000000000002,39.88231218037774,8.585504786367925e+42,6.68907534971085e+42,0.7791126458087556,0.9899011294450278
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,-0.3000000000000002,39.791932910334886,8.550613029048193e+42,6.702484879420743e+42,0.7838601579385035,0.9858781406006251
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,-0.20000000000000023,39.72149575045081,8.525868396468505e+42,6.712063114927809e+42,0.7872585879589706,0.983025106288976
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,-0.10000000000000026,39.68118980830938,8.511094470567642e+42,6.717810056232049e+42,0.789300374876935,0.9813216856632228
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,-3.3306690738754696e-16,39.66102147673547,8.506181896764963e+42,6.719725703333461e+42,0.7899814258485444,0.9807552702366686
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,0.09999999999999964,39.68118980830938,8.511094470567642e+42,6.717810056232049e+42,0.789300374876935,0.9813216856632228
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,0.19999999999999973,39.72149575045081,8.525868396468505e+42,6.712063114927809e+42,0.7872585879589706,0.983025106288976
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,0.2999999999999997,39.791932910334886,8.550613029048193e+42,6.702484879420743e+42,0.7838601579385035,0.9858781406006251
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,0.3999999999999996,39.88231218037774,8.585504786367925e+42,6.68907534971085e+42,0.7791126458087556,0.9899011294450278
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,0.49999999999999956,40.00250023439942,8.63077748575851e+42,6.67183452579813e+42,0.7730282163811086,0.9951210317541994
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,0.5999999999999996,40.14226482372597,8.686712627634924e+42,6.650762407682585e+42,0.7656247757666811,1.0015703042777029
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,0.6999999999999996,40.30140227558059,8.753625930119554e+42,6.625858995364214e+42,0.7569273633873136,1.0092853490365856
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,0.7999999999999995,40.47968410947892,8.831854033182653e+42,6.597124288843016e+42,0.7469693525342008,1.0183049803225015
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,0.8999999999999995,40.66702258391595,8.921742285749241e+42,6.564558288118992e+42,0.7357933100807681,1.028669016561907
slightly_oblate/X0.14/xs0.508_eps-0.045_epss-0.283_t80.1d_mni1.00_t035d,0.13849999999999946,0.9999999999999996,40.87308192567895,9.023630764906695e+42,6.52816099319214e+42,0.7234516973567281,1.040416668343028
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,-1.0,28.186864181991794,6.021943853458584e+42,5.973133968524533e+42,0.9918946628992534,1.0400559090127433
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,-0.9000000000000001,28.13003576897913,5.955660753267472e+42,5.903858943888093e+42,0.9913020886303909,1.0286080888903661
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,-0.8,28.05883839900607,5.89647633694516e+42,5.841876027108117e+42,0.9907401799452772,1.018386289515379
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,-0.7000000000000002,28.01603312862178,5.844354198456396e+42,5.787185218184613e+42,0.9902180842689373,1.0093842231652441
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,-0.6000000000000001,27.958857491214246,5.799260718242285e+42,5.739786517117573e+42,0.9897445202045102,1.001596083372526
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,-0.5000000000000002,27.915898913997413,5.761162529349714e+42,5.699679923907002e+42,0.9893280904453755,0.9950161072975839
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,-0.4000000000000002,27.887223098607702,5.730032107792395e+42,5.666865438552899e+42,0.9889762102460832,0.9896395412453861
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,-0.3000000000000002,27.85851776614319,5.705845816346254e+42,5.641343061055263e+42,0.9886953210151243,0.9854623028074659
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,-0.20000000000000023,27.82978282526676,5.688583505816959e+42,5.623112791414095e+42,0.988490858166024,0.9824809119964416
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,-0.10000000000000026,27.82978282526676,5.678232241776945e+42,5.612174629629392e+42,0.988366518075548,0.9806931348944707
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,-3.3306690738754696e-16,27.815404223002243,5.674782919683861e+42,5.608528575701159e+42,0.9883247791289269,0.9800973990469936
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,0.09999999999999964,27.82978282526676,5.678232241776945e+42,5.612174629629392e+42,0.988366518075548,0.9806931348944707
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,0.19999999999999973,27.82978282526676,5.688583505816959e+42,5.623112791414095e+42,0.988490858166024,0.9824809119964416
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,0.2999999999999997,27.85851776614319,5.705845816346254e+42,5.641343061055263e+42,0.9886953210151243,0.9854623028074659
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,0.3999999999999996,27.887223098607702,5.730032107792395e+42,5.666865438552899e+42,0.9889762102460832,0.9896395412453861
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,0.49999999999999956,27.915898913997413,5.761162529349714e+42,5.699679923907002e+42,0.9893280904453755,0.9950161072975839
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,0.5999999999999996,27.958857491214246,5.799260718242285e+42,5.739786517117573e+42,0.9897445202045102,1.001596083372526
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,0.6999999999999996,28.01603312862178,5.844354198456396e+42,5.787185218184613e+42,0.9902180842689373,1.0093842231652441
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,0.7999999999999995,28.05883839900607,5.89647633694516e+42,5.841876027108117e+42,0.9907401799452772,1.018386289515379
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,0.8999999999999995,28.13003576897913,5.955660753267472e+42,5.903858943888093e+42,0.9913020886303909,1.0286080888903661
slightly_oblate/X0.14/xs0.708_eps-0.029_epss-0.062_t67.6d_mni0.60_t025d,0.13849999999999962,0.9999999999999996,28.186864181991794,6.021943853458584e+42,5.973133968524533e+42,0.9918946628992534,1.0400559090127433
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,-1.0,19.67862815469504,7.615556730361672e+42,5.088061702675423e+42,0.6681142144723785,1.0465877924953075
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,-0.9000000000000001,19.67862815469504,7.518942080275163e+42,5.0230958423942016e+42,0.6680588557227424,1.0333102716341447
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,-0.8,19.67862815469504,7.432497393355657e+42,4.964968493721529e+42,0.6680081042692331,1.0214303845478416
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,-0.7000000000000002,19.67862815469504,7.356222669603151e+42,4.9136796566574063e+42,0.6679623330274322,1.0109481312363973
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,-0.6000000000000001,19.67862815469504,7.290117909017645e+42,4.8692293312018326e+42,0.667921889874888,1.0018635116998122
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,-0.5000000000000002,19.67862815469504,7.234183111599141e+42,4.83161751735481e+42,0.6678870914406208,0.9941765259380866
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,-0.4000000000000002,19.67862815469504,7.188418277347638e+42,4.800844215116336e+42,0.6678582171887385,0.98788717395122
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,-0.3000000000000002,19.67862815469504,7.152823406263134e+42,4.7769094244864124e+42,0.6678355039918459,0.9829954557392128
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,-0.20000000000000023,19.67862815469504,7.127398498345633e+42,4.759813145465038e+42,0.667819141383754,0.9795013713020648
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,-0.10000000000000026,19.67862815469504,7.112143553595131e+42,4.749555378052213e+42,0.6678092676646482,0.9774049206397758
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,-3.3306690738754696e-16,19.67862815469504,7.107058572011631e+42,4.7461361222479383e+42,0.6678059670056383,0.9767061037523462
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,0.09999999999999964,19.67862815469504,7.112143553595131e+42,4.749555378052213e+42,0.6678092676646482,0.9774049206397758
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,0.19999999999999973,19.67862815469504,7.127398498345633e+42,4.759813145465038e+42,0.667819141383754,0.9795013713020648
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,0.2999999999999997,19.67862815469504,7.152823406263134e+42,4.7769094244864124e+42,0.6678355039918459,0.9829954557392128
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,0.3999999999999996,19.67862815469504,7.188418277347638e+42,4.800844215116336e+42,0.6678582171887385,0.98788717395122
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,0.49999999999999956,19.67862815469504,7.234183111599141e+42,4.83161751735481e+42,0.6678870914406208,0.9941765259380866
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,0.5999999999999996,19.67862815469504,7.290117909017645e+42,4.8692293312018326e+42,0.667921889874888,1.0018635116998122
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,0.6999999999999996,19.67862815469504,7.356222669603151e+42,4.9136796566574063e+42,0.6679623330274322,1.0109481312363973
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,0.7999999999999995,19.67862815469504,7.432497393355657e+42,4.964968493721529e+42,0.6680081042692331,1.0214303845478416
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,0.8999999999999995,19.67862815469504,7.518942080275163e+42,5.0230958423942016e+42,0.6680588557227424,1.0333102716341447
slightly_oblate/X0.14/xs0.329_eps-0.024_epss-0.152_t31.1d_mni0.33_t040d,0.14226760984349582,0.9999999999999996,19.67862815469504,7.615556730361672e+42,5.088061702675423e+42,0.6681142144723785,1.0465877924953075
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,-1.0,92.29531906492367,1.4987855817974364e+42,2.061430126036885e+39,0.0013754002914577617,1.0454305765707934
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,-0.9000000000000001,92.31698717628336,1.4802225012648372e+42,2.0924470072777357e+39,0.0014136030262273125,1.0324824856498414
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,-0.8,92.33865020302206,1.463613789456637e+42,2.1201989536511284e+39,0.001448605478388016,1.020897602947059
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,-0.7000000000000002,92.36030814871758,1.4489593336016172e+42,2.1446859651570633e+39,0.001480156078518855,1.0106758498024417
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,-0.6000000000000001,92.38196101694348,1.4362590183537885e+42,2.1659080417955404e+39,0.0015080204991701715,1.001817145760036
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,-0.5000000000000002,92.39278554812094,1.4255127777131792e+42,2.183865183566559e+39,0.0015319856950492831,0.9943214447836445
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,-0.4000000000000002,92.40360881126921,1.416720509508187e+42,2.19855739047012e+39,0.0015518638826181367,0.9881886756066908
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,-0.3000000000000002,92.41443080683378,1.409882151057243e+42,2.209984662506223e+39,0.0015674960214575372,0.9834187945076249
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,-0.20000000000000023,92.41443080683378,1.404997640200167e+42,2.218146999674868e+39,0.0015787549645698005,0.980011758128575
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,-0.10000000000000026,92.42525153525993,1.4020669649371087e+42,2.223044401976055e+39,0.0015855479499695454,0.9779675580994244
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,-3.3306690738754696e-16,92.42525153525993,1.401090073568378e+42,2.224676869409784e+39,0.00158781859309291,0.977286158358686
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,0.09999999999999964,92.42525153525993,1.4020669649371087e+42,2.223044401976055e+39,0.0015855479499695454,0.9779675580994244
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,0.19999999999999973,92.41443080683378,1.404997640200167e+42,2.218146999674868e+39,0.0015787549645698005,0.980011758128575
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,0.2999999999999997,92.41443080683378,1.409882151057243e+42,2.209984662506223e+39,0.0015674960214575372,0.9834187945076249
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,0.3999999999999996,92.40360881126921,1.416720509508187e+42,2.19855739047012e+39,0.0015518638826181367,0.9881886756066908
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,0.49999999999999956,92.39278554812094,1.4255127777131792e+42,2.183865183566559e+39,0.0015319856950492831,0.9943214447836445
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,0.5999999999999996,92.38196101694348,1.4362590183537885e+42,2.1659080417955404e+39,0.0015080204991701715,1.001817145760036
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,0.6999999999999996,92.36030814871758,1.4489593336016172e+42,2.1446859651570633e+39,0.001480156078518855,1.0106758498024417
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,0.7999999999999995,92.33865020302206,1.463613789456637e+42,2.1201989536511284e+39,0.001448605478388016,1.020897602947059
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,0.8999999999999995,92.31698717628336,1.4802225012648372e+42,2.0924470072777357e+39,0.0014136030262273125,1.0324824856498414
slightly_oblate/X0.14/xs0.112_eps-0.021_epss-0.680_t139.6d_mni0.20_t0inf,0.1384999999999993,0.9999999999999996,92.29531906492367,1.4987855817974364e+42,2.061430126036885e+39,0.0013754002914577617,1.0454305765707934
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,-1.0,30.530583266035396,2.337000608462893e+43,2.3346568670593193e+43,0.9989971156211572,1.0458877921865048
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,-0.9000000000000001,30.55677853749187,2.307769535369164e+43,2.305273396608054e+43,0.9989183760670839,1.032805886092629
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,-0.8,30.56986775571372,2.2816216297438486e+43,2.2789829230463965e+43,0.9988434950549849,1.0211038030098396
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,-0.7000000000000002,30.582951371872646,2.2585541649443203e+43,2.255785446374345e+43,0.9987741190302409,1.0107803226721999
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,-0.6000000000000001,30.59602939315539,2.2385658412636685e+43,2.2356809665919e+43,0.9987112844221103,1.001834863416365
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,-0.5000000000000002,30.609101826733333,2.2216553436570736e+43,2.2186694836990625e+43,0.9986560201758855,0.9942668367147504
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,-0.4000000000000002,30.622168679762567,2.2078213418399214e+43,2.2047509976958317e+43,0.998609333062461,0.9880756472194417
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,-0.3000000000000002,30.635229959383906,2.1970624903854174e+43,2.1939255085822077e+43,0.9985721927269081,0.9832606928058805
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,-0.20000000000000023,30.635229959383906,2.189378473649185e+43,2.1861930163581907e+43,0.9985450403713503,0.9798218322124003
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,-0.10000000000000026,30.635229959383906,2.1847680636074455e+43,2.1815535210237805e+43,0.9985286572807379,0.9777585158563121
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,-3.3306690738754696e-16,30.635229959383906,2.183231260260199e+43,2.180007022578977e+43,0.9985231808741883,0.9770707437376162
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,0.09999999999999964,30.635229959383906,2.1847680636074455e+43,2.1815535210237805e+43,0.9985286572807379,0.9777585158563121
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,0.19999999999999973,30.635229959383906,2.189378473649185e+43,2.1861930163581907e+43,0.9985450403713503,0.9798218322124003
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,0.2999999999999997,30.635229959383906,2.1970624903854174e+43,2.1939255085822077e+43,0.9985721927269081,0.9832606928058805
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,0.3999999999999996,30.622168679762567,2.2078213418399214e+43,2.2047509976958317e+43,0.998609333062461,0.9880756472194417
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,0.49999999999999956,30.609101826733333,2.2216553436570736e+43,2.2186694836990625e+43,0.9986560201758855,0.9942668367147504
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,0.5999999999999996,30.59602939315539,2.2385658412636685e+43,2.2356809665919e+43,0.9987112844221103,1.001834863416365
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,0.6999999999999996,30.582951371872646,2.2585541649443203e+43,2.255785446374345e+43,0.9987741190302409,1.0107803226721999
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,0.7999999999999995,30.56986775571372,2.2816216297438486e+43,2.2789829230463965e+43,0.9988434950549849,1.0211038030098396
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,0.8999999999999995,30.55677853749187,2.307769535369164e+43,2.305273396608054e+43,0.9989183760670839,1.032805886092629
slightly_oblate/X0.14/xs0.131_eps-0.018_epss-0.093_t49.8d_mni1.50_t045d,0.13850000000000007,0.9999999999999996,30.530583266035396,2.337000608462893e+43,2.3346568670593193e+43,0.9989971156211572,1.0458877921865048
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,-1.0,29.286638820487322,5.176205389847804e+42,5.167035696714808e+42,0.9982284912513363,1.0691525955241412
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,-0.9000000000000001,29.27297582052726,5.0807848715482e+42,5.071571678613932e+42,0.9981866595088761,1.0494433515659374
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,-0.8,29.259306440458772,4.995410340158815e+42,4.986156504523674e+42,0.9981475324337726,1.0318091205121147
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,-0.7000000000000002,29.259306440458772,4.9200829659878336e+42,4.910790174444034e+42,0.998111253080885,1.0162501440914957
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,-0.6000000000000001,29.245630671335686,4.8548002338487565e+42,4.845472688375013e+42,0.9980786963367289,1.0027659027887268
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,-0.5000000000000002,29.245630671335686,4.79956290472119e+42,4.790204046316611e+42,0.9980500602679104,0.9913565537852291
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,-0.4000000000000002,29.245630671335686,4.75436872634409e+42,4.7449842482688276e+42,0.9980261358309753,0.9820216318732764
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,-0.3000000000000002,29.231948504190903,4.719219230467695e+42,4.709813294231662e+42,0.9980068872038603,0.9747614534380623
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,-0.20000000000000023,29.231948504190903,4.694112639825784e+42,4.684691184205116e+42,0.9979929208471193,0.9695756513827172
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,-0.10000000000000026,29.231948504190903,4.679048685440637e+42,4.669617918189188e+42,0.9979844690907377,0.9664641701495099
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,-3.3306690738754696e-16,29.231948504190903,4.674027367312255e+42,4.6645934961838785e+42,0.9979816397322891,0.965427009738441
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,0.09999999999999964,29.231948504190903,4.679048685440637e+42,4.669617918189188e+42,0.9979844690907377,0.9664641701495099
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,0.19999999999999973,29.231948504190903,4.694112639825784e+42,4.684691184205116e+42,0.9979929208471193,0.9695756513827172
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,0.2999999999999997,29.231948504190903,4.719219230467695e+42,4.709813294231662e+42,0.9980068872038603,0.9747614534380623
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,0.3999999999999996,29.245630671335686,4.75436872634409e+42,4.7449842482688276e+42,0.9980261358309753,0.9820216318732764
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,0.49999999999999956,29.245630671335686,4.79956290472119e+42,4.790204046316611e+42,0.9980500602679104,0.9913565537852291
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,0.5999999999999996,29.245630671335686,4.8548002338487565e+42,4.845472688375013e+42,0.9980786963367289,1.0027659027887268
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,0.6999999999999996,29.259306440458772,4.9200829659878336e+42,4.910790174444034e+42,0.998111253080885,1.0162501440914957
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,0.7999999999999995,29.259306440458772,4.995410340158815e+42,4.986156504523674e+42,0.9981475324337726,1.0318091205121147
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,0.8999999999999995,29.27297582052726,5.0807848715482e+42,5.071571678613932e+42,0.9981866595088761,1.0494433515659374
slightly_oblate/X0.21/xs0.401_eps-0.035_epss-0.151_t50.5d_mni0.33_t040d,0.21102026379826758,0.9999999999999996,29.286638820487322,5.176205389847804e+42,5.167035696714808e+42,0.9982284912513363,1.0691525955241412
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,-1.0,30.399268320788654,5.225175233822327e+42,5.22202703999929e+42,0.9993974950729578,1.0816481397803914
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,-0.9000000000000001,30.412425329983247,5.1127486218230794e+42,5.109379956073028e+42,0.9993411243150753,1.0583750378672447
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,-0.8,30.425576649659543,5.0121667432388276e+42,5.008590459928477e+42,0.9992864795818746,1.0375538793418706
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,-0.7000000000000002,30.43872228719217,4.923426984142813e+42,4.9196585515656384e+42,0.999234591558012,1.0191841231029877
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,-0.6000000000000001,30.45186224993984,4.8465266472941626e+42,4.842584230984512e+42,0.9991865480999982,1.0032652108027047
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,-0.5000000000000002,30.464996545245377,4.7814629526216636e+42,4.7773674981850967e+42,0.9991434725151804,0.9897965669466657
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,-0.4000000000000002,30.47812518043579,4.7282330377055095e+42,4.724008353167393e+42,0.9991064982405845,0.978777598993775
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,-0.3000000000000002,30.491248162822323,4.686833958256877e+42,4.682506795931402e+42,0.9990767408523505,0.9702076974554724
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,-0.20000000000000023,30.491248162822323,4.657265072856157e+42,4.652862826477122e+42,0.999054757178265,0.9640867295533736
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,-0.10000000000000026,30.491248162822323,4.639523741615724e+42,4.635076444804554e+42,0.9990414324704757,0.9604141488121142
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,-3.3306690738754696e-16,30.491248162822323,4.633609964535581e+42,4.6291476509136984e+42,0.9990369682264939,0.9591899552316945
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,0.09999999999999964,30.491248162822323,4.639523741615724e+42,4.635076444804554e+42,0.9990414324704757,0.9604141488121142
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,0.19999999999999973,30.491248162822323,4.657265072856157e+42,4.652862826477122e+42,0.999054757178265,0.9640867295533736
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,0.2999999999999997,30.491248162822323,4.686833958256877e+42,4.682506795931402e+42,0.9990767408523505,0.9702076974554724
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,0.3999999999999996,30.47812518043579,4.7282330377055095e+42,4.724008353167393e+42,0.9991064982405845,0.978777598993775
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,0.49999999999999956,30.464996545245377,4.7814629526216636e+42,4.7773674981850967e+42,0.9991434725151804,0.9897965669466657
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,0.5999999999999996,30.45186224993984,4.8465266472941626e+42,4.842584230984512e+42,0.9991865480999982,1.0032652108027047
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,0.6999999999999996,30.43872228719217,4.923426984142813e+42,4.9196585515656384e+42,0.999234591558012,1.0191841231029877
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,0.7999999999999995,30.425576649659543,5.0121667432388276e+42,5.008590459928477e+42,0.9992864795818746,1.0375538793418706
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,0.8999999999999995,30.412425329983247,5.1127486218230794e+42,5.109379956073028e+42,0.9993411243150753,1.0583750378672447
slightly_oblate/X0.25/xs0.163_eps-0.035_epss-0.470_t50.5d_mni0.33_t040d,0.2464202501661676,0.9999999999999996,30.399268320788654,5.225175233822327e+42,5.22202703999929e+42,0.9993974950729578,1.0816481397803914
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,-1.0,29.96184597161452,5.227360978416515e+42,5.2273255488489905e+42,0.999993222284118,1.0815510960283168
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,-0.9000000000000001,29.975194979169938,5.115011338985047e+42,5.114999164272474e+42,0.9999976198073149,1.0583057383483698
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,-0.8,29.98853804458891,5.014498098506877e+42,5.01449660965138e+42,0.9999997030898272,1.0375093545031788
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,-0.7000000000000002,30.001875175799558,4.925818688192939e+42,4.9258178849857084e+42,0.9999998369393431,1.0191614130053186
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,-0.6000000000000001,30.01520638071242,4.8489704559052755e+42,4.84896299027546e+42,0.9999984603680548,1.003261365122316
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,-0.5000000000000002,30.02853166722045,4.78395066663927e+42,4.783931925520635e+42,0.9999960825016936,0.9898086449764268
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,-0.4000000000000002,30.0418510431991,4.73075650300379e+42,4.730724690721232e+42,0.9999932754343756,0.978802669643977
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,-0.3000000000000002,30.05516451650638,4.689385065699245e+42,4.689341285877252e+42,0.9999906640590653,0.970242839254274
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,-0.20000000000000023,30.05516451650638,4.6598361050437874e+42,4.659781710988695e+42,0.9999883270454439,0.9641291021476607
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,-0.10000000000000026,30.05516451650638,4.642106728650513e+42,4.6420459660555606e+42,0.99998691055624,0.9604608598836927
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,-3.3306690738754696e-16,30.05516451650638,4.6361969365194217e+42,4.636134051077849e+42,0.9999864359856939,0.95923811246237
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,0.09999999999999964,30.05516451650638,4.642106728650513e+42,4.6420459660555606e+42,0.99998691055624,0.9604608598836927
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,0.19999999999999973,30.05516451650638,4.6598361050437874e+42,4.659781710988695e+42,0.9999883270454439,0.9641291021476607
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,0.2999999999999997,30.05516451650638,4.689385065699245e+42,4.689341285877252e+42,0.9999906640590653,0.970242839254274
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,0.3999999999999996,30.0418510431991,4.73075650300379e+42,4.730724690721232e+42,0.9999932754343756,0.978802669643977
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,0.49999999999999956,30.02853166722045,4.78395066663927e+42,4.783931925520635e+42,0.9999960825016936,0.9898086449764268
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,0.5999999999999996,30.01520638071242,4.8489704559052755e+42,4.84896299027546e+42,0.9999984603680548,1.003261365122316
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,0.6999999999999996,30.001875175799558,4.925818688192939e+42,4.9258178849857084e+42,0.9999998369393431,1.0191614130053186
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,0.7999999999999995,29.98853804458891,5.014498098506877e+42,5.01449660965138e+42,0.9999997030898272,1.0375093545031788
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,0.8999999999999995,29.975194979169938,5.115011338985047e+42,5.114999164272474e+42,0.9999976198073149,1.0583057383483698
slightly_oblate/X0.25/xs0.277_eps-0.035_epss-0.162_t50.5d_mni0.33_t040d,0.2464202501661676,0.9999999999999996,29.96184597161452,5.227360978416515e+42,5.2273255488489905e+42,0.999993222284118,1.0815510960283168
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,-1.0,24.56166544487931,6.803019813664463e+42,6.175629359175284e+42,0.9077776529139295,1.0967779681488146
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,-0.9000000000000001,24.496428502460766,6.631619695716952e+42,6.010347676169734e+42,0.9063166996822106,1.06914496423997
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,-0.8,24.44738655436747,6.478461942091916e+42,5.862464065059503e+42,0.9049160306044022,1.044452981204774
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,-0.7000000000000002,24.381843845137332,6.34350028054748e+42,5.731978525844594e+42,0.9035986872140394,1.022694559065627
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,-0.6000000000000001,24.332570954405053,6.226678036357926e+42,5.618891058525007e+42,0.9023898498872085,1.003860560763954
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,-0.5000000000000002,24.28319808455327,6.127943527242951e+42,5.52320166310074e+42,0.9013140605076214,0.9879426541196452
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,-0.4000000000000002,24.250226992517998,6.047244705202633e+42,5.4449103395717944e+42,0.9003952386592472,0.9749324479915366
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,-0.3000000000000002,24.2172110112549,5.984535485529815e+42,5.384017087938171e+42,0.8996549692046015,0.9648225126362397
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,-0.20000000000000023,24.184149956916873,5.939773858900628e+42,5.3405219081998676e+42,0.8991119923189005,0.9576060753407336
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,-0.10000000000000026,24.184149956916873,5.912929511191771e+42,5.314424800356886e+42,0.8987803406582037,0.9532782488838323
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,-3.3306690738754696e-16,24.16760246954879,5.903985186033806e+42,5.305725764409225e+42,0.8986685428954334,0.9518362512060494
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,0.09999999999999964,24.184149956916873,5.912929511191771e+42,5.314424800356886e+42,0.8987803406582037,0.9532782488838323
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,0.19999999999999973,24.184149956916873,5.939773858900628e+42,5.3405219081998676e+42,0.8991119923189005,0.9576060753407336
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,0.2999999999999997,24.2172110112549,5.984535485529815e+42,5.384017087938171e+42,0.8996549692046015,0.9648225126362397
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,0.3999999999999996,24.250226992517998,6.047244705202633e+42,5.4449103395717944e+42,0.9003952386592472,0.9749324479915366
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,0.49999999999999956,24.28319808455327,6.127943527242951e+42,5.52320166310074e+42,0.9013140605076214,0.9879426541196452
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,0.5999999999999996,24.332570954405053,6.226678036357926e+42,5.618891058525007e+42,0.9023898498872085,1.003860560763954
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,0.6999999999999996,24.381843845137332,6.34350028054748e+42,5.731978525844594e+42,0.9035986872140394,1.022694559065627
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,0.7999999999999995,24.44738655436747,6.478461942091916e+42,5.862464065059503e+42,0.9049160306044022,1.044452981204774
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,0.8999999999999995,24.496428502460766,6.631619695716952e+42,6.010347676169734e+42,0.9063166996822106,1.06914496423997
slightly_oblate/X0.30/xs0.453_eps-0.066_epss-0.370_t40.8d_mni0.35_t045d,0.29999999999999993,0.9999999999999996,24.56166544487931,6.803019813664463e+42,6.175629359175284e+42,0.9077776529139295,1.0967779681488146
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,-1.0,37.80183358420317,8.711767918464035e+42,7.144079632925263e+42,0.8200493516113811,1.0971550084742998
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,-0.9000000000000001,37.738283244641394,8.491654114245463e+42,6.996478938941073e+42,0.8239241548008758,1.0694340033932421
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,-0.8,37.67462570720208,8.294871372536932e+42,6.86441516011311e+42,0.8275493195518563,1.044651298818522
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,-0.7000000000000002,37.621495479516284,8.121377775927619e+42,6.74788829644138e+42,0.8308797451145092,1.0228016156956858
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,-0.6000000000000001,37.56829011350871,7.971131456463612e+42,6.646898347925881e+42,0.8338713750023605,1.0038796811988555
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,-0.5000000000000002,37.51500928948637,7.84408944493804e+42,6.561445314566613e+42,0.8364827250664326,0.9878800838109919
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,-0.4000000000000002,37.48300444138309,7.740210623505736e+42,6.491529196363574e+42,0.8386760402423515,0.9747976451744776
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,-0.3000000000000002,37.4509722425899,7.659458995323431e+42,6.437149993316766e+42,0.8404183633918584,0.9646278318677095
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,-0.20000000000000023,37.41891262286673,7.601803240268405e+42,6.39830770542619e+42,0.8416828880196429,0.9573666994525634
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,-0.10000000000000026,37.4082199772354,7.567219876828077e+42,6.375002332691844e+42,0.8424497287587775,0.953011290680938
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,-3.3306690738754696e-16,37.4082199772354,7.555693336036301e+42,6.367233875113728e+42,0.8427067632226011,0.9515596448062498
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,0.09999999999999964,37.4082199772354,7.567219876828077e+42,6.375002332691844e+42,0.8424497287587775,0.953011290680938
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,0.19999999999999973,37.41891262286673,7.601803240268405e+42,6.39830770542619e+42,0.8416828880196429,0.9573666994525634
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,0.2999999999999997,37.4509722425899,7.659458995323431e+42,6.437149993316766e+42,0.8404183633918584,0.9646278318677095
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,0.3999999999999996,37.48300444138309,7.740210623505736e+42,6.491529196363574e+42,0.8386760402423515,0.9747976451744776
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,0.49999999999999956,37.51500928948637,7.84408944493804e+42,6.561445314566613e+42,0.8364827250664326,0.9878800838109919
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,0.5999999999999996,37.56829011350871,7.971131456463612e+42,6.646898347925881e+42,0.8338713750023605,1.0038796811988555
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,0.6999999999999996,37.621495479516284,8.121377775927619e+42,6.74788829644138e+42,0.8308797451145092,1.0228016156956858
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,0.7999999999999995,37.67462570720208,8.294871372536932e+42,6.86441516011311e+42,0.8275493195518563,1.044651298818522
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,0.8999999999999995,37.738283244641394,8.491654114245463e+42,6.996478938941073e+42,0.8239241548008758,1.0694340033932421
slightly_oblate/X0.30/xs0.456_eps-0.056_epss-0.231_t74.5d_mni0.90_t030d,0.3,0.9999999999999996,37.80183358420317,8.711767918464035e+42,7.144079632925263e+42,0.8200493516113811,1.0971550084742998
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,-1.0,34.79297801158826,8.395918953953248e+42,8.017324923174417e+42,0.954907374302301,1.0980436751477227
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,-0.9000000000000001,34.80447412226431,8.182263448937102e+42,7.813015888926782e+42,0.9548721985897086,1.0701011619779157
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,-0.8,34.80447412226431,7.991098336251023e+42,7.630213068810477e+42,0.9548390906662458,1.0451000103416181
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,-0.7000000000000002,34.80447412226431,7.82242323682213e+42,7.468916462825501e+42,0.954808533967763,1.0230401706625318
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,-0.6000000000000001,34.815966436964914,7.676238766955164e+42,7.329126070971857e+42,0.9547808885938299,1.0039217235428555
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,-0.5000000000000002,34.815966436964914,7.552544505693263e+42,7.210841893249541e+42,0.9547566237860446,0.9877446139285769
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,-0.4000000000000002,34.815966436964914,7.451340110115346e+42,7.114063929658556e+42,0.954736171551352,0.9745087969714401
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,-0.3000000000000002,34.815966436964914,7.37262558022141e+42,7.038792180198901e+42,0.954719876061781,0.9642142726714449
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,-0.20000000000000023,34.815966436964914,7.316400916011455e+42,6.985026644870576e+42,0.9547080217521037,0.956861041028591
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,-0.10000000000000026,34.815966436964914,7.282666117485483e+42,6.952767323673581e+42,0.9547008213077594,0.9524491020428787
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,-3.3306690738754696e-16,34.827454959447856,7.271421238887767e+42,6.942014216607915e+42,0.9546983991907698,0.9509784628085384
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,0.09999999999999964,34.815966436964914,7.282666117485483e+42,6.952767323673581e+42,0.9547008213077594,0.9524491020428787
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,0.19999999999999973,34.815966436964914,7.316400916011455e+42,6.985026644870576e+42,0.9547080217521037,0.956861041028591
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,0.2999999999999997,34.815966436964914,7.37262558022141e+42,7.038792180198901e+42,0.954719876061781,0.9642142726714449
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,0.3999999999999996,34.815966436964914,7.451340110115346e+42,7.114063929658556e+42,0.954736171551352,0.9745087969714401
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,0.49999999999999956,34.815966436964914,7.552544505693263e+42,7.210841893249541e+42,0.9547566237860446,0.9877446139285769
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,0.5999999999999996,34.815966436964914,7.676238766955164e+42,7.329126070971857e+42,0.9547808885938299,1.0039217235428555
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,0.6999999999999996,34.80447412226431,7.82242323682213e+42,7.468916462825501e+42,0.954808533967763,1.0230401706625318
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,0.7999999999999995,34.80447412226431,7.991098336251023e+42,7.630213068810477e+42,0.9548390906662458,1.0451000103416181
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,0.8999999999999995,34.80447412226431,8.182263448937102e+42,7.813015888926782e+42,0.9548721985897086,1.0701011619779157
slightly_oblate/X0.30/xs0.532_eps-0.047_epss-0.090_t61.2d_mni0.60_t060d,0.29999999999999993,0.9999999999999996,34.79297801158826,8.395918953953248e+42,8.017324923174417e+42,0.954907374302301,1.0980436751477227
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,-1.0,73.85310951627665,1.3618157966326818e+43,4.632398987361303e+41,0.03401634052722613,1.098390422491599
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,-0.9000000000000001,73.91267066857124,1.3270445762109415e+43,4.511848490366414e+41,0.033999223321110425,1.0703452378315144
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,-0.8,73.96677555149803,1.2959366376441286e+43,4.403987519370987e+41,0.03398304663549721,1.0452547212802068
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,-0.7000000000000002,74.02084088694684,1.2684910951855047e+43,4.3088160743750216e+41,0.03396804353399815,1.0231181584270075
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,-0.6000000000000001,74.06946594733363,1.244707066564587e+43,4.226334155378519e+41,0.03395444815014407,1.0039348376650672
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,-0.5000000000000002,74.11266144069599,1.2245837229134132e+43,4.1565417623814774e+41,0.033942487431505526,0.9877040904600409
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,-0.4000000000000002,74.14504154627089,1.2081203117978824e+43,4.099438895383899e+41,0.033932372921396024,0.9744253099263193
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,-0.3000000000000002,74.1720141695016,1.1953161699665492e+43,4.055025554385781e+41,0.033924292637146046,0.9640979611097349
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,-0.20000000000000023,74.19358520795953,1.1861707599660502e+43,4.023301739387126e+41,0.03391840260421087,0.9567216105202164
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,-0.10000000000000026,74.2043683756944,1.1806836777841724e+43,4.004267450387933e+41,0.03391482008036964,0.9522959322964056
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,-3.3306690738754696e-16,74.20975937198729,1.1788546790258486e+43,3.997922687388203e+41,0.033913617670770946,0.95082072931825
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,0.09999999999999964,74.2043683756944,1.1806836777841724e+43,4.004267450387933e+41,0.03391482008036964,0.9522959322964056
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,0.19999999999999973,74.19358520795953,1.1861707599660502e+43,4.023301739387126e+41,0.03391840260421087,0.9567216105202164
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,0.2999999999999997,74.1720141695016,1.1953161699665492e+43,4.055025554385781e+41,0.033924292637146046,0.9640979611097349
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,0.3999999999999996,74.14504154627089,1.2081203117978824e+43,4.099438895383899e+41,0.033932372921396024,0.9744253099263193
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,0.49999999999999956,74.11266144069599,1.2245837229134132e+43,4.1565417623814774e+41,0.033942487431505526,0.9877040904600409
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,0.5999999999999996,74.06946594733363,1.244707066564587e+43,4.226334155378519e+41,0.03395444815014407,1.0039348376650672
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,0.6999999999999996,74.02084088694684,1.2684910951855047e+43,4.3088160743750216e+41,0.03396804353399815,1.0231181584270075
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,0.7999999999999995,73.96677555149803,1.2959366376441286e+43,4.403987519370987e+41,0.03398304663549721,1.0452547212802068
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,0.8999999999999995,73.91267066857124,1.3270445762109415e+43,4.511848490366414e+41,0.033999223321110425,1.0703452378315144
slightly_oblate/X0.30/xs0.145_eps-0.042_epss-0.585_t112.1d_mni1.50_t0inf,0.2999999999999995,0.9999999999999996,73.85310951627665,1.3618157966326818e+43,4.632398987361303e+41,0.03401634052722613,1.098390422491599
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,-1.0,19.535805741336738,4.0923930124681745e+42,2.0606399477127152e+42,0.5035293388085219,1.1001710599581878
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,-0.9000000000000001,19.556272803776977,3.986114292278988e+42,2.0114010635648184e+42,0.5046019547058287,1.071599812796611
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,-0.8,19.59714280196861,3.891075618315713e+42,1.9673452198535428e+42,0.5056044684901616,1.0460502630948496
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,-0.7000000000000002,19.61754587131764,3.8072660246453676e+42,1.9284724165788875e+42,0.5065242103113919,1.0235194628461808
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,-0.6000000000000001,19.637927742655364,3.734665320908825e+42,1.894782653740853e+42,0.5073500544032044,1.004001984211994
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,-0.5000000000000002,19.6582884819166,3.673259449518307e+42,1.8662759313394393e+42,0.50807081748178,0.987494048046152
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,-0.4000000000000002,19.6582884819166,3.623041423520403e+42,1.8429522493746464e+42,0.5086754563197635,0.9739937760236953
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,-0.3000000000000002,19.67862815469504,3.583994274429898e+42,1.8248116078464738e+42,0.5091558379056687,0.9634966064526483
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,-0.20000000000000023,19.67862815469504,3.5561088287306865e+42,1.811854006754922e+42,0.5095046563582373,0.9560000731874316
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,-0.10000000000000026,19.698946826245763,3.53937881338261e+42,1.804079446099991e+42,0.5097164053982172,0.9515024898266612
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,-3.3306690738754696e-16,19.698946826245763,3.533804451586036e+42,1.8014879258816806e+42,0.5097871007189263,0.9500039163740034
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,0.09999999999999964,19.698946826245763,3.53937881338261e+42,1.804079446099991e+42,0.5097164053982172,0.9515024898266612
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,0.19999999999999973,19.67862815469504,3.5561088287306865e+42,1.811854006754922e+42,0.5095046563582373,0.9560000731874316
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,0.2999999999999997,19.67862815469504,3.583994274429898e+42,1.8248116078464738e+42,0.5091558379056687,0.9634966064526483
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,0.3999999999999996,19.6582884819166,3.623041423520403e+42,1.8429522493746464e+42,0.5086754563197635,0.9739937760236953
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,0.49999999999999956,19.6582884819166,3.673259449518307e+42,1.8662759313394393e+42,0.50807081748178,0.987494048046152
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,0.5999999999999996,19.637927742655364,3.734665320908825e+42,1.894782653740853e+42,0.5073500544032044,1.004001984211994
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,0.6999999999999996,19.61754587131764,3.8072660246453676e+42,1.9284724165788875e+42,0.5065242103113919,1.0235194628461808
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,0.7999999999999995,19.59714280196861,3.891075618315713e+42,1.9673452198535428e+42,0.5056044684901616,1.0460502630948496
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,0.8999999999999995,19.556272803776977,3.986114292278988e+42,2.0114010635648184e+42,0.5046019547058287,1.071599812796611
slightly_oblate/X0.30/xs0.284_eps-0.039_epss-0.042_t33.8d_mni0.20_t020d,0.2999999999999999,0.9999999999999996,19.535805741336738,4.0923930124681745e+42,2.0606399477127152e+42,0.5035293388085219,1.1001710599581878
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,-1.0,18.995923395249957,8.036712383017048e+42,5.2302723962806335e+42,0.6507975086097515,1.101745386267393
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,-0.9000000000000001,18.974851926318244,7.82518511903249e+42,5.091622372220667e+42,0.6506711719620248,1.0727473114255925
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,-0.8,18.974851926318244,7.635928287037679e+42,4.967567087535434e+42,0.6505518256330531,1.0468022692824284
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,-0.7000000000000002,18.974851926318244,7.468936964689316e+42,4.8581065422249335e+42,0.6504414972562317,1.02390958503846
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,-0.6000000000000001,18.95375703160726,7.324212963217242e+42,4.7632407362891674e+42,0.6503416490222945,1.0040695069934928
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,-0.5000000000000002,18.95375703160726,7.201761793621244e+42,4.682969669728134e+42,0.6502533413248882,0.9872827906453348
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,-0.4000000000000002,18.95375703160726,7.101574473042702e+42,4.617293342541834e+42,0.6501788244380029,0.9735482045422965
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,-0.3000000000000002,18.95375703160726,7.023651001481613e+42,4.566211754730267e+42,0.6501193971293622,0.9628657486843778
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,-0.20000000000000023,18.95375703160726,6.967991378937977e+42,4.529724906293434e+42,0.6500761352813025,0.9552354230715786
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,-0.10000000000000026,18.95375703160726,6.934595605411796e+42,4.507832797231334e+42,0.6500498448263367,0.9506572277038993
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,-3.3306690738754696e-16,18.95375703160726,6.923463680903069e+42,4.500535427543967e+42,0.6500410249797014,0.9491311625813393
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,0.09999999999999964,18.95375703160726,6.934595605411796e+42,4.507832797231334e+42,0.6500498448263367,0.9506572277038993
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,0.19999999999999973,18.95375703160726,6.967991378937977e+42,4.529724906293434e+42,0.6500761352813025,0.9552354230715786
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,0.2999999999999997,18.95375703160726,7.023651001481613e+42,4.566211754730267e+42,0.6501193971293622,0.9628657486843778
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,0.3999999999999996,18.95375703160726,7.101574473042702e+42,4.617293342541834e+42,0.6501788244380029,0.9735482045422965
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,0.49999999999999956,18.95375703160726,7.201761793621244e+42,4.682969669728134e+42,0.6502533413248882,0.9872827906453348
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,0.5999999999999996,18.95375703160726,7.324212963217242e+42,4.7632407362891674e+42,0.6503416490222945,1.0040695069934928
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,0.6999999999999996,18.974851926318244,7.468936964689316e+42,4.8581065422249335e+42,0.6504414972562317,1.02390958503846
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,0.7999999999999995,18.974851926318244,7.635928287037679e+42,4.967567087535434e+42,0.6505518256330531,1.0468022692824284
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,0.8999999999999995,18.974851926318244,7.82518511903249e+42,5.091622372220667e+42,0.6506711719620248,1.0727473114255925
slightly_oblate/X0.31/xs0.488_eps-0.052_epss-0.148_t31.1d_mni0.33_t040d,0.3121223802975089,0.9999999999999996,18.995923395249957,8.036712383017048e+42,5.2302723962806335e+42,0.6507975086097515,1.101745386267393
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,-1.0,13.387397163016791,8.65240621213045e+42,4.686541369150435e+42,0.5416460177956076,1.0970659748972231
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,-0.9000000000000001,13.23714103338943,8.432050456688599e+42,4.5420128196738765e+42,0.5386605361298559,1.0691263710759058
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,-0.8,13.085159635072642,8.236263514586343e+42,4.4126978017211666e+42,0.5357645240352401,1.0443019248763705
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,-0.7000000000000002,12.931392137462487,8.064707073249106e+42,4.298596315292305e+42,0.5330133228956185,1.0225497405762773
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,-0.6000000000000001,12.807048940439806,7.917031499608516e+42,4.199708360387291e+42,0.5304650310656159,1.0038254870920398
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,-0.5000000000000002,12.712993452578965,7.792867471968777e+42,4.1160339370061254e+42,0.528179640140378,0.9880823369566724
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,-0.4000000000000002,12.618236900922845,7.691867121196421e+42,4.0475730451488085e+42,0.5262146344149577,0.9752761827414794
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,-0.3000000000000002,12.522763371169573,7.613704701558155e+42,3.994325684815339e+42,0.5246231422658006,0.9653657221137106
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,-0.20000000000000023,12.458707895496353,7.558085317377844e+42,3.956291856005719e+42,0.523451600487925,0.9583135643170263
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,-0.10000000000000026,12.42655633765049,7.524808070149004e+42,3.9334715587199466e+42,0.5227338055736028,0.9540942367937969
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,-3.3306690738754696e-16,12.42655633765049,7.51373380726777e+42,3.925864792958022e+42,0.5224918653839814,0.9526900959448575
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,0.09999999999999964,12.42655633765049,7.524808070149004e+42,3.9334715587199466e+42,0.5227338055736028,0.9540942367937969
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,0.19999999999999973,12.458707895496353,7.558085317377844e+42,3.956291856005719e+42,0.523451600487925,0.9583135643170263
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,0.2999999999999997,12.522763371169573,7.613704701558155e+42,3.994325684815339e+42,0.5246231422658006,0.9653657221137106
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,0.3999999999999996,12.618236900922845,7.691867121196421e+42,4.0475730451488085e+42,0.5262146344149577,0.9752761827414794
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,0.49999999999999956,12.712993452578965,7.792867471968777e+42,4.1160339370061254e+42,0.528179640140378,0.9880823369566724
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,0.5999999999999996,12.807048940439806,7.917031499608516e+42,4.199708360387291e+42,0.5304650310656159,1.0038254870920398
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,0.6999999999999996,12.931392137462487,8.064707073249106e+42,4.298596315292305e+42,0.5330133228956185,1.0225497405762773
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,0.7999999999999995,13.085159635072642,8.236263514586343e+42,4.4126978017211666e+42,0.5357645240352401,1.0443019248763705
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,0.8999999999999995,13.23714103338943,8.432050456688599e+42,4.5420128196738765e+42,0.5386605361298559,1.0691263710759058
slightly_oblate/X0.35/xs0.957_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.34685981634964635,0.9999999999999996,13.387397163016791,8.65240621213045e+42,4.686541369150435e+42,0.5416460177956076,1.0970659748972231
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,-1.0,21.964979115365495,7.057151019267726e+42,5.677231413947626e+42,0.8044650594053341,1.123344594290793
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,-0.9000000000000001,21.964979115365495,6.836299231550022e+42,5.497924305652579e+42,0.8042252276318239,1.0881898043203377
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,-0.8,21.946758474224406,6.638701667745394e+42,5.337491629809644e+42,0.8039963078537221,1.0567365798478945
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,-0.7000000000000002,21.946758474224406,6.46435509564148e+42,5.195933386418818e+42,0.803782173092892,1.0289844063757185
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,-0.6000000000000001,21.928522693365352,6.31326034740588e+42,5.0732495754801027e+42,0.803586308232117,1.00493341636675
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,-0.5000000000000002,21.928522693365352,6.185414055950114e+42,4.9694401969934975e+42,0.803412698332313,0.9845830738539068
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,-0.4000000000000002,21.910271734986257,6.080813266404197e+42,4.884505250959002e+42,0.8032651286868713,0.9679329084863039
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,-0.3000000000000002,21.910271734986257,5.999461827977205e+42,4.818444737376617e+42,0.8031461613618128,0.9549835329741124
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,-0.20000000000000023,21.910271734986257,5.94135365767221e+42,4.771258656246341e+42,0.8030591900694386,0.9457339790368328
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,-0.10000000000000026,21.910271734986257,5.906488755489213e+42,4.742947007568176e+42,0.8030061858934894,0.9401842466744651
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,-3.3306690738754696e-16,21.910271734986257,5.894867121428214e+42,4.733509791342121e+42,0.8029883785056857,0.9383343358870092
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,0.09999999999999964,21.910271734986257,5.906488755489213e+42,4.742947007568176e+42,0.8030061858934894,0.9401842466744651
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,0.19999999999999973,21.910271734986257,5.94135365767221e+42,4.771258656246341e+42,0.8030591900694386,0.9457339790368328
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,0.2999999999999997,21.910271734986257,5.999461827977205e+42,4.818444737376617e+42,0.8031461613618128,0.9549835329741124
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,0.3999999999999996,21.910271734986257,6.080813266404197e+42,4.884505250959002e+42,0.8032651286868713,0.9679329084863039
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,0.49999999999999956,21.928522693365352,6.185414055950114e+42,4.9694401969934975e+42,0.803412698332313,0.9845830738539068
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,0.5999999999999996,21.928522693365352,6.31326034740588e+42,5.0732495754801027e+42,0.803586308232117,1.00493341636675
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,0.6999999999999996,21.946758474224406,6.46435509564148e+42,5.195933386418818e+42,0.803782173092892,1.0289844063757185
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,0.7999999999999995,21.946758474224406,6.638701667745394e+42,5.337491629809644e+42,0.8039963078537221,1.0567365798478945
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,0.8999999999999995,21.964979115365495,6.836299231550022e+42,5.497924305652579e+42,0.8042252276318239,1.0881898043203377
slightly_oblate/X0.38/xs0.538_eps-0.063_epss-0.146_t37.6d_mni0.33_t040d,0.37904954542001357,0.9999999999999996,21.964979115365495,7.057151019267726e+42,5.677231413947626e+42,0.8044650594053341,1.123344594290793
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,-1.0,15.441172355927696,8.574292937180563e+42,4.948833083280034e+42,0.5771709830230423,1.1299106220825654
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,-0.9000000000000001,15.363251728978502,8.29251112365156e+42,4.771010476885012e+42,0.5753396535432231,1.0927777335110205
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,-0.8,15.258738599175054,8.040902324489665e+42,4.611906039584203e+42,0.5735557843474872,1.0596210106342365
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,-0.7000000000000002,15.179881541054595,7.81935214669012e+42,4.471519771377606e+42,0.5718529729180147,1.030425378871473
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,-0.6000000000000001,15.127081793110227,7.627726846901523e+42,4.349851672265223e+42,0.5702684114904019,1.0051732136752034
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,-0.5000000000000002,15.047534799359735,7.465892979668072e+42,4.246901742247052e+42,0.5688404258958272,0.9838469297542455
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,-0.4000000000000002,14.994269022294455,7.333710166384031e+42,4.162669981323094e+42,0.567607648363822,0.9664280281747638
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,-0.3000000000000002,14.940813347603806,7.231052876729911e+42,4.0971563894933486e+42,0.566605784709211,0.9528999666932839
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,-0.20000000000000023,14.914013660830355,7.157815250083421e+42,4.0503609667578174e+42,0.5658655365141776,0.9432487951167741
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,-0.10000000000000026,14.887165729679133,7.113907261727574e+42,4.022283713116498e+42,0.5654113225169747,0.9374626500898859
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,-3.3306690738754696e-16,14.887165729679133,7.099278425543513e+42,4.012924628569391e+42,0.5652580992077608,0.9355348786089979
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,0.09999999999999964,14.887165729679133,7.113907261727574e+42,4.022283713116498e+42,0.5654113225169747,0.9374626500898859
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,0.19999999999999973,14.914013660830355,7.157815250083421e+42,4.0503609667578174e+42,0.5658655365141776,0.9432487951167741
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,0.2999999999999997,14.940813347603806,7.231052876729911e+42,4.0971563894933486e+42,0.566605784709211,0.9528999666932839
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,0.3999999999999996,14.994269022294455,7.333710166384031e+42,4.162669981323094e+42,0.567607648363822,0.9664280281747638
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,0.49999999999999956,15.047534799359735,7.465892979668072e+42,4.246901742247052e+42,0.5688404258958272,0.9838469297542455
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,0.5999999999999996,15.127081793110227,7.627726846901523e+42,4.349851672265223e+42,0.5702684114904019,1.0051732136752034
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,0.6999999999999996,15.179881541054595,7.81935214669012e+42,4.471519771377606e+42,0.5718529729180147,1.030425378871473
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,0.7999999999999995,15.258738599175054,8.040902324489665e+42,4.611906039584203e+42,0.5735557843474872,1.0596210106342365
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,0.8999999999999995,15.363251728978502,8.29251112365156e+42,4.771010476885012e+42,0.5753396535432231,1.0927777335110205
slightly_oblate/X0.42/xs0.856_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.42461676416483835,0.9999999999999996,15.441172355927696,8.574292937180563e+42,4.948833083280034e+42,0.5771709830230423,1.1299106220825654
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,-1.0,16.541892403093865,8.591069213937551e+42,5.1371204961124217e+42,0.5979605527770997,1.1510962442340047
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,-0.9000000000000001,16.493453375522403,8.269357467964737e+42,4.9353389732578674e+42,0.5968225454489341,1.1079908782669272
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,-0.8,16.444871669475813,7.981709651170019e+42,4.754797610703793e+42,0.5957116731259197,1.0694496544298127
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,-0.7000000000000002,16.396146016687123,7.728080993822632e+42,4.5954964084501966e+42,0.594649100096591,1.0354665741364948
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,-0.6000000000000001,16.34727512998793,7.508420612558402e+42,4.4574353664970806e+42,0.5936581867885348,1.0060348196500966
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,-0.5000000000000002,16.32278481641599,7.322672412645531e+42,4.340614484844444e+42,0.5927637125141132,0.981146874975404
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,-0.4000000000000002,16.27369362308438,7.170796171083066e+42,4.2450337634922865e+42,0.591989182541654,0.9607973507314009
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,-0.3000000000000002,16.249092409285993,7.052728188118601e+42,4.1706932024406083e+42,0.591358845994771,0.9449777119448582
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,-0.20000000000000023,16.224453892597253,6.968428318536574e+42,4.11759280168941e+42,0.5908926107105508,0.9336825796570329
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,-0.10000000000000026,16.224453892597253,6.917860405936499e+42,4.0857325612386903e+42,0.5906063900527041,0.9269071093607086
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,-3.3306690738754696e-16,16.199777902814365,6.901007034324096e+42,4.0751124810884505e+42,0.5905098286119308,0.9246489675296262
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,0.09999999999999964,16.224453892597253,6.917860405936499e+42,4.0857325612386903e+42,0.5906063900527041,0.9269071093607086
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,0.19999999999999973,16.224453892597253,6.968428318536574e+42,4.11759280168941e+42,0.5908926107105508,0.9336825796570329
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,0.2999999999999997,16.249092409285993,7.052728188118601e+42,4.1706932024406083e+42,0.591358845994771,0.9449777119448582
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,0.3999999999999996,16.27369362308438,7.170796171083066e+42,4.2450337634922865e+42,0.591989182541654,0.9607973507314009
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,0.49999999999999956,16.32278481641599,7.322672412645531e+42,4.340614484844444e+42,0.5927637125141132,0.981146874975404
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,0.5999999999999996,16.34727512998793,7.508420612558402e+42,4.4574353664970806e+42,0.5936581867885348,1.0060348196500966
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,0.6999999999999996,16.396146016687123,7.728080993822632e+42,4.5954964084501966e+42,0.594649100096591,1.0354665741364948
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,0.7999999999999995,16.444871669475813,7.981709651170019e+42,4.754797610703793e+42,0.5957116731259197,1.0694496544298127
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,0.8999999999999995,16.493453375522403,8.269357467964737e+42,4.9353389732578674e+42,0.5968225454489341,1.1079908782669272
slightly_oblate/X0.48/xs0.778_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.47852602317774107,0.9999999999999996,16.541892403093865,8.591069213937551e+42,5.1371204961124217e+42,0.5979605527770997,1.1510962442340047
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,-1.0,19.90099259304102,8.597087152102399e+42,5.787403917421592e+42,0.6731819527973839,1.1820809139146304
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,-0.9000000000000001,19.88088041752105,8.219670268236271e+42,5.532861365332064e+42,0.6731244909802535,1.1301869075943405
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,-0.8,19.88088041752105,7.881990085716584e+42,5.305112766094066e+42,0.6730676781372475,1.0837566118788766
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,-0.7000000000000002,19.88088041752105,7.58403698349333e+42,5.104158119707597e+42,0.6730133477482779,1.0427887038946435
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,-0.6000000000000001,19.88088041752105,7.325810961566509e+42,4.929997426172657e+42,0.672962686593602,1.0072831836416414
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,-0.5000000000000002,19.860747875225403,7.107316265615778e+42,4.7826306854892456e+42,0.6729165421590928,0.9772406348916525
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,-0.4000000000000002,19.860747875225403,6.928552039022572e+42,4.662057897657364e+42,0.6728762187827996,0.9526609398614745
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,-0.3000000000000002,19.860747875225403,6.789513196116746e+42,4.5682790626770114e+42,0.6728433881371397,0.9335433992824471
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,-0.20000000000000023,19.860747875225403,6.690199736898299e+42,4.5012941805481883e+42,0.6728191022044242,0.9198880131545705
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,-0.10000000000000026,19.860747875225403,6.630611661367229e+42,4.461103251270895e+42,0.6728041814397282,0.9116947814778444
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,-3.3306690738754696e-16,19.860747875225403,6.61074896952354e+42,4.4477062748451304e+42,0.6727991480768165,0.9089637042522691
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,0.09999999999999964,19.860747875225403,6.630611661367229e+42,4.461103251270895e+42,0.6728041814397282,0.9116947814778444
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,0.19999999999999973,19.860747875225403,6.690199736898299e+42,4.5012941805481883e+42,0.6728191022044242,0.9198880131545705
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,0.2999999999999997,19.860747875225403,6.789513196116746e+42,4.5682790626770114e+42,0.6728433881371397,0.9335433992824471
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,0.3999999999999996,19.860747875225403,6.928552039022572e+42,4.662057897657364e+42,0.6728762187827996,0.9526609398614745
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,0.49999999999999956,19.860747875225403,7.107316265615778e+42,4.7826306854892456e+42,0.6729165421590928,0.9772406348916525
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,0.5999999999999996,19.88088041752105,7.325810961566509e+42,4.929997426172657e+42,0.672962686593602,1.0072831836416414
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,0.6999999999999996,19.88088041752105,7.58403698349333e+42,5.104158119707597e+42,0.6730133477482779,1.0427887038946435
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,0.7999999999999995,19.88088041752105,7.881990085716584e+42,5.305112766094066e+42,0.6730676781372475,1.0837566118788766
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,0.8999999999999995,19.88088041752105,8.219670268236271e+42,5.532861365332064e+42,0.6731244909802535,1.1301869075943405
slightly_oblate/X0.56/xs0.265_eps-0.092_epss-0.856_t31.1d_mni0.33_t040d,0.5550666720858953,0.9999999999999996,19.90099259304102,8.597087152102399e+42,5.787403917421592e+42,0.6731819527973839,1.1820809139146304
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,-1.0,19.556272803776974,8.601551620127833e+42,5.716637339779155e+42,0.6646053633395734,1.1816828964921413
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,-0.9000000000000001,19.556272803776974,8.224634980330432e+42,5.4654037377656224e+42,0.6645162673889322,1.1299020124933008
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,-0.8,19.535805741336734,7.887399225029937e+42,5.240615778069303e+42,0.6644288730103441,1.0835724964102151
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,-0.7000000000000002,19.535805741336734,7.589846513652019e+42,5.0422734606901976e+42,0.6643445887371441,1.0426946449052186
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,-0.6000000000000001,19.535805741336734,7.331967497124491e+42,4.870376785628306e+42,0.6642660087539135,1.0072671736008882
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,-0.5000000000000002,19.535805741336734,7.113762175447351e+42,4.7249257528836294e+42,0.6641950681443045,0.9772900824972242
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,-0.4000000000000002,19.515317213684842,6.93523834158889e+42,4.6059203624561655e+42,0.6641329591854995,0.9527644421937816
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,-0.3000000000000002,19.515317213684842,6.796387374167338e+42,4.5133606143459166e+42,0.6640823081245972,0.9336890682833945
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,-0.20000000000000023,19.515317213684842,6.697208111723372e+42,4.4472465085528814e+42,0.6640448429201471,0.9200638012045464
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,-0.10000000000000026,19.515317213684842,6.637700554256992e+42,4.4075780450770605e+42,0.6640218263914187,0.9118886409572375
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,-3.3306690738754696e-16,19.515317213684842,6.617864701768199e+42,4.3943552239184534e+42,0.6640140622313333,0.909163587541468
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,0.09999999999999964,19.515317213684842,6.637700554256992e+42,4.4075780450770605e+42,0.6640218263914187,0.9118886409572375
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,0.19999999999999973,19.515317213684842,6.697208111723372e+42,4.4472465085528814e+42,0.6640448429201471,0.9200638012045464
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,0.2999999999999997,19.515317213684842,6.796387374167338e+42,4.5133606143459166e+42,0.6640823081245972,0.9336890682833945
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,0.3999999999999996,19.515317213684842,6.93523834158889e+42,4.6059203624561655e+42,0.6641329591854995,0.9527644421937816
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,0.49999999999999956,19.535805741336734,7.113762175447351e+42,4.7249257528836294e+42,0.6641950681443045,0.9772900824972242
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,0.5999999999999996,19.535805741336734,7.331967497124491e+42,4.870376785628306e+42,0.6642660087539135,1.0072671736008882
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,0.6999999999999996,19.535805741336734,7.589846513652019e+42,5.0422734606901976e+42,0.6643445887371441,1.0426946449052186
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,0.7999999999999995,19.535805741336734,7.887399225029937e+42,5.240615778069303e+42,0.6644288730103441,1.0835724964102151
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,0.8999999999999995,19.556272803776974,8.224634980330432e+42,5.4654037377656224e+42,0.6645162673889322,1.1299020124933008
slightly_oblate/X0.56/xs0.369_eps-0.092_epss-0.441_t31.1d_mni0.33_t040d,0.5550666720858953,0.9999999999999996,19.556272803776974,8.601551620127833e+42,5.716637339779155e+42,0.6646053633395734,1.1816828964921413
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,-1.0,19.07997656414208,8.61178108590406e+42,5.622070892352698e+42,0.6528348591622956,1.1811173372071309
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,-0.9000000000000001,19.05899802391798,8.235405712242544e+42,5.375265720360774e+42,0.6527019928562889,1.1294969494272944
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,-0.8,19.05899802391798,7.89866394871719e+42,5.1544400401574744e+42,0.6525711276771813,1.083312364485567
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,-0.7000000000000002,19.05899802391798,7.601538863253643e+42,4.959593851742798e+42,0.6524460298055981,1.042561260125219
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,-0.6000000000000001,19.037996366824107,7.344034813393349e+42,4.790727155116745e+42,0.652329036673393,1.0072442339889103
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,-0.5000000000000002,19.037996366824107,7.126155318664491e+42,4.647839950279316e+42,0.6522226561784181,0.9773617687846559
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,-0.4000000000000002,19.037996366824107,6.947890277522699e+42,4.53093223723051e+42,0.6521306549541588,0.9529124790720842
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,-0.3000000000000002,19.037996366824107,6.809239689967971e+42,4.4400040159703275e+42,0.6520557680634697,0.9338963648511951
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,-0.20000000000000023,19.01697151627215,6.710205282010082e+42,4.3750552864987684e+42,0.652000214990173,0.9203136628465461
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,-0.10000000000000026,19.01697151627215,6.650787314724334e+42,4.336086048815833e+42,0.6519658265444861,0.9121644088649657
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,-3.3306690738754696e-16,19.01697151627215,6.630981325629085e+42,4.323096302921521e+42,0.6519542267767413,0.9094479908711056
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,0.09999999999999964,19.01697151627215,6.650787314724334e+42,4.336086048815833e+42,0.6519658265444861,0.9121644088649657
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,0.19999999999999973,19.01697151627215,6.710205282010082e+42,4.3750552864987684e+42,0.652000214990173,0.9203136628465461
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,0.2999999999999997,19.037996366824107,6.809239689967971e+42,4.4400040159703275e+42,0.6520557680634697,0.9338963648511951
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,0.3999999999999996,19.037996366824107,6.947890277522699e+42,4.53093223723051e+42,0.6521306549541588,0.9529124790720842
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,0.49999999999999956,19.037996366824107,7.126155318664491e+42,4.647839950279316e+42,0.6522226561784181,0.9773617687846559
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,0.5999999999999996,19.037996366824107,7.344034813393349e+42,4.790727155116745e+42,0.652329036673393,1.0072442339889103
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,0.6999999999999996,19.05899802391798,7.601538863253643e+42,4.959593851742798e+42,0.6524460298055981,1.042561260125219
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,0.7999999999999995,19.05899802391798,7.89866394871719e+42,5.1544400401574744e+42,0.6525711276771813,1.083312364485567
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,0.8999999999999995,19.05899802391798,8.235405712242544e+42,5.375265720360774e+42,0.6527019928562889,1.1294969494272944
slightly_oblate/X0.56/xs0.473_eps-0.092_epss-0.268_t31.1d_mni0.33_t040d,0.5550666720858953,0.9999999999999996,19.07997656414208,8.61178108590406e+42,5.622070892352698e+42,0.6528348591622956,1.1811173372071309
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,-1.0,18.461923120998684,8.636735766530694e+42,5.5137303440096585e+42,0.6384044265168574,1.1804243042611902
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,-0.9000000000000001,18.440241465695728,8.260488118924551e+42,5.2719887798511454e+42,0.6382175852021582,1.129000724837063
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,-0.8,18.440241465695728,7.923864987618066e+42,5.0556936961303715e+42,0.6380338009330628,1.082992819036525
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,-0.7000000000000002,18.440241465695728,7.626844577641754e+42,4.864845092847335e+42,0.6378581657621194,1.0423976080360502
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,-0.6000000000000001,18.41853428752306,7.369436897670715e+42,4.699442970002037e+42,0.6376936304980652,1.007216459769504
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,-0.5000000000000002,18.41853428752306,7.15163601379125e+42,4.5594873275944764e+42,0.6375446567473427,0.9774485632203005
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,-0.4000000000000002,18.41853428752306,6.973435290617141e+42,4.444978165624655e+42,0.6374158474812891,0.953093011498225
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,-0.3000000000000002,18.396801496134074,6.83484022503789e+42,4.355915484092571e+42,0.6373105062698702,0.934150555889659
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,-0.20000000000000023,18.396801496134074,6.735846853056705e+42,4.292299282998226e+42,0.6372323149019332,0.9206206546160557
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,-0.10000000000000026,18.396801496134074,6.676450829867994e+42,4.2541295623416184e+42,0.6371842870931067,0.9125027138518936
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,-3.3306690738754696e-16,18.396801496134074,6.656652155471757e+42,4.2414063221227494e+42,0.6371680873599983,0.909796733597173
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,0.09999999999999964,18.396801496134074,6.676450829867994e+42,4.2541295623416184e+42,0.6371842870931067,0.9125027138518936
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,0.19999999999999973,18.396801496134074,6.735846853056705e+42,4.292299282998226e+42,0.6372323149019332,0.9206206546160557
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,0.2999999999999997,18.396801496134074,6.83484022503789e+42,4.355915484092571e+42,0.6373105062698702,0.934150555889659
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,0.3999999999999996,18.41853428752306,6.973435290617141e+42,4.444978165624655e+42,0.6374158474812891,0.953093011498225
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,0.49999999999999956,18.41853428752306,7.15163601379125e+42,4.5594873275944764e+42,0.6375446567473427,0.9774485632203005
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,0.5999999999999996,18.41853428752306,7.369436897670715e+42,4.699442970002037e+42,0.6376936304980652,1.007216459769504
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,0.6999999999999996,18.440241465695728,7.626844577641754e+42,4.864845092847335e+42,0.6378581657621194,1.0423976080360502
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,0.7999999999999995,18.440241465695728,7.923864987618066e+42,5.0556936961303715e+42,0.6380338009330628,1.082992819036525
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,0.8999999999999995,18.440241465695728,8.260488118924551e+42,5.2719887798511454e+42,0.6382175852021582,1.129000724837063
slightly_oblate/X0.56/xs0.572_eps-0.092_epss-0.184_t31.1d_mni0.33_t040d,0.5550666720858953,0.9999999999999996,18.461923120998684,8.636735766530694e+42,5.5137303440096585e+42,0.6384044265168574,1.1804243042611902
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,-1.0,13.237141033389433,1.1153732417536403e+43,4.7453477670507926e+42,0.42544931054558405,1.1799173540010146
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,-0.9000000000000001,13.237141033389433,1.0669017318768495e+43,4.538140277242681e+42,0.42535691354248456,1.1286409081107254
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,-0.8,13.237141033389433,1.0235324861976158e+43,4.352744102151213e+42,0.42526682453641423,1.0827619828404667
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,-0.7000000000000002,13.237141033389433,9.852655047159389e+42,4.189159241776388e+42,0.4251807479024815,1.0422805781902384
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,-0.6000000000000001,13.237141033389433,9.52100787431819e+42,4.0473856961182064e+42,0.42510055128045404,1.0071966941600405
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,-0.5000000000000002,13.206884671463618,9.240405622502412e+42,3.927423465176668e+42,0.4250271714926162,0.977512687578652
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,-0.4000000000000002,13.206884671463618,9.010828843042102e+42,3.8292725489517736e+42,0.42496340965444324,0.9532265010340482
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,-0.3000000000000002,13.206884671463618,8.832269125684083e+42,3.752932947443522e+42,0.4249115254572643,0.9343372448326897
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,-0.20000000000000023,13.206884671463618,8.704726470428355e+42,3.6984046606519136e+42,0.4248731620937329,0.9208449189745764
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,-0.10000000000000026,13.206884671463618,8.628200877274918e+42,3.6656876885769486e+42,0.42484959966934593,0.9127495234597085
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,-3.3306690738754696e-16,13.206884671463618,8.602692346223773e+42,3.654782031218627e+42,0.4248416523721118,0.9100510582880859
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,0.09999999999999964,13.206884671463618,8.628200877274918e+42,3.6656876885769486e+42,0.42484959966934593,0.9127495234597085
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,0.19999999999999973,13.206884671463618,8.704726470428355e+42,3.6984046606519136e+42,0.4248731620937329,0.9208449189745764
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,0.2999999999999997,13.206884671463618,8.832269125684083e+42,3.752932947443522e+42,0.4249115254572643,0.9343372448326897
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,0.3999999999999996,13.206884671463618,9.010828843042102e+42,3.8292725489517736e+42,0.42496340965444324,0.9532265010340482
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,0.49999999999999956,13.206884671463618,9.240405622502412e+42,3.927423465176668e+42,0.4250271714926162,0.977512687578652
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,0.5999999999999996,13.237141033389433,9.52100787431819e+42,4.0473856961182064e+42,0.42510055128045404,1.0071966941600405
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,0.6999999999999996,13.237141033389433,9.852655047159389e+42,4.189159241776388e+42,0.4251807479024815,1.0422805781902384
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,0.7999999999999995,13.237141033389433,1.0235324861976158e+43,4.352744102151213e+42,0.42526682453641423,1.0827619828404667
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,0.8999999999999995,13.237141033389433,1.0669017318768495e+43,4.538140277242681e+42,0.42535691354248456,1.1286409081107254
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t21.7d_mni0.33_t040d,0.5550666720858953,0.9999999999999996,13.237141033389433,1.1153732417536403e+43,4.7453477670507926e+42,0.42544931054558405,1.1799173540010146
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,-1.0,17.822449465859634,5.223529898794956e+42,3.259349318733529e+42,0.6239744735615365,1.1797297962756812
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,-0.9000000000000001,17.799988903103813,4.99672080832526e+42,3.1166213159552896e+42,0.6237333314205884,1.1285051556059655
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,-0.8,17.799988903103813,4.793787204107244e+42,2.988917313469497e+42,0.623498120840374,1.0826727732514891
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,-0.7000000000000002,17.77749996310272,4.614738574953898e+42,2.87623731127615e+42,0.6232719935397173,1.042234792252616
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,-0.6000000000000001,17.77749996310272,4.4595646848277035e+42,2.7785813093752508e+42,0.6230611070243064,1.0071889008089558
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,-0.5000000000000002,17.754982538026212,4.3282688516884666e+42,2.6959493077667965e+42,0.6228701127738636,0.9775358482789166
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,-0.4000000000000002,17.754982538026212,4.2208488116233094e+42,2.6283413064507886e+42,0.6227044425786828,0.9532751233596951
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,-0.3000000000000002,17.754982538026212,4.137299891572632e+42,2.575757305427227e+42,0.6225696403284303,0.9344056706447451
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,-0.20000000000000023,17.73243651935949,4.077622491755067e+42,2.5381973046961116e+42,0.6224699098134597,0.9209275805231054
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,-0.10000000000000026,17.73243651935949,4.0418187186481867e+42,2.5156613042574422e+42,0.6224082472206527,0.9128413287409485
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,-3.3306690738754696e-16,17.73243651935949,4.02988412761256e+42,2.5081493041112192e+42,0.6223874495362058,0.9101459114802295
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,0.09999999999999964,17.73243651935949,4.0418187186481867e+42,2.5156613042574422e+42,0.6224082472206527,0.9128413287409485
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,0.19999999999999973,17.73243651935949,4.077622491755067e+42,2.5381973046961116e+42,0.6224699098134597,0.9209275805231054
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,0.2999999999999997,17.754982538026212,4.137299891572632e+42,2.575757305427227e+42,0.6225696403284303,0.9344056706447451
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,0.3999999999999996,17.754982538026212,4.2208488116233094e+42,2.6283413064507886e+42,0.6227044425786828,0.9532751233596951
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,0.49999999999999956,17.754982538026212,4.3282688516884666e+42,2.6959493077667965e+42,0.6228701127738636,0.9775358482789166
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,0.5999999999999996,17.77749996310272,4.4595646848277035e+42,2.7785813093752508e+42,0.6230611070243064,1.0071889008089558
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,0.6999999999999996,17.77749996310272,4.614738574953898e+42,2.87623731127615e+42,0.6232719935397173,1.042234792252616
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,0.7999999999999995,17.799988903103813,4.793787204107244e+42,2.988917313469497e+42,0.623498120840374,1.0826727732514891
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,0.8999999999999995,17.799988903103813,4.99672080832526e+42,3.1166213159552896e+42,0.6237333314205884,1.1285051556059655
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.20_t040d,0.5550666720858953,0.9999999999999996,17.822449465859634,5.223529898794956e+42,3.259349318733529e+42,0.6239744735615365,1.1797297962756812
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,-1.0,16.27369362308438,8.084924998374097e+42,3.005695156055786e+42,0.3717653727969326,1.179102156119044
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,-0.9000000000000001,16.27369362308438,7.73488416090856e+42,2.87347374292489e+42,0.3714953815917734,1.1280523435025593
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,-0.8,16.249092409285993,7.421727658542682e+42,2.7551703732814572e+42,0.3712303253421263,1.0823817272362908
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,-0.7000000000000002,16.249092409285993,7.145413902479906e+42,2.6507850471254867e+42,0.37097711669375766,1.0420842420271528
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,-0.6000000000000001,16.224453892597253,6.90596436675692e+42,2.560317764456979e+42,0.37074007748744275,1.0071630196398755
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,-0.5000000000000002,16.224453892597253,6.703361933600345e+42,2.483768525275934e+42,0.3705257973355339,0.977615563625389
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,-0.4000000000000002,16.224453892597253,6.53759630647224e+42,2.4211373295823515e+42,0.37034059860585433,0.9534403723408093
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,-0.3000000000000002,16.199777902814365,6.40868381917566e+42,2.372424177376232e+42,0.37018898799120253,0.9346398279012957
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,-0.20000000000000023,16.199777902814365,6.316605528888542e+42,2.3376290686575755e+42,0.3700767853820532,0.9212111676934238
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,-0.10000000000000026,16.199777902814365,6.261358554716272e+42,2.3167520034263813e+42,0.3700078797885362,0.9131539715687007
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,-3.3306690738754696e-16,16.199777902814365,6.242942896658848e+42,2.30979298168265e+42,0.3699846402437582,0.9104682395271262
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,0.09999999999999964,16.199777902814365,6.261358554716272e+42,2.3167520034263813e+42,0.3700078797885362,0.9131539715687007
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,0.19999999999999973,16.199777902814365,6.316605528888542e+42,2.3376290686575755e+42,0.3700767853820532,0.9212111676934238
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,0.2999999999999997,16.199777902814365,6.40868381917566e+42,2.372424177376232e+42,0.37018898799120253,0.9346398279012957
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,0.3999999999999996,16.224453892597253,6.53759630647224e+42,2.4211373295823515e+42,0.37034059860585433,0.9534403723408093
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,0.49999999999999956,16.224453892597253,6.703361933600345e+42,2.483768525275934e+42,0.3705257973355339,0.977615563625389
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,0.5999999999999996,16.224453892597253,6.90596436675692e+42,2.560317764456979e+42,0.37074007748744275,1.0071630196398755
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,0.6999999999999996,16.249092409285993,7.145413902479906e+42,2.6507850471254867e+42,0.37097711669375766,1.0420842420271528
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,0.7999999999999995,16.249092409285993,7.421727658542682e+42,2.7551703732814572e+42,0.3712303253421263,1.0823817272362908
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,0.8999999999999995,16.27369362308438,7.73488416090856e+42,2.87347374292489e+42,0.3714953815917734,1.1280523435025593
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t020d,0.5550666720858953,0.9999999999999996,16.27369362308438,8.084924998374097e+42,3.005695156055786e+42,0.3717653727969326,1.179102156119044
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,-1.0,17.822449465859634,8.674560775278749e+42,5.412704493132109e+42,0.6239744735615361,1.1797297962756794
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,-0.9000000000000001,17.799988903103813,8.297905663164077e+42,5.175680343099082e+42,0.6237333314205866,1.1285051556059669
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,-0.8,17.799988903103813,7.960899861102588e+42,4.963606103595848e+42,0.6234981208403728,1.0826727732514903
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,-0.7000000000000002,17.77749996310272,7.663559126883877e+42,4.776481774622406e+42,0.6232719935397169,1.042234792252616
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,-0.6000000000000001,17.77749996310272,7.405866461824826e+42,4.6143073561787563e+42,0.623061107024306,1.007188900808956
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,-0.5000000000000002,17.754982538026212,7.187827375962617e+42,4.477082848264899e+42,0.6228701127738635,0.9775358482789167
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,-0.4000000000000002,17.754982538026212,7.009438109684454e+42,4.3648082508808336e+42,0.6227044425786827,0.9532751233596952
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,-0.3000000000000002,17.754982538026212,6.870690902579216e+42,4.2774835640265603e+42,0.6225696403284302,0.9344056706447454
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,-0.20000000000000023,17.73243651935949,6.771586419278085e+42,4.2151087877020795e+42,0.6224699098134598,0.9209275805231055
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,-0.10000000000000026,17.73243651935949,6.712128157945728e+42,4.177683921907391e+42,0.622408247220653,0.9128413287409484
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,-3.3306690738754696e-16,17.73243651935949,6.69230873750161e+42,4.165208966642495e+42,0.6223874495362062,0.9101459114802295
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,0.09999999999999964,17.73243651935949,6.712128157945728e+42,4.177683921907391e+42,0.622408247220653,0.9128413287409484
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,0.19999999999999973,17.73243651935949,6.771586419278085e+42,4.2151087877020795e+42,0.6224699098134598,0.9209275805231055
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,0.2999999999999997,17.754982538026212,6.870690902579216e+42,4.2774835640265603e+42,0.6225696403284302,0.9344056706447454
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,0.3999999999999996,17.754982538026212,7.009438109684454e+42,4.3648082508808336e+42,0.6227044425786827,0.9532751233596952
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,0.49999999999999956,17.754982538026212,7.187827375962617e+42,4.477082848264899e+42,0.6228701127738635,0.9775358482789167
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,0.5999999999999996,17.77749996310272,7.405866461824826e+42,4.6143073561787563e+42,0.623061107024306,1.007188900808956
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,0.6999999999999996,17.77749996310272,7.663559126883877e+42,4.776481774622406e+42,0.6232719935397169,1.042234792252616
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,0.7999999999999995,17.799988903103813,7.960899861102588e+42,4.963606103595848e+42,0.6234981208403728,1.0826727732514903
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,0.8999999999999995,17.799988903103813,8.297905663164077e+42,5.175680343099082e+42,0.6237333314205866,1.1285051556059669
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.5550666720858953,0.9999999999999996,17.822449465859634,8.674560775278749e+42,5.412704493132109e+42,0.6239744735615361,1.1797297962756794
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,-1.0,17.84488175852174,8.679528599519163e+42,5.896448428044752e+42,0.6793512297858446,1.1797466755336632
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,-0.9000000000000001,17.84488175852174,8.302626759911837e+42,5.638626093721356e+42,0.6791376099124117,1.128517085449255
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,-0.8,17.822449465859634,7.965402059854182e+42,5.4079429524846334e+42,0.67892906244379,1.0826805271339917
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,-0.7000000000000002,17.822449465859634,7.667867621154068e+42,5.204399004334584e+42,0.6787283324997315,1.0422387841420186
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,-0.6000000000000001,17.822449465859634,7.410004440947302e+42,5.027994249271208e+42,0.6785413273825818,1.0071892735489751
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,-0.5000000000000002,17.799988903103813,7.191827157220299e+42,4.878728687294505e+42,0.6783712373282583,0.9775339849923875
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,-0.4000000000000002,17.799988903103813,7.013319365907728e+42,4.7566023184044755e+42,0.6782241147503815,0.953270688784166
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,-0.3000000000000002,17.799988903103813,6.874479972664615e+42,4.6616151426011186e+42,0.6781044036985144,0.9343992361777713
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,-0.20000000000000023,17.77749996310272,6.775316180085807e+42,4.5937671598844354e+42,0.6780151712161508,0.9209206061707639
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,-0.10000000000000026,17.77749996310272,6.715818238042222e+42,4.553058370254426e+42,0.6779603331822337,0.9128334734973486
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,-3.3306690738754696e-16,17.77749996310272,6.69598559069436e+42,4.539488773711089e+42,0.6779418372733317,0.91013776260621
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,0.09999999999999964,17.77749996310272,6.715818238042222e+42,4.553058370254426e+42,0.6779603331822337,0.9128334734973486
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,0.19999999999999973,17.77749996310272,6.775316180085807e+42,4.5937671598844354e+42,0.6780151712161508,0.9209206061707639
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,0.2999999999999997,17.799988903103813,6.874479972664615e+42,4.6616151426011186e+42,0.6781044036985144,0.9343992361777713
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,0.3999999999999996,17.799988903103813,7.013319365907728e+42,4.7566023184044755e+42,0.6782241147503815,0.953270688784166
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,0.49999999999999956,17.799988903103813,7.191827157220299e+42,4.878728687294505e+42,0.6783712373282583,0.9775339849923875
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,0.5999999999999996,17.822449465859634,7.410004440947302e+42,5.027994249271208e+42,0.6785413273825818,1.0071892735489751
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,0.6999999999999996,17.822449465859634,7.667867621154068e+42,5.204399004334584e+42,0.6787283324997315,1.0422387841420186
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,0.7999999999999995,17.822449465859634,7.965402059854182e+42,5.4079429524846334e+42,0.67892906244379,1.0826805271339917
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,0.8999999999999995,17.84488175852174,8.302626759911837e+42,5.638626093721356e+42,0.6791376099124117,1.128517085449255
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t060d,0.5550666720858953,0.9999999999999996,17.84488175852174,8.679528599519163e+42,5.896448428044752e+42,0.6793512297858446,1.1797466755336632
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,-1.0,17.84488175852174,8.679531350153591e+42,5.932372254342277e+42,0.6834899276257927,1.1797466970322397
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,-0.9000000000000001,17.84488175852174,8.302629401179542e+42,5.673026706505632e+42,0.6832807334143655,1.1285171073840292
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,-0.8,17.822449465859634,7.96540451075032e+42,5.4409806900202123e+42,0.6830765069968413,1.082680536883723
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,-0.7000000000000002,17.822449465859634,7.667869988863169e+42,5.236234204886019e+42,0.6828798887423936,1.0422387946641707
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,-0.6000000000000001,17.822449465859634,7.41000673656097e+42,5.058787251103051e+42,0.6826967141801636,1.0071892847405586
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,-0.5000000000000002,17.799988903103813,7.191829310180035e+42,4.9086398286713095e+42,0.6825300792001737,0.977533985651703
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,-0.4000000000000002,17.799988903103813,7.013321470788125e+42,4.785791937590793e+42,0.6823859361822449,0.9532706901555423
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,-0.3000000000000002,17.799988903103813,6.874482040149973e+42,4.690243577861503e+42,0.6822686495460217,0.934399238102973
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,-0.20000000000000023,17.77749996310272,6.775318145943753e+42,4.6219947494834386e+42,0.6821812127376682,0.9209205983083748
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,-0.10000000000000026,17.77749996310272,6.715820188465155e+42,4.5810454524565995e+42,0.682127472728474,0.9128334659525134
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,-3.3306690738754696e-16,17.77749996310272,6.695987535972289e+42,4.567395686780987e+42,0.6821093471640968,0.9101377551672262
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,0.09999999999999964,17.77749996310272,6.715820188465155e+42,4.5810454524565995e+42,0.682127472728474,0.9128334659525134
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,0.19999999999999973,17.77749996310272,6.775318145943753e+42,4.6219947494834386e+42,0.6821812127376682,0.9209205983083748
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,0.2999999999999997,17.799988903103813,6.874482040149973e+42,4.690243577861503e+42,0.6822686495460217,0.934399238102973
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,0.3999999999999996,17.799988903103813,7.013321470788125e+42,4.785791937590793e+42,0.6823859361822449,0.9532706901555423
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,0.49999999999999956,17.799988903103813,7.191829310180035e+42,4.9086398286713095e+42,0.6825300792001737,0.977533985651703
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,0.5999999999999996,17.822449465859634,7.41000673656097e+42,5.058787251103051e+42,0.6826967141801636,1.0071892847405586
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,0.6999999999999996,17.822449465859634,7.667869988863169e+42,5.236234204886019e+42,0.6828798887423936,1.0422387946641707
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,0.7999999999999995,17.822449465859634,7.96540451075032e+42,5.4409806900202123e+42,0.6830765069968413,1.082680536883723
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,0.8999999999999995,17.84488175852174,8.302629401179542e+42,5.673026706505632e+42,0.6832807334143655,1.1285171073840292
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.33_t0inf,0.5550666720858953,0.9999999999999996,17.84488175852174,8.679531350153591e+42,5.932372254342277e+42,0.6834899276257927,1.1797466970322397
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,-1.0,17.822449465859634,1.305882474698736e+43,8.148373296833808e+42,0.6239744735615368,1.1797297962756783
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,-0.9000000000000001,17.799988903103813,1.249180202081318e+43,7.791553289888215e+42,0.6237333314205862,1.1285051556059682
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,-0.8,17.799988903103813,1.198446801026813e+43,7.472293283673735e+42,0.6234981208403723,1.082672773251491
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,-0.7000000000000002,17.77749996310272,1.1536846437384757e+43,7.190593278190372e+42,0.6232719935397164,1.042234792252617
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,-0.6000000000000001,17.77749996310272,1.1148911712069262e+43,6.946453273438123e+42,0.6230611070243058,1.007188900808956
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,-0.5000000000000002,17.754982538026212,1.0820672129221165e+43,6.739873269416989e+42,0.6228701127738635,0.9775358482789164
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,-0.4000000000000002,17.754982538026212,1.0552122029058271e+43,6.570853266126971e+42,0.622704442578683,0.9532751233596948
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,-0.3000000000000002,17.754982538026212,1.0343249728931575e+43,6.439393263568068e+42,0.6225696403284307,0.9344056706447446
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,-0.20000000000000023,17.73243651935949,1.0194056229387657e+43,6.345493261740279e+42,0.6224699098134604,0.9209275805231043
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,-0.10000000000000026,17.73243651935949,1.0104546796620453e+43,6.289153260643607e+42,0.6224082472206537,0.9128413287409471
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,-3.3306690738754696e-16,17.73243651935949,1.0074710319031387e+43,6.27037326027805e+42,0.6223874495362068,0.9101459114802282
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,0.09999999999999964,17.73243651935949,1.0104546796620453e+43,6.289153260643607e+42,0.6224082472206537,0.9128413287409471
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,0.19999999999999973,17.73243651935949,1.0194056229387657e+43,6.345493261740279e+42,0.6224699098134604,0.9209275805231043
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,0.2999999999999997,17.754982538026212,1.0343249728931575e+43,6.439393263568068e+42,0.6225696403284307,0.9344056706447446
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,0.3999999999999996,17.754982538026212,1.0552122029058271e+43,6.570853266126971e+42,0.622704442578683,0.9532751233596948
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,0.49999999999999956,17.754982538026212,1.0820672129221165e+43,6.739873269416989e+42,0.6228701127738635,0.9775358482789164
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,0.5999999999999996,17.77749996310272,1.1148911712069262e+43,6.946453273438123e+42,0.6230611070243058,1.007188900808956
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,0.6999999999999996,17.77749996310272,1.1536846437384757e+43,7.190593278190372e+42,0.6232719935397164,1.042234792252617
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,0.7999999999999995,17.799988903103813,1.198446801026813e+43,7.472293283673735e+42,0.6234981208403723,1.082672773251491
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,0.8999999999999995,17.799988903103813,1.249180202081318e+43,7.791553289888215e+42,0.6237333314205862,1.1285051556059682
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni0.50_t040d,0.5550666720858953,0.9999999999999996,17.822449465859634,1.305882474698736e+43,8.148373296833808e+42,0.6239744735615368,1.1797297962756783
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,-1.0,17.822449465859634,3.917647424096213e+43,2.444511989050142e+43,0.6239744735615359,1.1797297962756799
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,-0.9000000000000001,17.799988903103813,3.7475406062439493e+43,2.3374659869664636e+43,0.6237333314205867,1.1285051556059666
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,-0.8,17.799988903103813,3.595340403080436e+43,2.2416879851021203e+43,0.6234981208403728,1.08267277325149
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,-0.7000000000000002,17.77749996310272,3.461053931215426e+43,2.157177983457111e+43,0.6232719935397164,1.0422347922526165
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,-0.6000000000000001,17.77749996310272,3.3446735136207783e+43,2.0839359820314368e+43,0.6230611070243058,1.007188900808956
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,-0.5000000000000002,17.754982538026212,3.2462016387663493e+43,2.0219619808250967e+43,0.6228701127738635,0.9775358482789163
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,-0.4000000000000002,17.754982538026212,3.165636608717481e+43,1.9712559798380914e+43,0.622704442578683,0.9532751233596947
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,-0.3000000000000002,17.754982538026212,3.1029749186794723e+43,1.9318179790704205e+43,0.6225696403284307,0.9344056706447444
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,-0.20000000000000023,17.73243651935949,3.0582168688162998e+43,1.903647978522084e+43,0.62246990981346,0.9209275805231051
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,-0.10000000000000026,17.73243651935949,3.031364038986139e+43,1.8867459781930822e+43,0.622408247220653,0.912841328740948
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,-3.3306690738754696e-16,17.73243651935949,3.0224130957094187e+43,1.881111978083415e+43,0.6223874495362063,0.9101459114802289
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,0.09999999999999964,17.73243651935949,3.031364038986139e+43,1.8867459781930822e+43,0.622408247220653,0.912841328740948
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,0.19999999999999973,17.73243651935949,3.0582168688162998e+43,1.903647978522084e+43,0.62246990981346,0.9209275805231051
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,0.2999999999999997,17.754982538026212,3.1029749186794723e+43,1.9318179790704205e+43,0.6225696403284307,0.9344056706447444
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,0.3999999999999996,17.754982538026212,3.165636608717481e+43,1.9712559798380914e+43,0.622704442578683,0.9532751233596947
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,0.49999999999999956,17.754982538026212,3.2462016387663493e+43,2.0219619808250967e+43,0.6228701127738635,0.9775358482789163
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,0.5999999999999996,17.77749996310272,3.3446735136207783e+43,2.0839359820314368e+43,0.6230611070243058,1.007188900808956
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,0.6999999999999996,17.77749996310272,3.461053931215426e+43,2.157177983457111e+43,0.6232719935397164,1.0422347922526165
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,0.7999999999999995,17.799988903103813,3.595340403080436e+43,2.2416879851021203e+43,0.6234981208403728,1.08267277325149
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,0.8999999999999995,17.799988903103813,3.7475406062439493e+43,2.3374659869664636e+43,0.6237333314205867,1.1285051556059666
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t31.1d_mni1.50_t040d,0.5550666720858953,0.9999999999999996,17.822449465859634,3.917647424096213e+43,2.444511989050142e+43,0.6239744735615359,1.1797297962756799
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,-1.0,23.479116435964468,6.619288360814313e+42,5.857827548307648e+42,0.8849633418277325,1.1794580815402922
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,-0.9000000000000001,23.462071703092956,6.332233708240237e+42,5.601329756919841e+42,0.8845740721209865,1.1283092402499597
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,-0.8,23.44501457855323,6.07540688775153e+42,5.3718317330465414e+42,0.8841929161776065,1.082546546064442
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,-0.7000000000000002,23.427945035279382,5.848805351095769e+42,5.169333476687747e+42,0.8838272375946442,1.0421695449233093
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,-0.6000000000000001,23.41086304610683,5.652426149178545e+42,4.9938349878434586e+42,0.883485224936411,1.007177711342092
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,-0.5000000000000002,23.39376858377181,5.4862659294093013e+42,4.845336266513676e+42,0.8831756114008434,0.9775704479393482
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,-0.4000000000000002,23.376661620910873,5.350320933033702e+42,4.7238373126983995e+42,0.882907281978676,0.9533470849613315
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,-0.3000000000000002,23.376661620910873,5.2445913227173653e+42,4.629338126397628e+42,0.8826880573792816,0.9345076513926196
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,-0.20000000000000023,23.35954213006038,5.169070228051204e+42,4.5618387076113635e+42,0.8825259681819465,0.9210509230291773
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,-0.10000000000000026,23.35954213006038,5.1237601694103383e+42,4.5213390563396046e+42,0.8824259736692432,0.9129773489641159
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,-3.3306690738754696e-16,23.35954213006038,5.10865681653005e+42,4.5078391725823516e+42,0.882392247996844,0.9102861576090955
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,0.09999999999999964,23.35954213006038,5.1237601694103383e+42,4.5213390563396046e+42,0.8824259736692432,0.9129773489641159
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,0.19999999999999973,23.35954213006038,5.169070228051204e+42,4.5618387076113635e+42,0.8825259681819465,0.9210509230291773
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,0.2999999999999997,23.376661620910873,5.2445913227173653e+42,4.629338126397628e+42,0.8826880573792816,0.9345076513926196
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,0.3999999999999996,23.376661620910873,5.350320933033702e+42,4.7238373126983995e+42,0.882907281978676,0.9533470849613315
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,0.49999999999999956,23.39376858377181,5.4862659294093013e+42,4.845336266513676e+42,0.8831756114008434,0.9775704479393482
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,0.5999999999999996,23.41086304610683,5.652426149178545e+42,4.9938349878434586e+42,0.883485224936411,1.007177711342092
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,0.6999999999999996,23.427945035279382,5.848805351095769e+42,5.169333476687747e+42,0.8838272375946442,1.0421695449233093
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,0.7999999999999995,23.44501457855323,6.07540688775153e+42,5.3718317330465414e+42,0.8841929161776065,1.082546546064442
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,0.8999999999999995,23.462071703092956,6.332233708240237e+42,5.601329756919841e+42,0.8845740721209865,1.1283092402499597
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t43.5d_mni0.33_t040d,0.5550666720858953,0.9999999999999996,23.479116435964468,6.619288360814313e+42,5.857827548307648e+42,0.8849633418277325,1.1794580815402922
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,-1.0,36.146415042366954,3.8950033644371316e+42,3.61584386683053e+42,0.9283288173367359,1.178613013794021
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,-0.9000000000000001,36.11319731590582,3.726755816018662e+42,3.462745990267817e+42,0.9291582709508213,1.1277019537637547
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,-0.8,36.0799490068936,3.5762315896004587e+42,3.3257636796590743e+42,0.9299631738979838,1.0821539026972034
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,-0.7000000000000002,36.046670030705165,3.4434277398394907e+42,3.204896935004301e+42,0.9307286741999968,1.0419679693449115
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,-0.6000000000000001,36.01336030232438,3.328340899999036e+42,3.100145756303498e+42,0.9314387706813314,1.0071431349453166
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,-0.5000000000000002,35.991136690024526,3.2309680075486903e+42,3.011510143556664e+42,0.9320767449633377,0.9776784727885157
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,-0.4000000000000002,35.96889934672768,3.151305192287669e+42,2.9389900967638e+42,0.9326262984481867,0.95357281176666
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,-0.3000000000000002,35.94664824695098,3.0893492287722964e+42,2.882585615924906e+42,0.9330721140485766,0.9348251758729185
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,-0.20000000000000023,35.935517530397725,3.045097369628198e+42,2.842296701039982e+42,0.9334009248403843,0.9214347337623887
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,-0.10000000000000026,35.92438336513266,3.0185471497624986e+42,2.8181233521090276e+42,0.9336025618585284,0.9134007395074625
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,-3.3306690738754696e-16,35.92438336513266,3.0096973003437143e+42,2.810065569132042e+42,0.9336704953056661,0.9107228091646209
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,0.09999999999999964,35.92438336513266,3.0185471497624986e+42,2.8181233521090276e+42,0.9336025618585284,0.9134007395074625
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,0.19999999999999973,35.935517530397725,3.045097369628198e+42,2.842296701039982e+42,0.9334009248403843,0.9214347337623887
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,0.2999999999999997,35.94664824695098,3.0893492287722964e+42,2.882585615924906e+42,0.9330721140485766,0.9348251758729185
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,0.3999999999999996,35.96889934672768,3.151305192287669e+42,2.9389900967638e+42,0.9326262984481867,0.95357281176666
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,0.49999999999999956,35.991136690024526,3.2309680075486903e+42,3.011510143556664e+42,0.9320767449633377,0.9776784727885157
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,0.5999999999999996,36.01336030232438,3.328340899999036e+42,3.100145756303498e+42,0.9314387706813314,1.0071431349453166
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,0.6999999999999996,36.046670030705165,3.4434277398394907e+42,3.204896935004301e+42,0.9307286741999968,1.0419679693449115
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,0.7999999999999995,36.0799490068936,3.5762315896004587e+42,3.3257636796590743e+42,0.9299631738979838,1.0821539026972034
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,0.8999999999999995,36.11319731590582,3.726755816018662e+42,3.462745990267817e+42,0.9291582709508213,1.1277019537637547
slightly_oblate/X0.56/xs0.652_eps-0.092_epss-0.141_t75.3d_mni0.33_t040d,0.5550666720858953,0.9999999999999996,36.146415042366954,3.8950033644371316e+42,3.61584386683053e+42,0.9283288173367359,1.178613013794021
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,-1.0,16.63834740367987,8.771006297380338e+42,5.2583557169648933e+42,0.5995156700019041,1.1785841118385783
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,-0.9000000000000001,16.6142861511724,8.392217696151085e+42,5.028528662347476e+42,0.5991894925049079,1.1276852512041156
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,-0.8,16.6142861511724,8.053310642051845e+42,4.822893929268734e+42,0.5988709666910282,1.082145383165179
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,-0.7000000000000002,16.590190001942037,7.754288750711545e+42,4.641451517728668e+42,0.5985657314222096,1.0419649935637192
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,-0.6000000000000001,16.590190001942037,7.495143800433555e+42,4.484201427727277e+42,0.598280906560844,1.007142977627867
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,-0.5000000000000002,16.566058803711762,7.275873805932992e+42,4.351143659264562e+42,0.5980235192804599,0.9776790685894615
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,-0.4000000000000002,16.566058803711762,7.09648022006566e+42,4.242278212340522e+42,0.5978003292879284,0.9535734616727118
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,-0.3000000000000002,16.566058803711762,6.95695187550218e+42,4.1576050869551583e+42,0.5976187792236303,0.9348246562930177
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,-0.20000000000000023,16.566058803711762,6.857288772242553e+42,4.097124283108469e+42,0.5974845772418271,0.9214326524503791
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,-0.10000000000000026,16.541892403093865,6.79749580515591e+42,4.0608358008004557e+42,0.5974017369338142,0.9133981078817527
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,-3.3306690738754696e-16,16.541892403093865,6.777564915885614e+42,4.048739640031118e+42,0.597373789890447,0.9107199397637114
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,0.09999999999999964,16.541892403093865,6.79749580515591e+42,4.0608358008004557e+42,0.5974017369338142,0.9133981078817527
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,0.19999999999999973,16.566058803711762,6.857288772242553e+42,4.097124283108469e+42,0.5974845772418271,0.9214326524503791
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,0.2999999999999997,16.566058803711762,6.95695187550218e+42,4.1576050869551583e+42,0.5976187792236303,0.9348246562930177
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,0.3999999999999996,16.566058803711762,7.09648022006566e+42,4.242278212340522e+42,0.5978003292879284,0.9535734616727118
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,0.49999999999999956,16.566058803711762,7.275873805932992e+42,4.351143659264562e+42,0.5980235192804599,0.9776790685894615
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,0.5999999999999996,16.590190001942037,7.495143800433555e+42,4.484201427727277e+42,0.598280906560844,1.007142977627867
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,0.6999999999999996,16.590190001942037,7.754288750711545e+42,4.641451517728668e+42,0.5985657314222096,1.0419649935637192
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,0.7999999999999995,16.6142861511724,8.053310642051845e+42,4.822893929268734e+42,0.5988709666910282,1.082145383165179
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,0.8999999999999995,16.6142861511724,8.392217696151085e+42,5.028528662347476e+42,0.5991894925049079,1.1276852512041156
slightly_oblate/X0.56/xs0.760_eps-0.092_epss-0.104_t31.1d_mni0.33_t040d,0.5550666720858953,0.9999999999999996,16.63834740367987,8.771006297380338e+42,5.2583557169648933e+42,0.5995156700019041,1.1785841118385783
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,-1.0,13.741310088574844,9.126042428116462e+42,4.995106008081997e+42,0.5473463494638765,1.1767117751338954
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,-0.9000000000000001,13.741310088574844,8.73544943002605e+42,4.777531491882666e+42,0.5469130730081301,1.126348719761524
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,-0.8,13.741310088574844,8.385971484366209e+42,4.582859556335897e+42,0.5464911924491547,1.0812870386388762
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,-0.7000000000000002,13.741310088574844,8.077608591136937e+42,4.411090201441688e+42,0.5460886290382658,1.0415267317659516
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,-0.6000000000000001,13.71216623797521,7.810365066965716e+42,4.26222342720004e+42,0.5457137266511782,1.0070683557286337
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,-0.5000000000000002,13.71216623797521,7.58423686206999e+42,4.136259233610954e+42,0.5453757983610801,0.9779113883480197
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,-0.4000000000000002,13.71216623797521,7.399222876246213e+42,4.033197620674429e+42,0.5450839484268323,0.9540556877638808
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,-0.3000000000000002,13.71216623797521,7.255323109494388e+42,3.953038588390465e+42,0.5448466634404578,0.9355012539762174
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,-0.20000000000000023,13.71216623797521,7.152537561814513e+42,3.8957821367590624e+42,0.5446713286145609,0.9222480869850292
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,-0.10000000000000026,13.71216623797521,7.090866233206587e+42,3.861428265780221e+42,0.5445636878181568,0.9142961867903163
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,-3.3306690738754696e-16,13.71216623797521,7.070309123670612e+42,3.8499769754539396e+42,0.5445273902614305,0.9116455533920788
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,0.09999999999999964,13.71216623797521,7.090866233206587e+42,3.861428265780221e+42,0.5445636878181568,0.9142961867903163
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,0.19999999999999973,13.71216623797521,7.152537561814513e+42,3.8957821367590624e+42,0.5446713286145609,0.9222480869850292
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,0.2999999999999997,13.71216623797521,7.255323109494388e+42,3.953038588390465e+42,0.5448466634404578,0.9355012539762174
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,0.3999999999999996,13.71216623797521,7.399222876246213e+42,4.033197620674429e+42,0.5450839484268323,0.9540556877638808
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,0.49999999999999956,13.71216623797521,7.58423686206999e+42,4.136259233610954e+42,0.5453757983610801,0.9779113883480197
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,0.5999999999999996,13.71216623797521,7.810365066965716e+42,4.26222342720004e+42,0.5457137266511782,1.0070683557286337
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,0.6999999999999996,13.741310088574844,8.077608591136937e+42,4.411090201441688e+42,0.5460886290382658,1.0415267317659516
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,0.7999999999999995,13.741310088574844,8.385971484366209e+42,4.582859556335897e+42,0.5464911924491547,1.0812870386388762
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,0.8999999999999995,13.741310088574844,8.73544943002605e+42,4.777531491882666e+42,0.5469130730081301,1.126348719761524
slightly_oblate/X0.56/xs0.921_eps-0.092_epss-0.071_t31.1d_mni0.33_t040d,0.5550666720858953,0.9999999999999996,13.741310088574844,9.126042428116462e+42,4.995106008081997e+42,0.5473463494638765,1.1767117751338954
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,-1.0,19.73952142500575,8.826648273057884e+42,5.900898401625366e+42,0.6685321788154897,1.2121962740070231
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,-0.9000000000000001,19.780012793556637,8.386175755620168e+42,5.612891707087293e+42,0.6693028945077497,1.1517045530363044
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,-0.8,19.8002274261122,7.992144679494477e+42,5.3552015067111245e+42,0.6700581285084861,1.0975908070767562
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,-0.7000000000000002,19.8204214419943,7.644530085258275e+42,5.127827800496857e+42,0.6707839125893911,1.0498516083585085
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,-0.6000000000000001,19.840594904154685,7.343316146510528e+42,4.9307705884444925e+42,0.6714637488115701,1.0084847833833355
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,-0.5000000000000002,19.860747875225407,7.088485627093169e+42,4.7640298705540295e+42,0.6720800635251697,0.9734879650458602
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,-0.4000000000000002,19.88088041752105,6.880019900420788e+42,4.6276056468254686e+42,0.6726151542879171,0.944858595288173
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,-0.3000000000000002,19.90099259304102,6.717898968592912e+42,4.521497917258811e+42,0.6730523841453149,0.9225939277245909
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,-0.20000000000000023,19.90099259304102,6.602115469788062e+42,4.445706681854055e+42,0.6733760871341999,0.9066929513289254
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,-0.10000000000000026,19.90099259304102,6.532645370505153e+42,4.4002319406112016e+42,0.6735758166941401,0.8971523654915262
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,-3.3306690738754696e-16,19.92108446347174,6.50949107972818e+42,4.3850736935302505e+42,0.6736430912681057,0.8939725010470808
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,0.09999999999999964,19.90099259304102,6.532645370505153e+42,4.4002319406112016e+42,0.6735758166941401,0.8971523654915262
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,0.19999999999999973,19.90099259304102,6.602115469788062e+42,4.445706681854055e+42,0.6733760871341999,0.9066929513289254
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,0.2999999999999997,19.90099259304102,6.717898968592912e+42,4.521497917258811e+42,0.6730523841453149,0.9225939277245909
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,0.3999999999999996,19.88088041752105,6.880019900420788e+42,4.6276056468254686e+42,0.6726151542879171,0.944858595288173
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,0.49999999999999956,19.860747875225407,7.088485627093169e+42,4.7640298705540295e+42,0.6720800635251697,0.9734879650458602
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,0.5999999999999996,19.840594904154685,7.343316146510528e+42,4.9307705884444925e+42,0.6714637488115701,1.0084847833833355
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,0.6999999999999996,19.8204214419943,7.644530085258275e+42,5.127827800496857e+42,0.6707839125893911,1.0498516083585085
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,0.7999999999999995,19.8002274261122,7.992144679494477e+42,5.3552015067111245e+42,0.6700581285084861,1.0975908070767562
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,0.8999999999999995,19.780012793556637,8.386175755620168e+42,5.612891707087293e+42,0.6693028945077497,1.1517045530363044
slightly_oblate/X0.64/xs0.265_eps-0.092_epss-0.441_t31.0d_mni0.33_t040d,0.6448005328492523,0.9999999999999996,19.73952142500575,8.826648273057884e+42,5.900898401625366e+42,0.6685321788154897,1.2121962740070231
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,-1.0,19.03799636682411,8.84190431510989e+42,5.756261262902821e+42,0.6510205333330709,1.211780515811714
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,-0.9000000000000001,19.05899802391798,8.401393604241738e+42,5.475493310956802e+42,0.6517363152932518,1.1514086459732018
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,-0.8,19.079976564142083,8.007316371321165e+42,5.2242798802682595e+42,0.6524382999252322,1.0974004713131247
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,-0.7000000000000002,19.100932063664136,7.659659163698565e+42,5.0026209708371913e+42,0.6531127382986075,1.049754148149613
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,-0.6000000000000001,19.121864598234506,7.358407092179221e+42,4.8105165826635994e+42,0.653744284924979,1.0084676359226912
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,-0.5000000000000002,19.142774243189407,7.10354385049868e+42,4.647966715747483e+42,0.6543166078183904,0.9735386998633719
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,-0.4000000000000002,19.16366107345403,6.895051734581912e+42,4.5149713700888427e+42,0.6548132695573765,0.9449649136331196
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,-0.3000000000000002,19.184525163545718,6.732911661588427e+42,4.411530545687678e+42,0.6552188365778902,0.9227436619339766
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,-0.20000000000000023,19.205366587577036,6.61710318874548e+42,4.337644242543988e+42,0.6555201148928056,0.9068721430896508
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,-0.10000000000000026,19.205366587577036,6.547629643710513e+42,4.2933124606577745e+42,0.655704841947165,0.8973508131546644
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,-3.3306690738754696e-16,19.205366587577036,6.524471795365525e+42,4.278535200029037e+42,0.6557672918546716,0.8941770365096691
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,0.09999999999999964,19.205366587577036,6.547629643710513e+42,4.2933124606577745e+42,0.655704841947165,0.8973508131546644
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,0.19999999999999973,19.205366587577036,6.61710318874548e+42,4.337644242543988e+42,0.6555201148928056,0.9068721430896508
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,0.2999999999999997,19.184525163545718,6.732911661588427e+42,4.411530545687678e+42,0.6552188365778902,0.9227436619339766
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,0.3999999999999996,19.16366107345403,6.895051734581912e+42,4.5149713700888427e+42,0.6548132695573765,0.9449649136331196
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,0.49999999999999956,19.142774243189407,7.10354385049868e+42,4.647966715747483e+42,0.6543166078183904,0.9735386998633719
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,0.5999999999999996,19.121864598234506,7.358407092179221e+42,4.8105165826635994e+42,0.653744284924979,1.0084676359226912
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,0.6999999999999996,19.100932063664136,7.659659163698565e+42,5.0026209708371913e+42,0.6531127382986075,1.049754148149613
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,0.7999999999999995,19.079976564142083,8.007316371321165e+42,5.2242798802682595e+42,0.6524382999252322,1.0974004713131247
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,0.8999999999999995,19.05899802391798,8.401393604241738e+42,5.475493310956802e+42,0.6517363152932518,1.1514086459732018
slightly_oblate/X0.64/xs0.451_eps-0.092_epss-0.152_t31.0d_mni0.33_t040d,0.6448005328492523,0.9999999999999996,19.03799636682411,8.84190431510989e+42,5.756261262902821e+42,0.6510205333330709,1.211780515811714
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,-1.0,18.974851926318244,8.829334681864232e+42,5.741824780235443e+42,0.6503122814031906,1.2110849959279928
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,-0.9000000000000001,18.995923395249957,8.390640476969443e+42,5.462500166513034e+42,0.651023027563445,1.1509110430207663
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,-0.8,19.037996366824107,7.998190944401536e+42,5.212578143708774e+42,0.6517196425971055,1.0970802893255633
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,-0.7000000000000002,19.05899802391798,7.651973208495971e+42,4.9920587118226614e+42,0.6523884200587619,1.0495909687382892
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,-0.6000000000000001,19.07997656414208,7.351966215297617e+42,4.8009418708546974e+42,0.653014680734676,1.0084401933710014
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,-0.5000000000000002,19.100932063664132,7.098153273768772e+42,4.639227620804882e+42,0.653582339219012,0.9736256737799249
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,-0.4000000000000002,19.121864598234506,6.890516316478852e+42,4.5069159616732134e+42,0.6540752179767436,0.9451449317269044
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,-0.3000000000000002,19.121864598234506,6.729045208166557e+42,4.404006893459695e+42,0.6544772337262453,0.9229965769981431
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,-0.20000000000000023,19.142774243189404,6.61371885649455e+42,4.330500416164324e+42,0.6547754009700386,0.9071777164409631
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,-0.10000000000000026,19.142774243189404,6.544528619414384e+42,4.2863965297871016e+42,0.6549587875697388,0.8976871646596825
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,-3.3306690738754696e-16,19.142774243189404,6.521465207054329e+42,4.2716952343280277e+42,0.6550207811746501,0.8945236473992556
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,0.09999999999999964,19.142774243189404,6.544528619414384e+42,4.2863965297871016e+42,0.6549587875697388,0.8976871646596825
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,0.19999999999999973,19.142774243189404,6.61371885649455e+42,4.330500416164324e+42,0.6547754009700386,0.9071777164409631
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,0.2999999999999997,19.121864598234506,6.729045208166557e+42,4.404006893459695e+42,0.6544772337262453,0.9229965769981431
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,0.3999999999999996,19.121864598234506,6.890516316478852e+42,4.5069159616732134e+42,0.6540752179767436,0.9451449317269044
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,0.49999999999999956,19.100932063664132,7.098153273768772e+42,4.639227620804882e+42,0.653582339219012,0.9736256737799249
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,0.5999999999999996,19.07997656414208,7.351966215297617e+42,4.8009418708546974e+42,0.653014680734676,1.0084401933710014
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,0.6999999999999996,19.05899802391798,7.651973208495971e+42,4.9920587118226614e+42,0.6523884200587619,1.0495909687382892
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,0.7999999999999995,19.037996366824107,7.998190944401536e+42,5.212578143708774e+42,0.6517196425971055,1.0970802893255633
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,0.8999999999999995,18.995923395249957,8.390640476969443e+42,5.462500166513034e+42,0.651023027563445,1.1509110430207663
slightly_oblate/X0.64/xs0.467_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6428188296746215,0.9999999999999996,18.974851926318244,8.829334681864232e+42,5.741824780235443e+42,0.6503122814031906,1.2110849959279928
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,-1.0,19.556272803776974,8.940467570791778e+42,5.940831502531238e+42,0.6644877860683421,1.2288712906261687
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,-0.9000000000000001,19.59714280196861,8.465578871982707e+42,5.635792826102384e+42,0.6657303548082631,1.1635976252850166
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,-0.8,19.658288481916596,8.040883187089161e+42,5.362863484034462e+42,0.6669495575617042,1.1052230122923457
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,-0.7000000000000002,19.69894682624576,7.666334214851562e+42,5.1220434763274716e+42,0.6681215992912,1.053741087519192
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,-0.6000000000000001,19.71924456148763,7.341881355844381e+42,4.913332802981414e+42,0.6692198586225093,1.0091448960517477
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,-0.5000000000000002,19.759777481053842,7.067472114579438e+42,4.736731463996287e+42,0.6702157981246106,0.9714272223615411
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,-0.4000000000000002,19.800227426112198,6.843044365143183e+42,4.5922394593720934e+42,0.6710813512716435,0.9405795272137992
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,-0.3000000000000002,19.8204214419943,6.668556965660159e+42,4.479856789108831e+42,0.6717880363289878,0.9165961556392276
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,-0.20000000000000023,19.840594904154685,6.543956898578718e+42,4.399583453206501e+42,0.672312413023693,0.8994698203514954
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,-0.10000000000000026,19.840594904154685,6.469211754029522e+42,4.351419451665103e+42,0.672635186034018,0.8891960665994781
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,-3.3306690738754696e-16,19.860747875225403,6.44429672150812e+42,4.3353647844846366e+42,0.6727444392830592,0.8857714841681751
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,0.09999999999999964,19.840594904154685,6.469211754029522e+42,4.351419451665103e+42,0.672635186034018,0.8891960665994781
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,0.19999999999999973,19.840594904154685,6.543956898578718e+42,4.399583453206501e+42,0.672312413023693,0.8994698203514954
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,0.2999999999999997,19.8204214419943,6.668556965660159e+42,4.479856789108831e+42,0.6717880363289878,0.9165961556392276
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,0.3999999999999996,19.800227426112198,6.843044365143183e+42,4.5922394593720934e+42,0.6710813512716435,0.9405795272137992
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,0.49999999999999956,19.759777481053842,7.067472114579438e+42,4.736731463996287e+42,0.6702157981246106,0.9714272223615411
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,0.5999999999999996,19.71924456148763,7.341881355844381e+42,4.913332802981414e+42,0.6692198586225093,1.0091448960517477
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,0.6999999999999996,19.69894682624576,7.666334214851562e+42,5.1220434763274716e+42,0.6681215992912,1.053741087519192
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,0.7999999999999995,19.658288481916596,8.040883187089161e+42,5.362863484034462e+42,0.6669495575617042,1.1052230122923457
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,0.8999999999999995,19.59714280196861,8.465578871982707e+42,5.635792826102384e+42,0.6657303548082631,1.1635976252850166
slightly_oblate/X0.69/xs0.311_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.6941604921475115,0.9999999999999996,19.556272803776974,8.940467570791778e+42,5.940831502531238e+42,0.6644877860683421,1.2288712906261687
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,-1.0,19.88088041752105,9.01074267801927e+42,6.061216954617151e+42,0.6726656360305164,1.239375845875269
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,-0.9000000000000001,19.94115609018887,8.514229779397686e+42,5.740468872856584e+42,0.6742205721000258,1.171083351493177
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,-0.8,20.001250117199707,8.07029396465488e+42,5.4534837470708136e+42,0.6757478440011234,1.110022532693706
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,-0.7000000000000002,20.041212694739418,7.678878841421399e+42,5.200261577259839e+42,0.6772162557388709,1.0561856330306805
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,-0.6000000000000001,20.081095744525186,7.339888618399166e+42,4.980802363423662e+42,0.6785937256511092,1.0095594769618246
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,-0.5000000000000002,20.140772237883336,7.053251724632889e+42,4.7951061055622804e+42,0.6798433251454468,0.9701342203137533
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,-0.4000000000000002,20.160625147817065,6.81887635204343e+42,4.643172803675696e+42,0.6809293150306597,0.9378972354130543
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,-0.3000000000000002,20.200272433207353,6.636688408901488e+42,4.525002457763908e+42,0.6818163184661086,0.9128383313683707
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,-0.20000000000000023,20.22006692343768,6.506607362840018e+42,4.440595067826917e+42,0.6824747245680852,0.8949464314156563
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,-0.10000000000000026,20.23984205473946,6.428582442626062e+42,4.389950633864722e+42,0.6828800397357021,0.8842145522637396
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,-3.3306690738754696e-16,20.23984205473946,6.402578636747234e+42,4.373069155877324e+42,0.683016859922398,0.8806378782803989
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,0.09999999999999964,20.23984205473946,6.428582442626062e+42,4.389950633864722e+42,0.6828800397357021,0.8842145522637396
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,0.19999999999999973,20.22006692343768,6.506607362840018e+42,4.440595067826917e+42,0.6824747245680852,0.8949464314156563
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,0.2999999999999997,20.200272433207353,6.636688408901488e+42,4.525002457763908e+42,0.6818163184661086,0.9128383313683707
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,0.3999999999999996,20.160625147817065,6.81887635204343e+42,4.643172803675696e+42,0.6809293150306597,0.9378972354130543
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,0.49999999999999956,20.140772237883336,7.053251724632889e+42,4.7951061055622804e+42,0.6798433251454468,0.9701342203137533
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,0.5999999999999996,20.081095744525186,7.339888618399166e+42,4.980802363423662e+42,0.6785937256511092,1.0095594769618246
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,0.6999999999999996,20.041212694739418,7.678878841421399e+42,5.200261577259839e+42,0.6772162557388709,1.0561856330306805
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,0.7999999999999995,20.001250117199707,8.07029396465488e+42,5.4534837470708136e+42,0.6757478440011234,1.110022532693706
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,0.8999999999999995,19.94115609018887,8.514229779397686e+42,5.740468872856584e+42,0.6742205721000258,1.171083351493177
slightly_oblate/X0.72/xs0.156_eps-0.092_epss-0.141_t31.1d_mni0.33_t040d,0.7249654896312456,0.9999999999999996,19.88088041752105,9.01074267801927e+42,6.061216954617151e+42,0.6726656360305164,1.239375845875269
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,-1.0,14.887165729679133,1.0227419208959933e+43,5.237386503809542e+42,0.5120926791796336,1.2384451479526501
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,-0.9000000000000001,14.860269292661938,9.666198892007036e+42,4.9476218367586334e+42,0.5118477171879645,1.1704865980719668
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,-0.8,14.860269292661938,9.164055399541544e+42,4.68835871360782e+42,0.5116030522733819,1.109681701048182
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,-0.7000000000000002,14.833324085919841,8.720999985850758e+42,4.4595971343571025e+42,0.511363047998223,1.0560318196705996
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,-0.6000000000000001,14.833324085919841,8.337035764869969e+42,4.261337099006481e+42,0.5111333595284083,1.0095373310077618
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,-0.5000000000000002,14.833324085919841,8.012142962501607e+42,4.093578607555955e+42,0.5109218128925934,0.9701958406007448
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,-0.4000000000000002,14.80632984319302,7.746332250114346e+42,3.956321660005524e+42,0.5107348267881388,0.9380086406528395
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,-0.3000000000000002,14.80632984319302,7.539599317718443e+42,3.849566256355189e+42,0.5105796865502538,0.9129752092644565
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,-0.20000000000000023,14.80632984319302,7.391932937435655e+42,3.7733123966049505e+42,0.510463559199166,0.895094186844183
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,-0.10000000000000026,14.80632984319302,7.303333109265982e+42,3.727560080754807e+42,0.5103916287243597,0.8843655733920187
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,-3.3306690738754696e-16,14.80632984319302,7.273799833209426e+42,3.712309308804759e+42,0.5103672624940482,0.8807893689079641
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,0.09999999999999964,14.80632984319302,7.303333109265982e+42,3.727560080754807e+42,0.5103916287243597,0.8843655733920187
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,0.19999999999999973,14.80632984319302,7.391932937435655e+42,3.7733123966049505e+42,0.510463559199166,0.895094186844183
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,0.2999999999999997,14.80632984319302,7.539599317718443e+42,3.849566256355189e+42,0.5105796865502538,0.9129752092644565
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,0.3999999999999996,14.80632984319302,7.746332250114346e+42,3.956321660005524e+42,0.5107348267881388,0.9380086406528395
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,0.49999999999999956,14.833324085919841,8.012142962501607e+42,4.093578607555955e+42,0.5109218128925934,0.9701958406007448
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,0.5999999999999996,14.833324085919841,8.337035764869969e+42,4.261337099006481e+42,0.5111333595284083,1.0095373310077618
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,0.6999999999999996,14.833324085919841,8.720999985850758e+42,4.4595971343571025e+42,0.511363047998223,1.0560318196705996
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,0.7999999999999995,14.860269292661938,9.164055399541544e+42,4.68835871360782e+42,0.5116030522733819,1.109681701048182
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,0.8999999999999995,14.860269292661938,9.666198892007036e+42,4.9476218367586334e+42,0.5118477171879645,1.1704865980719668
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t26.9d_mni0.33_t040d,0.7394752170927648,0.9999999999999996,14.887165729679133,1.0227419208959933e+43,5.237386503809542e+42,0.5120926791796336,1.2384451479526501
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,-1.0,16.710323287209178,9.20548362419604e+42,5.53512222042147e+42,0.6012853258326099,1.2382090813779512
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,-0.9000000000000001,16.710323287209178,8.700736006301933e+42,5.2287064861785826e+42,0.6009499061219001,1.1703166044810673
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,-0.8,16.686365822147845,8.249132537130901e+42,4.9545450397507367e+42,0.6006140666851205,1.1095724285597077
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,-0.7000000000000002,16.686365822147845,7.850670380794249e+42,4.7126378811379304e+42,0.6002847721981616,1.0559761721648058
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,-0.6000000000000001,16.662373910641975,7.505347934689177e+42,4.5029850103401663e+42,0.5999701878613374,1.009527619733831
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,-0.5000000000000002,16.662373910641975,7.213160864976812e+42,4.325586427357442e+42,0.5996797393442503,0.9702261883317781
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,-0.4000000000000002,16.63834740367987,6.974102751420527e+42,4.1804421321897584e+42,0.5994236507826416,0.9380710143869301
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,-0.3000000000000002,16.63834740367987,6.788178451491422e+42,4.067552124837116e+42,0.5992111365227057,0.9130627512668963
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,-0.20000000000000023,16.63834740367987,6.65537538011349e+42,3.986916405299514e+42,0.5990520710841599,0.895199706181158
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,-0.10000000000000026,16.63834740367987,6.57569353728673e+42,3.9385349735769534e+42,0.5989535478263904,0.8844818791297149
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,-3.3306690738754696e-16,16.63834740367987,6.549132923011142e+42,3.922407829669433e+42,0.598920173980222,0.8809092701125671
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,0.09999999999999964,16.63834740367987,6.57569353728673e+42,3.9385349735769534e+42,0.5989535478263904,0.8844818791297149
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,0.19999999999999973,16.63834740367987,6.65537538011349e+42,3.986916405299514e+42,0.5990520710841599,0.895199706181158
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,0.2999999999999997,16.63834740367987,6.788178451491422e+42,4.067552124837116e+42,0.5992111365227057,0.9130627512668963
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,0.3999999999999996,16.63834740367987,6.974102751420527e+42,4.1804421321897584e+42,0.5994236507826416,0.9380710143869301
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,0.49999999999999956,16.662373910641975,7.213160864976812e+42,4.325586427357442e+42,0.5996797393442503,0.9702261883317781
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,0.5999999999999996,16.662373910641975,7.505347934689177e+42,4.5029850103401663e+42,0.5999701878613374,1.009527619733831
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,0.6999999999999996,16.686365822147845,7.850670380794249e+42,4.7126378811379304e+42,0.6002847721981616,1.0559761721648058
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,0.7999999999999995,16.686365822147845,8.249132537130901e+42,4.9545450397507367e+42,0.6006140666851205,1.1095724285597077
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,0.8999999999999995,16.710323287209178,8.700736006301933e+42,5.2287064861785826e+42,0.6009499061219001,1.1703166044810673
slightly_oblate/X0.74/xs0.753_eps-0.121_epss-0.137_t31.1d_mni0.33_t040d,0.7394752170927648,0.9999999999999996,16.710323287209178,9.20548362419604e+42,5.53512222042147e+42,0.6012853258326099,1.2382090813779512
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,-1.0,18.309612372689784,1.9912162500109406e+43,1.352543452258503e+43,0.6792549288662503,1.2491070896131449
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,-0.9000000000000001,18.200038603685623,1.8778095539020419e+43,1.270994647646046e+43,0.6768496011775798,1.177966093190255
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,-0.8,18.111902305545954,1.7764769694353318e+43,1.1980299277296373e+43,0.6743852852257585,1.114399290907733
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,-0.7000000000000002,18.00112510547974,1.6871973816668245e+43,1.133649292509276e+43,0.6719126670225837,1.0583934371795058
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,-0.6000000000000001,17.912010077406908,1.6099430670005155e+43,1.0778527419849637e+43,0.6694974276283637,1.009931140755217
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,-0.5000000000000002,17.822449465859634,1.5446777359377742e+43,1.030640276156699e+43,0.6672202571308488,0.9689896369200753
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,-0.4000000000000002,17.754982538026212,1.491360901037458e+43,9.920118950244824e+42,0.6651722559806912,0.9355435275538262
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,-0.3000000000000002,17.687258263736386,1.4499515514523463e+43,9.61967598588314e+42,0.6634480977138564,0.9095670861990772
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,-0.20000000000000023,17.619273675455705,1.4204087830891175e+43,9.405073868481937e+42,0.6621385322630644,0.8910346533660761
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,-0.10000000000000026,17.596553777319716,1.4026981718253819e+43,9.276312598041216e+42,0.6613192192280122,0.8799246345066012
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,-3.3306690738754696e-16,17.573804506298664,1.3967967922185552e+43,9.233392174560976e+42,0.6610404767536321,0.8762226482932277
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,0.09999999999999964,17.596553777319716,1.4026981718253819e+43,9.276312598041216e+42,0.6613192192280122,0.8799246345066012
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,0.19999999999999973,17.619273675455705,1.4204087830891175e+43,9.405073868481937e+42,0.6621385322630644,0.8910346533660761
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,0.2999999999999997,17.687258263736386,1.4499515514523463e+43,9.61967598588314e+42,0.6634480977138564,0.9095670861990772
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,0.3999999999999996,17.754982538026212,1.491360901037458e+43,9.920118950244824e+42,0.6651722559806912,0.9355435275538262
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,0.49999999999999956,17.822449465859634,1.5446777359377742e+43,1.030640276156699e+43,0.6672202571308488,0.9689896369200753
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,0.5999999999999996,17.912010077406908,1.6099430670005155e+43,1.0778527419849637e+43,0.6694974276283637,1.009931140755217
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,0.6999999999999996,18.00112510547974,1.6871973816668245e+43,1.133649292509276e+43,0.6719126670225837,1.0583934371795058
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,0.7999999999999995,18.111902305545954,1.7764769694353318e+43,1.1980299277296373e+43,0.6743852852257585,1.114399290907733
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,0.8999999999999995,18.200038603685623,1.8778095539020419e+43,1.270994647646046e+43,0.6768496011775798,1.177966093190255
slightly_oblate/X0.79/xs0.787_eps-0.157_epss-0.246_t35.3d_mni0.78_t038d,0.794969716690573,0.9999999999999996,18.309612372689784,1.9912162500109406e+43,1.352543452258503e+43,0.6792549288662503,1.2491070896131449
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,-1.0,18.265861742966074,9.913114224038792e+42,5.882523398468042e+42,0.5934082131529591,1.2670290676474154
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,-0.9000000000000001,18.309612372689784,9.317382357385175e+42,5.537838201041788e+42,0.5943555806371269,1.1908865382146756
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,-0.8,18.3314485311624,8.784544167277523e+42,5.229435655976193e+42,0.5952996030751226,1.122782664904924
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,-0.7000000000000002,18.3750430006479,8.314571595773506e+42,4.957315763271256e+42,0.5962202268835086,1.062713861536492
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,-0.6000000000000001,18.41853428752306,7.907400051412978e+42,4.721478522926978e+42,0.5970962000440706,1.010671872453722
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,-0.5000000000000002,18.440241465695728,7.563006296412709e+42,4.521923934943358e+42,0.5979003266317787,0.9666537275559823
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,-0.4000000000000002,18.461923120998684,7.281317502347906e+42,4.3586519993203957e+42,0.5986076006045501,0.9306501183929637
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,-0.3000000000000002,18.483579343248625,7.06229123687049e+42,4.2316627160580925e+42,0.5991911936406161,0.9026556215409866
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,-0.20000000000000023,18.50521022173671,6.905882798489767e+42,4.1409560851564466e+42,0.5996273330995457,0.882664523549484
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,-0.10000000000000026,18.50521022173671,6.812047085317132e+42,4.086532106615459e+42,0.5998978068462972,0.8706710597916626
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,-3.3306690738754696e-16,18.526815845232832,6.780775218480146e+42,4.06839078043513e+42,0.5999890350807154,0.8666740954284378
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,0.09999999999999964,18.50521022173671,6.812047085317132e+42,4.086532106615459e+42,0.5998978068462972,0.8706710597916626
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,0.19999999999999973,18.50521022173671,6.905882798489767e+42,4.1409560851564466e+42,0.5996273330995457,0.882664523549484
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,0.2999999999999997,18.483579343248625,7.06229123687049e+42,4.2316627160580925e+42,0.5991911936406161,0.9026556215409866
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,0.3999999999999996,18.461923120998684,7.281317502347906e+42,4.3586519993203957e+42,0.5986076006045501,0.9306501183929637
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,0.49999999999999956,18.440241465695728,7.563006296412709e+42,4.521923934943358e+42,0.5979003266317787,0.9666537275559823
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,0.5999999999999996,18.41853428752306,7.907400051412978e+42,4.721478522926978e+42,0.5970962000440706,1.010671872453722
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,0.6999999999999996,18.3750430006479,8.314571595773506e+42,4.957315763271256e+42,0.5962202268835086,1.062713861536492
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,0.7999999999999995,18.3314485311624,8.784544167277523e+42,5.229435655976193e+42,0.5952996030751226,1.122782664904924
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,0.8999999999999995,18.309612372689784,9.317382357385175e+42,5.537838201041788e+42,0.5943555806371269,1.1908865382146756
slightly_oblate/X0.81/xs0.189_eps-0.111_epss-0.709_t28.2d_mni0.33_t040d,0.8109204302166532,0.9999999999999996,18.265861742966074,9.913114224038792e+42,5.882523398468042e+42,0.5934082131529591,1.2670290676474154
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,-1.0,22.48695639478557,5.153647658424509e+42,4.762713177589801e+42,0.9241441195158812,1.2545281547555343
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,-0.9000000000000001,22.23649720000805,4.853645937403958e+42,4.465944156505628e+42,0.920121536284598,1.181500150041209
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,-0.8,21.964979115365495,4.5863819765867935e+42,4.2004139797461065e+42,0.9158447772533926,1.1164413439645995
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,-0.7000000000000002,21.70849850550287,4.351704511849246e+42,3.966122647311233e+42,0.9113952099716071,1.0593149150131285
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,-0.6000000000000001,21.430291812663143,4.1493929632324717e+42,3.763070159201011e+42,0.9068965490965438,1.0100671684472473
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,-0.5000000000000002,21.18622446339547,3.9791535102423136e+42,3.591256515415437e+42,0.9025177104053833,0.9686265809291585
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,-0.4000000000000002,20.958408977385613,3.8406326383783986e+42,3.450681715954514e+42,0.898467008136313,0.9349070980905335
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,-0.3000000000000002,20.76665372028778,3.7334447461564174e+42,3.3413457608182395e+42,0.8949766202534954,0.9088148547798053
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,-0.20000000000000023,20.631364633751964,3.6572132872499856e+42,3.2632486500066154e+42,0.8922773690512295,0.8902581900998136
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,-0.10000000000000026,20.534183854936224,3.611617641527591e+42,3.216390383519641e+42,0.8905678016788116,0.879159057003375
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,-3.3306690738754696e-16,20.514692456281715,3.596444699343864e+42,3.200770961357316e+42,0.8899819763504957,0.8754655792141341
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,0.09999999999999964,20.534183854936224,3.611617641527591e+42,3.216390383519641e+42,0.8905678016788116,0.879159057003375
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,0.19999999999999973,20.631364633751964,3.6572132872499856e+42,3.2632486500066154e+42,0.8922773690512295,0.8902581900998136
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,0.2999999999999997,20.76665372028778,3.7334447461564174e+42,3.3413457608182395e+42,0.8949766202534954,0.9088148547798053
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,0.3999999999999996,20.958408977385613,3.8406326383783986e+42,3.450681715954514e+42,0.898467008136313,0.9349070980905335
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,0.49999999999999956,21.18622446339547,3.9791535102423136e+42,3.591256515415437e+42,0.9025177104053833,0.9686265809291585
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,0.5999999999999996,21.430291812663143,4.1493929632324717e+42,3.763070159201011e+42,0.9068965490965438,1.0100671684472473
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,0.6999999999999996,21.70849850550287,4.351704511849246e+42,3.966122647311233e+42,0.9113952099716071,1.0593149150131285
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,0.7999999999999995,21.964979115365495,4.5863819765867935e+42,4.2004139797461065e+42,0.9158447772533926,1.1164413439645995
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,0.8999999999999995,22.23649720000805,4.853645937403958e+42,4.465944156505628e+42,0.920121536284598,1.181500150041209
slightly_oblate/X0.84/xs0.852_eps-0.184_epss-0.289_t47.6d_mni0.25_t0inf,0.8432000000000001,0.9999999999999996,22.48695639478557,5.153647658424509e+42,4.762713177589801e+42,0.9241441195158812,1.2545281547555343
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,-1.0,14.72505019984392,4.783559233809383e+43,2.5480254596283845e+43,0.5326630935432709,1.269642368248521
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,-0.9000000000000001,14.697857101476457,4.493892473887009e+43,2.3905566664562993e+43,0.5319568014471379,1.192759617749403
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,-0.8,14.67061359871905,4.2347897348731554e+43,2.249663535723381e+43,0.5312338218820126,1.1239891062741527
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,-0.7000000000000002,14.615974252095453,4.006253134490277e+43,2.1253460674296297e+43,0.5305071836655277,1.063331395904271
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,-0.6000000000000001,14.588577837658326,3.808252691444947e+43,2.0176042615750453e+43,0.5297978955302767,1.010778529067053
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,-0.5000000000000002,14.561129877619873,3.6407699833452667e+43,1.9264381181596277e+43,0.5291293124729481,0.9663256161294586
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,-0.4000000000000002,14.506078149793312,3.503790395525523e+43,1.8518476371833769e+43,0.5285269460034648,0.9299687780972329
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,-0.3000000000000002,14.47847378957497,3.397281712156807e+43,1.7938328186462928e+43,0.5280200379695493,0.9016994643118991
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,-0.20000000000000023,14.47847378957497,3.321225416343052e+43,1.752393662548376e+43,0.5276346657848682,0.8815127600573167
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,-0.10000000000000026,14.450816698820445,3.275600047924267e+43,1.7275301688896255e+43,0.5273934984780433,0.8694029694223409
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,-3.3306690738754696e-16,14.450816698820445,3.2603936640985014e+43,1.719242337670042e+43,0.5273112742799457,0.8653669225732531
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,0.09999999999999964,14.450816698820445,3.275600047924267e+43,1.7275301688896255e+43,0.5273934984780433,0.8694029694223409
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,0.19999999999999973,14.47847378957497,3.321225416343052e+43,1.752393662548376e+43,0.5276346657848682,0.8815127600573167
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,0.2999999999999997,14.47847378957497,3.397281712156807e+43,1.7938328186462928e+43,0.5280200379695493,0.9016994643118991
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,0.3999999999999996,14.506078149793312,3.503790395525523e+43,1.8518476371833769e+43,0.5285269460034648,0.9299687780972329
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,0.49999999999999956,14.561129877619873,3.6407699833452667e+43,1.9264381181596277e+43,0.5291293124729481,0.9663256161294586
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,0.5999999999999996,14.588577837658326,3.808252691444947e+43,2.0176042615750453e+43,0.5297978955302767,1.010778529067053
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,0.6999999999999996,14.615974252095453,4.006253134490277e+43,2.1253460674296297e+43,0.5305071836655277,1.063331395904271
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,0.7999999999999995,14.67061359871905,4.2347897348731554e+43,2.249663535723381e+43,0.5312338218820126,1.1239891062741527
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,0.8999999999999995,14.697857101476457,4.493892473887009e+43,2.3905566664562993e+43,0.5319568014471379,1.192759617749403
slightly_oblate/X0.84/xs0.764_eps-0.151_epss-0.206_t26.5d_mni1.50_t045d,0.8431999999999995,0.9999999999999996,14.72505019984392,4.783559233809383e+43,2.5480254596283845e+43,0.5326630935432709,1.269642368248521
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,-1.0,27.012797178400927,6.498648283402223e+42,6.249122129240487e+42,0.961603376074524,1.2786040012918038
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,-0.9000000000000001,27.02760276853881,6.095065378371795e+42,5.863120257264272e+42,0.9619454252401336,1.1991993782499915
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,-0.8,27.042400252685194,5.733971769148751e+42,5.517750161285554e+42,0.9622911279356897,1.1281544911505201
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,-0.7000000000000002,27.042400252685194,5.4153677121399564e+42,5.21301184130433e+42,0.9626330322164471,1.065469390441242
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,-0.6000000000000001,27.0571896441395,5.1392511821363336e+42,4.948905297320604e+42,0.9629623308786,1.0111436776638438
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,-0.5000000000000002,27.07197095616482,4.9056189181250026e+42,4.7254305293343734e+42,0.9632689795522275,0.965176711216575
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,-0.4000000000000002,27.07197095616482,4.714468573989358e+42,4.5425875373456395e+42,0.9635418003225178,0.927568029502816
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,-0.3000000000000002,27.086744201988047,4.565801013367448e+42,4.400376321354402e+42,0.963768746923327,0.8983178024426819
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,-0.20000000000000023,27.086744201988047,4.459610082898393e+42,4.298796881360661e+42,0.9639400758029464,0.8774248193671998
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,-0.10000000000000026,27.101509394800033,4.395897017910705e+42,4.237849217364416e+42,0.9640465188555744,0.8648893233262949
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,-3.3306690738754696e-16,27.101509394800033,4.374659618853445e+42,4.2175333293656685e+42,0.9640826251234244,0.8607108815600284
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,0.09999999999999964,27.101509394800033,4.395897017910705e+42,4.237849217364416e+42,0.9640465188555744,0.8648893233262949
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,0.19999999999999973,27.086744201988047,4.459610082898393e+42,4.298796881360661e+42,0.9639400758029464,0.8774248193671998
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,0.2999999999999997,27.086744201988047,4.565801013367448e+42,4.400376321354402e+42,0.963768746923327,0.8983178024426819
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,0.3999999999999996,27.07197095616482,4.714468573989358e+42,4.5425875373456395e+42,0.9635418003225178,0.927568029502816
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,0.49999999999999956,27.07197095616482,4.9056189181250026e+42,4.7254305293343734e+42,0.9632689795522275,0.965176711216575
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,0.5999999999999996,27.0571896441395,5.1392511821363336e+42,4.948905297320604e+42,0.9629623308786,1.0111436776638438
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,0.6999999999999996,27.042400252685194,5.4153677121399564e+42,5.21301184130433e+42,0.9626330322164471,1.065469390441242
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,0.7999999999999995,27.042400252685194,5.733971769148751e+42,5.517750161285554e+42,0.9622911279356897,1.1281544911505201
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,0.8999999999999995,27.02760276853881,6.095065378371795e+42,5.863120257264272e+42,0.9619454252401336,1.1991993782499915
slightly_oblate/X0.84/xs0.375_eps-0.130_epss-0.470_t48.0d_mni0.35_t030d,0.8431999999999996,0.9999999999999996,27.012797178400927,6.498648283402223e+42,6.249122129240487e+42,0.961603376074524,1.2786040012918038
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,-1.0,22.804933854892358,1.4330697463747675e+43,1.2410622945488008e+43,0.8660166734301052,1.277479881253985
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,-0.9000000000000001,22.857500041857605,1.344314303068123e+43,1.1658293941019873e+43,0.8672297776206203,1.1983607082598982
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,-0.8,22.909945617592047,1.2649269208044414e+43,1.0985157463337861e+43,0.8684420643329935,1.1275924962284714
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,-0.7000000000000002,22.944842737007985,1.194903023316352e+43,1.0391213512441964e+43,0.8696281882024227,1.0651711657424168
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,-0.6000000000000001,22.99708912587706,1.1342364937114913e+43,9.876462088332188e+42,0.8707586242454655,1.0110912640267042
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,-0.5000000000000002,23.031854208650593,1.0829201314330577e+43,9.440903191008531e+42,0.8718005065170529,0.9653463722964338
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,-0.4000000000000002,23.083903663073123,1.0409473783975278e+43,9.084536820470994e+42,0.8727181612634501,0.9279306444859959
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,-0.3000000000000002,23.10122742060565,1.0083111935548174e+43,8.807362976719577e+42,0.8734766640514101,0.8988378039993992
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,-0.20000000000000023,23.135836020415287,9.850048433980733e+42,8.609381659754278e+42,0.8740446016543026,0.8780618483935964
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,-0.10000000000000026,23.153120920861767,9.710231079354231e+42,8.490592869575098e+42,0.8743965823457783,0.8655981244166336
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,-3.3306690738754696e-16,23.153120920861767,9.663632227477299e+42,8.450996606182038e+42,0.8745155452162917,0.8614441677852201
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,0.09999999999999964,23.153120920861767,9.710231079354231e+42,8.490592869575098e+42,0.8743965823457783,0.8655981244166336
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,0.19999999999999973,23.135836020415287,9.850048433980733e+42,8.609381659754278e+42,0.8740446016543026,0.8780618483935964
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,0.2999999999999997,23.10122742060565,1.0083111935548174e+43,8.807362976719577e+42,0.8734766640514101,0.8988378039993992
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,0.3999999999999996,23.083903663073123,1.0409473783975278e+43,9.084536820470994e+42,0.8727181612634501,0.9279306444859959
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,0.49999999999999956,23.031854208650593,1.0829201314330577e+43,9.440903191008531e+42,0.8718005065170529,0.9653463722964338
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,0.5999999999999996,22.99708912587706,1.1342364937114913e+43,9.876462088332188e+42,0.8707586242454655,1.0110912640267042
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,0.6999999999999996,22.944842737007985,1.194903023316352e+43,1.0391213512441964e+43,0.8696281882024227,1.0651711657424168
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,0.7999999999999995,22.909945617592047,1.2649269208044414e+43,1.0985157463337861e+43,0.8684420643329935,1.1275924962284714
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,0.8999999999999995,22.857500041857605,1.344314303068123e+43,1.1658293941019873e+43,0.8672297776206203,1.1983607082598982
slightly_oblate/X0.84/xs0.469_eps-0.118_epss-0.147_t38.3d_mni0.60_t060d,0.8431999999999998,0.9999999999999996,22.804933854892358,1.4330697463747675e+43,1.2410622945488008e+43,0.8660166734301052,1.277479881253985
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,-1.0,33.34874836297717,2.746687085154222e+42,2.665719129357677e+42,0.970521594456764,1.281209007087744
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,-0.9000000000000001,33.45653773912785,2.5746674506812976e+42,2.4938354294605212e+42,0.9686048692620918,1.2009693954210667
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,-0.8,33.563980955813335,2.420878695468769e+42,2.3400447506051716e+42,0.9666096673844514,1.1292336890014765
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,-0.7000000000000002,33.659198114367086,2.2852972743754608e+42,2.204347092791627e+42,0.9645778330497697,1.0659909050537195
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,-0.6000000000000001,33.7541466756638,2.167894111359291e+42,2.086742456019889e+42,0.9625665963507235,1.0112274808799526
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,-0.5000000000000002,33.84882890001126,2.0686370036171324e+42,1.987230840289957e+42,0.9606474392632288,0.9649283952855005
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,-0.4000000000000002,33.93145911966871,1.9874910629566044e+42,1.9058122456018305e+42,0.9589035549003838,0.9270773744594282
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,-0.3000000000000002,33.99035772174598,1.9244222079558465e+42,1.8424866719555098e+42,0.957423305726985,0.8976585209138505
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,-0.20000000000000023,34.037403222077074,1.8793987725753843e+42,1.7972541193509952e+42,0.9562920576393564,0.8766570638307832
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,-0.10000000000000026,34.07264471889095,1.8523958311753823e+42,1.7701145877882863e+42,0.9555811765485961,0.8640613764929216
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,-3.3306690738754696e-16,34.084383787187186,1.843396708864626e+42,1.7610680772673834e+42,0.9553386250494339,0.8598636807951687
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,0.09999999999999964,34.07264471889095,1.8523958311753823e+42,1.7701145877882863e+42,0.9555811765485961,0.8640613764929216
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,0.19999999999999973,34.037403222077074,1.8793987725753843e+42,1.7972541193509952e+42,0.9562920576393564,0.8766570638307832
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,0.2999999999999997,33.99035772174598,1.9244222079558465e+42,1.8424866719555098e+42,0.957423305726985,0.8976585209138505
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,0.3999999999999996,33.93145911966871,1.9874910629566044e+42,1.9058122456018305e+42,0.9589035549003838,0.9270773744594282
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,0.49999999999999956,33.84882890001126,2.0686370036171324e+42,1.987230840289957e+42,0.9606474392632288,0.9649283952855005
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,0.5999999999999996,33.7541466756638,2.167894111359291e+42,2.086742456019889e+42,0.9625665963507235,1.0112274808799526
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,0.6999999999999996,33.659198114367086,2.2852972743754608e+42,2.204347092791627e+42,0.9645778330497697,1.0659909050537195
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,0.7999999999999995,33.563980955813335,2.420878695468769e+42,2.3400447506051716e+42,0.9666096673844514,1.1292336890014765
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,0.8999999999999995,33.45653773912785,2.5746674506812976e+42,2.4938354294605212e+42,0.9686048692620918,1.2009693954210667
slightly_oblate/X0.84/xs0.562_eps-0.115_epss-0.083_t67.0d_mni0.20_t035d,0.8431999999999998,0.9999999999999996,33.34874836297717,2.746687085154222e+42,2.665719129357677e+42,0.970521594456764,1.281209007087744
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,-1.0,13.1765588342647,4.528541720424612e+43,8.993281449252516e+42,0.19859111397143703,1.2778201060222165
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,-0.9000000000000001,13.206884671463618,4.2477208979824266e+43,8.449675450470612e+42,0.198922567028451,1.198580802233121
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,-0.8,13.237141033389433,3.9965904186470906e+43,7.963291135771014e+42,0.1992521199724718,1.1277192323192635
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,-0.7000000000000002,13.267328395360678,3.775123817356353e+43,7.534128505153719e+42,0.19957301719522738,1.0652279286253283
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,-0.6000000000000001,13.297447227300635,3.5832894597472483e+43,7.162187558618732e+42,0.19987744889367454,1.0110979648727174
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,-0.5000000000000002,13.327497993822655,3.4210506791436785e+43,6.84746829616605e+42,0.20015687981214111,0.9653189948133823
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,-0.4000000000000002,13.327497993822655,3.2883930937994313e+43,6.589970717795673e+42,0.20040094142703532,0.927886960345266
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,-0.3000000000000002,13.357481154313808,3.185255455068912e+43,6.389694823507604e+42,0.20060227236529024,0.8987845789179052
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,-0.20000000000000023,13.357481154313808,3.111605129610648e+43,6.24664061330184e+42,0.20075299895406318,0.8780026423706087
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,-0.10000000000000026,13.387397163016791,3.0674285832174575e+43,6.160808087178381e+42,0.200846015482983,0.8655373317516862
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,-3.3306690738754696e-16,13.387397163016791,3.05270855326507e+43,6.132197245137227e+42,0.20087725828194258,0.8613837760607725
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,0.09999999999999964,13.387397163016791,3.0674285832174575e+43,6.160808087178381e+42,0.200846015482983,0.8655373317516862
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,0.19999999999999973,13.357481154313808,3.111605129610648e+43,6.24664061330184e+42,0.20075299895406318,0.8780026423706087
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,0.2999999999999997,13.357481154313808,3.185255455068912e+43,6.389694823507604e+42,0.20060227236529024,0.8987845789179052
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,0.3999999999999996,13.327497993822655,3.2883930937994313e+43,6.589970717795673e+42,0.20040094142703532,0.927886960345266
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,0.49999999999999956,13.327497993822655,3.4210506791436785e+43,6.84746829616605e+42,0.20015687981214111,0.9653189948133823
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,0.5999999999999996,13.297447227300635,3.5832894597472483e+43,7.162187558618732e+42,0.19987744889367454,1.0110979648727174
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,0.6999999999999996,13.267328395360678,3.775123817356353e+43,7.534128505153719e+42,0.19957301719522738,1.0652279286253283
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,0.7999999999999995,13.237141033389433,3.9965904186470906e+43,7.963291135771014e+42,0.1992521199724718,1.1277192323192635
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,0.8999999999999995,13.206884671463618,4.2477208979824266e+43,8.449675450470612e+42,0.198922567028451,1.198580802233121
slightly_oblate/X0.84/xs0.121_eps-0.110_epss-0.838_t19.8d_mni1.20_t020d,0.8431999999999996,0.9999999999999996,13.1765588342647,4.528541720424612e+43,8.993281449252516e+42,0.19859111397143703,1.2778201060222165
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,-1.0,14.752193172556584,1.0792362216414836e+43,6.409581194619977e+42,0.5938997474409458,1.268988603355915
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,-0.9000000000000001,14.697857101476457,1.0139727724091232e+43,6.010043035996086e+42,0.5927223293892473,1.1922504698214433
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,-0.8,14.615974252095453,9.556182489129625e+42,5.652561525648392e+42,0.5915083279414463,1.12363599619095
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,-0.7000000000000002,14.561129877619875,9.041654870589633e+42,5.3371366635768973e+42,0.5902831660758632,1.063136758772285
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,-0.6000000000000001,14.506078149793314,8.596061435292813e+42,5.063768449781602e+42,0.5890800674121883,1.0107429473171952
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,-0.5000000000000002,14.450816698820447,8.21930795055261e+42,4.8324568842625064e+42,0.5879396310899393,0.9664434817485937
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,-0.4000000000000002,14.395343109419267,7.911283942013682e+42,4.64320196701961e+42,0.5869087749918077,0.9302253722598861
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,-0.3000000000000002,14.36752599529241,7.671862950378694e+42,4.496003698052913e+42,0.5860380623497691,0.9020737495014443
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,-0.20000000000000023,14.31172956705094,7.500952892649948e+42,4.3908620773624144e+42,0.5853739038495953,0.88197778616111
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,-0.10000000000000026,14.31172956705094,7.398446371627659e+42,4.3277771049481154e+42,0.5849575556220467,0.8699248542506983
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,-3.3306690738754696e-16,14.283749619336604,7.364283621645276e+42,4.306748780810017e+42,0.5848157135273171,0.8659079263976834
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,0.09999999999999964,14.31172956705094,7.398446371627659e+42,4.3277771049481154e+42,0.5849575556220467,0.8699248542506983
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,0.19999999999999973,14.31172956705094,7.500952892649948e+42,4.3908620773624144e+42,0.5853739038495953,0.88197778616111
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,0.2999999999999997,14.36752599529241,7.671862950378694e+42,4.496003698052913e+42,0.5860380623497691,0.9020737495014443
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,0.3999999999999996,14.395343109419267,7.911283942013682e+42,4.64320196701961e+42,0.5869087749918077,0.9302253722598861
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,0.49999999999999956,14.450816698820447,8.21930795055261e+42,4.8324568842625064e+42,0.5879396310899393,0.9664434817485937
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,0.5999999999999996,14.506078149793314,8.596061435292813e+42,5.063768449781602e+42,0.5890800674121883,1.0107429473171952
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,0.6999999999999996,14.561129877619875,9.041654870589633e+42,5.3371366635768973e+42,0.5902831660758632,1.063136758772285
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,0.7999999999999995,14.615974252095453,9.556182489129625e+42,5.652561525648392e+42,0.5915083279414463,1.12363599619095
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,0.8999999999999995,14.697857101476457,1.0139727724091232e+43,6.010043035996086e+42,0.5927223293892473,1.1922504698214433
slightly_oblate/X0.85/xs0.828_eps-0.159_epss-0.204_t28.2d_mni0.35_t0inf,0.8515243332368245,0.9999999999999996,14.752193172556584,1.0792362216414836e+43,6.409581194619977e+42,0.5938997474409458,1.268988603355915
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,-1.0,12.993117510352539,1.1471380482963032e+43,5.2044659376523954e+42,0.4536913360499131,1.2864550868052094
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,-0.9000000000000001,12.962291565357114,1.0743372819957733e+43,4.8713786649395546e+42,0.4534310357255869,1.2048128500493738
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,-0.8,12.962291565357114,1.0092025852123331e+43,4.5733532104070135e+42,0.4531650312255982,1.1317677077240726
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,-0.7000000000000002,12.962291565357114,9.51730793932827e+42,4.3103895740547703e+42,0.4529000849329456,1.0673161115546892
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,-0.6000000000000001,12.962291565357114,9.01921908157255e+42,4.0824877558828274e+42,0.4526431522462833,1.0114580615412236
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,-0.5000000000000002,12.931392137462487,8.597775208563799e+42,3.8896477558911824e+42,0.4524016575842673,0.964195344116742
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,-0.4000000000000002,12.931392137462487,8.252968057188008e+42,3.731869574079837e+42,0.452185146994423,0.9255270326163964
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,-0.3000000000000002,12.931392137462487,7.984784717229058e+42,3.60915321044879e+42,0.45200382205185696,0.8954516792272386
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,-0.20000000000000023,12.931392137462487,7.793225188686952e+42,3.521498664998043e+42,0.45186666363882727,0.8739692839492686
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,-0.10000000000000026,12.931392137462487,7.678289471561688e+42,3.4689059377275945e+42,0.45178108360924474,0.8610798467824867
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,-3.3306690738754696e-16,12.931392137462487,7.639977565853267e+42,3.451375028637445e+42,0.45175198472614625,0.8567833677268928
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,0.09999999999999964,12.931392137462487,7.678289471561688e+42,3.4689059377275945e+42,0.45178108360924474,0.8610798467824867
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,0.19999999999999973,12.931392137462487,7.793225188686952e+42,3.521498664998043e+42,0.45186666363882727,0.8739692839492686
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,0.2999999999999997,12.931392137462487,7.984784717229058e+42,3.60915321044879e+42,0.45200382205185696,0.8954516792272386
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,0.3999999999999996,12.931392137462487,8.252968057188008e+42,3.731869574079837e+42,0.452185146994423,0.9255270326163964
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,0.49999999999999956,12.931392137462487,8.597775208563799e+42,3.8896477558911824e+42,0.4524016575842673,0.964195344116742
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,0.5999999999999996,12.962291565357114,9.01921908157255e+42,4.0824877558828274e+42,0.4526431522462833,1.0114580615412236
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,0.6999999999999996,12.962291565357114,9.51730793932827e+42,4.3103895740547703e+42,0.4529000849329456,1.0673161115546892
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,0.7999999999999995,12.962291565357114,1.0092025852123331e+43,4.5733532104070135e+42,0.4531650312255982,1.1317677077240726
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,0.8999999999999995,12.962291565357114,1.0743372819957733e+43,4.8713786649395546e+42,0.4534310357255869,1.2048128500493738
slightly_oblate/X0.89/xs0.829_eps-0.145_epss-0.132_t24.4d_mni0.33_t040d,0.8908404321317196,0.9999999999999996,12.993117510352539,1.1471380482963032e+43,5.2044659376523954e+42,0.4536913360499131,1.2864550868052094
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,-1.0,18.396801496134078,3.03437582019821e+43,2.2234408536227482e+43,0.7327506496797452,1.3062106399554612
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,-0.9000000000000001,18.353258709644944,2.8315621961959775e+43,2.0702832886801158e+43,0.7311452637209979,1.2189052666934446
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,-0.8,18.287750141164253,2.650145054914547e+43,1.9332475726788132e+43,0.7294874554484151,1.1408104576606504
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,-0.7000000000000002,18.243947083913888,2.4901190898021605e+43,1.81233370561884e+43,0.7278100525556911,1.0719239285407054
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,-0.6000000000000001,18.17804459129599,2.3514711151480326e+43,1.707541687500197e+43,0.7261589038880037,1.0122400032681704
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,-0.5000000000000002,18.13397653958288,2.2341916733712916e+43,1.6188715183228833e+43,0.7245893616101797,0.9617546106292291
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,-0.4000000000000002,18.089801135256824,2.1382642818109617e+43,1.5463231980868997e+43,0.723167482729156,0.9204606553171637
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,-0.3000000000000002,18.04551758992066,2.06367397773322e+43,1.4898967267922455e+43,0.7219632281397362,0.8883516963097409
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,-0.20000000000000023,18.023335015352583,2.0104084801098672e+43,1.449592104438921e+43,0.7210435683994438,0.8654224469810928
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,-0.10000000000000026,18.001125105479737,1.9784537338156967e+43,1.4254093310269265e+43,0.7204663453402297,0.8516668570081288
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,-3.3306690738754696e-16,18.001125105479737,1.9678036072962983e+43,1.4173484065562617e+43,0.7202692389123398,0.847082286934801
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,0.09999999999999964,18.001125105479737,1.9784537338156967e+43,1.4254093310269265e+43,0.7204663453402297,0.8516668570081288
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,0.19999999999999973,18.023335015352583,2.0104084801098672e+43,1.449592104438921e+43,0.7210435683994438,0.8654224469810928
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,0.2999999999999997,18.04551758992066,2.06367397773322e+43,1.4898967267922455e+43,0.7219632281397362,0.8883516963097409
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,0.3999999999999996,18.089801135256824,2.1382642818109617e+43,1.5463231980868997e+43,0.723167482729156,0.9204606553171637
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,0.49999999999999956,18.13397653958288,2.2341916733712916e+43,1.6188715183228833e+43,0.7245893616101797,0.9617546106292291
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,0.5999999999999996,18.17804459129599,2.3514711151480326e+43,1.707541687500197e+43,0.7261589038880037,1.0122400032681704
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,0.6999999999999996,18.243947083913888,2.4901190898021605e+43,1.81233370561884e+43,0.7278100525556911,1.0719239285407054
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,0.7999999999999995,18.287750141164253,2.650145054914547e+43,1.9332475726788132e+43,0.7294874554484151,1.1408104576606504
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,0.8999999999999995,18.353258709644944,2.8315621961959775e+43,2.0702832886801158e+43,0.7311452637209979,1.2189052666934446
slightly_oblate/X0.97/xs0.847_eps-0.170_epss-0.181_t39.2d_mni1.22_t040d,0.9698926374001241,0.9999999999999996,18.396801496134078,3.03437582019821e+43,2.2234408536227482e+43,0.7327506496797452,1.3062106399554612
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,-1.0,15.850280878441579,1.157928956574764e+43,5.733666522933653e+42,0.4951656567855635,1.3361287095232652
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,-0.9000000000000001,15.875500116153578,1.0748822019444539e+43,5.328650091264356e+42,0.49574270386325753,1.2403014547817286
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,-0.8,15.925818784696611,1.0005931440167242e+43,4.9662669681918297e+42,0.496332300284962,1.1545796645656052
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,-0.7000000000000002,15.950918593469687,9.350589287702399e+42,4.6465171537160697e+42,0.4969223875362618,1.078960045633266
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,-0.6000000000000001,15.975978968063226,8.782757218354395e+42,4.369400647837079e+42,0.49749760117538167,1.013438173523931
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,-0.5000000000000002,16.001000093759767,8.30239651891532e+42,4.1349174505548545e+42,0.498039022965753,0.9580095811389728
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,-0.4000000000000002,16.025982154395457,7.909462800455822e+42,3.9430675618693993e+42,0.4985253311567709,0.9126691464609695
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,-0.3000000000000002,16.0509253323758,7.603906116861876e+42,3.793850981780712e+42,0.4989344849179214,0.8774111062316052
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,-0.20000000000000023,16.0509253323758,7.385702533285004e+42,3.687267710288792e+42,0.4992440047065873,0.8522326986201109
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,-0.10000000000000026,16.075829808691207,7.254783034073094e+42,3.62331774739364e+42,0.49943847119565477,0.8371259599432508
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,-3.3306690738754696e-16,16.075829808691207,7.211153684962288e+42,3.602001093095256e+42,0.49950413629467577,0.8320915901234305
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,0.09999999999999964,16.075829808691207,7.254783034073094e+42,3.62331774739364e+42,0.49943847119565477,0.8371259599432508
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,0.19999999999999973,16.0509253323758,7.385702533285004e+42,3.687267710288792e+42,0.4992440047065873,0.8522326986201109
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,0.2999999999999997,16.0509253323758,7.603906116861876e+42,3.793850981780712e+42,0.4989344849179214,0.8774111062316052
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,0.3999999999999996,16.025982154395457,7.909462800455822e+42,3.9430675618693993e+42,0.4985253311567709,0.9126691464609695
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,0.49999999999999956,16.001000093759767,8.30239651891532e+42,4.1349174505548545e+42,0.498039022965753,0.9580095811389728
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,0.5999999999999996,15.975978968063226,8.782757218354395e+42,4.369400647837079e+42,0.49749760117538167,1.013438173523931
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,0.6999999999999996,15.950918593469687,9.350589287702399e+42,4.6465171537160697e+42,0.4969223875362618,1.078960045633266
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,0.7999999999999995,15.925818784696611,1.0005931440167242e+43,4.9662669681918297e+42,0.496332300284962,1.1545796645656052
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,0.8999999999999995,15.875500116153578,1.0748822019444539e+43,5.328650091264356e+42,0.49574270386325753,1.2403014547817286
slightly_oblate/X1.02/xs0.336_eps-0.145_epss-0.413_t24.4d_mni0.33_t040d,1.0237390511736373,0.9999999999999996,15.850280878441579,1.157928956574764e+43,5.733666522933653e+42,0.4951656567855635,1.3361287095232652
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,-1.0,14.914013660830355,1.162470178451532e+43,5.59123691167577e+42,0.4809789545847598,1.3352738246538536
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,-0.9000000000000001,14.940813347603806,1.0792580007690208e+43,5.196452737160096e+42,0.48148382809832174,1.2396919810835454
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,-0.8,14.994269022294455,1.0048198978843196e+43,4.843224791540809e+42,0.4819992917873515,1.15418849705333
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,-0.7000000000000002,15.02092552159955,9.391534591040632e+42,4.531553074817909e+42,0.4825146551811602,1.0787606035151847
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,-0.6000000000000001,15.047534799359736,8.822550063103084e+42,4.261437586991396e+42,0.48301653790701815,1.0134040755911684
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,-0.5000000000000002,15.074097105645956,8.341207757708911e+42,4.0328783280612684e+42,0.48348853609767706,0.9581145900623851
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,-0.4000000000000002,15.100612688329749,7.947464366818656e+42,3.845875298027529e+42,0.48391224175655156,0.9128871723417397
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,-0.3000000000000002,15.100612688329749,7.64128413312596e+42,3.700428496890175e+42,0.48426788382967423,0.8777177151586878
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,-0.20000000000000023,15.127081793110227,7.422624654081299e+42,3.596537924649209e+42,0.4845372213010485,0.8526013479354269
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,-0.10000000000000026,15.127081793110227,7.291436829304329e+42,3.5342035813046285e+42,0.48470605506731446,0.8375324307464025
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,-3.3306690738754696e-16,15.127081793110227,7.247707554378671e+42,3.513425466856435e+42,0.4847636912079619,0.832509458350061
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,0.09999999999999964,15.127081793110227,7.291436829304329e+42,3.5342035813046285e+42,0.48470605506731446,0.8375324307464025
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,0.19999999999999973,15.127081793110227,7.422624654081299e+42,3.596537924649209e+42,0.4845372213010485,0.8526013479354269
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,0.2999999999999997,15.100612688329749,7.64128413312596e+42,3.700428496890175e+42,0.48426788382967423,0.8777177151586878
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,0.3999999999999996,15.100612688329749,7.947464366818656e+42,3.845875298027529e+42,0.48391224175655156,0.9128871723417397
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,0.49999999999999956,15.074097105645956,8.341207757708911e+42,4.0328783280612684e+42,0.48348853609767706,0.9581145900623851
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,0.5999999999999996,15.047534799359736,8.822550063103084e+42,4.261437586991396e+42,0.48301653790701815,1.0134040755911684
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,0.6999999999999996,15.02092552159955,9.391534591040632e+42,4.531553074817909e+42,0.4825146551811602,1.0787606035151847
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,0.7999999999999995,14.994269022294455,1.0048198978843196e+43,4.843224791540809e+42,0.4819992917873515,1.15418849705333
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,0.8999999999999995,14.940813347603806,1.0792580007690208e+43,5.196452737160096e+42,0.48148382809832174,1.2396919810835454
slightly_oblate/X1.02/xs0.572_eps-0.145_epss-0.142_t24.4d_mni0.33_t040d,1.0237390511736373,0.9999999999999996,14.914013660830355,1.162470178451532e+43,5.59123691167577e+42,0.4809789545847598,1.3352738246538536
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,-1.0,11.064144879417437,1.2965437501802197e+43,5.2459033782583064e+42,0.40460673830166743,1.3432383939552035
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,-0.9000000000000001,11.02792826872924,1.2021207520635437e+43,4.8605086109413565e+42,0.40432781836582354,1.2454147791909125
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,-0.8,11.02792826872924,1.1176378291893768e+43,4.515681713868296e+42,0.40403801624570296,1.1578892285703772
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,-0.7000000000000002,11.02792826872924,1.0430940737121705e+43,4.2114226870391246e+42,0.4037433241329312,1.0806608015522579
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,-0.6000000000000001,11.02792826872924,9.784894856319252e+42,3.947731530453843e+42,0.4034516045825807,1.0137294981365546
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,-0.5000000000000002,11.02792826872924,9.238240649486406e+42,3.7246082441124504e+42,0.4031728968133686,0.957095318323267
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,-0.4000000000000002,11.02792826872924,8.79097811662317e+42,3.542052828014948e+42,0.4029190814748083,0.9107582621123954
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,-0.3000000000000002,11.02792826872924,8.443107257729541e+42,3.4000652821613344e+42,0.4027030781882612,0.8747183295039398
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,-0.20000000000000023,11.02792826872924,8.194628072805521e+42,3.298645606551611e+42,0.40253756207660113,0.8489755204979
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,-0.10000000000000026,11.02792826872924,8.045540561851107e+42,3.237793801185776e+42,0.40243334506797,0.833529835094276
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,-3.3306690738754696e-16,11.02792826872924,7.995844724866304e+42,3.217509866063832e+42,0.402397742424598,0.8283812732930682
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,0.09999999999999964,11.02792826872924,8.045540561851107e+42,3.237793801185776e+42,0.40243334506797,0.833529835094276
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,0.19999999999999973,11.02792826872924,8.194628072805521e+42,3.298645606551611e+42,0.40253756207660113,0.8489755204979
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,0.2999999999999997,11.02792826872924,8.443107257729541e+42,3.4000652821613344e+42,0.4027030781882612,0.8747183295039398
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,0.3999999999999996,11.02792826872924,8.79097811662317e+42,3.542052828014948e+42,0.4029190814748083,0.9107582621123954
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,0.49999999999999956,11.02792826872924,9.238240649486406e+42,3.7246082441124504e+42,0.4031728968133686,0.957095318323267
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,0.5999999999999996,11.02792826872924,9.784894856319252e+42,3.947731530453843e+42,0.4034516045825807,1.0137294981365546
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,0.6999999999999996,11.02792826872924,1.0430940737121705e+43,4.2114226870391246e+42,0.4037433241329312,1.0806608015522579
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,0.7999999999999995,11.02792826872924,1.1176378291893768e+43,4.515681713868296e+42,0.40403801624570296,1.1578892285703772
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,0.8999999999999995,11.02792826872924,1.2021207520635437e+43,4.8605086109413565e+42,0.40432781836582354,1.2454147791909125
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t22.2d_mni0.33_t040d,1.0700877784630314,0.9999999999999996,11.064144879417437,1.2965437501802197e+43,5.2459033782583064e+42,0.40460673830166743,1.3432383939552035
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,-1.0,13.943611549303851,1.0367001655969134e+43,5.720025746210838e+42,0.5517531429077519,1.3421811664327583
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,-0.9000000000000001,13.943611549303851,9.613740138082641e+42,5.30014454972431e+42,0.5513093212004967,1.244658907224506
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,-0.8,13.972272651590409,8.939769831876398e+42,4.9244613739205754e+42,0.5508487876680561,1.157402217031533
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,-0.7000000000000002,13.972272651590409,8.345097737803296e+42,4.592976218799632e+42,0.5503801588797993,1.0804120021791526
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,-0.6000000000000001,13.972272651590409,7.829715256273277e+42,4.3056890843614823e+42,0.5499164329011459,1.0136871493070898
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,-0.5000000000000002,13.972272651590409,7.393622387286337e+42,4.062599970606125e+42,0.5494735540716749,0.9572276584153444
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,-0.4000000000000002,13.972272651590409,7.036819130842477e+42,3.863708877533559e+42,0.5490703691102233,0.9110335295039163
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,-0.3000000000000002,13.972272651590409,6.759305486941697e+42,3.7090158051437855e+42,0.5487273525821896,0.8751047625728056
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,-0.20000000000000023,13.972272651590409,6.561081455583996e+42,3.598520753436805e+42,0.5484645752072138,0.8494413576220121
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,-0.10000000000000026,13.972272651590409,6.442147036769376e+42,3.532223722412617e+42,0.5482991465814113,0.834043314651536
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,-3.3306690738754696e-16,13.972272651590409,6.402502230497836e+42,3.51012471207122e+42,0.5482426379097544,0.8289106336613774
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,0.09999999999999964,13.972272651590409,6.442147036769376e+42,3.532223722412617e+42,0.5482991465814113,0.834043314651536
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,0.19999999999999973,13.972272651590409,6.561081455583996e+42,3.598520753436805e+42,0.5484645752072138,0.8494413576220121
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,0.2999999999999997,13.972272651590409,6.759305486941697e+42,3.7090158051437855e+42,0.5487273525821896,0.8751047625728056
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,0.3999999999999996,13.972272651590409,7.036819130842477e+42,3.863708877533559e+42,0.5490703691102233,0.9110335295039163
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,0.49999999999999956,13.972272651590409,7.393622387286337e+42,4.062599970606125e+42,0.5494735540716749,0.9572276584153444
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,0.5999999999999996,13.972272651590409,7.829715256273277e+42,4.3056890843614823e+42,0.5499164329011459,1.0136871493070898
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,0.6999999999999996,13.972272651590409,8.345097737803296e+42,4.592976218799632e+42,0.5503801588797993,1.0804120021791526
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,0.7999999999999995,13.972272651590409,8.939769831876398e+42,4.9244613739205754e+42,0.5508487876680561,1.157402217031533
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,0.8999999999999995,13.943611549303851,9.613740138082641e+42,5.30014454972431e+42,0.5513093212004967,1.244658907224506
slightly_oblate/X1.07/xs0.911_eps-0.173_epss-0.128_t31.1d_mni0.33_t040d,1.0700877784630314,0.9999999999999996,13.943611549303851,1.0367001655969134e+43,5.720025746210838e+42,0.5517531429077519,1.3421811664327583
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,-1.0,18.35325870964494,1.8155868904271556e+43,1.2374116032213162e+43,0.6815490956371626,1.3500055083362812
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,-0.9000000000000001,18.309612372689784,1.6813773465428156e+43,1.143701022351063e+43,0.6802167429593944,1.250212089210782
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,-0.8,18.243947083913888,1.5613273113369987e+43,1.0598547131513628e+43,0.6788164822684015,1.1609471745661917
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,-0.7000000000000002,18.200038603685623,1.4554336761939313e+43,9.858726756222154e+42,0.6773738245499078,1.0822084529469473
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,-0.6000000000000001,18.156023935615526,1.3636888054566497e+43,9.217549097636212e+42,0.6759276061190215,1.0139902467514892
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,-0.5000000000000002,18.089801135256824,1.2860856574863195e+43,8.675014155755798e+42,0.6745284892385232,0.9562873200689039
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,-0.4000000000000002,18.04551758992066,1.2226146990585254e+43,8.231121930580914e+42,0.6732392418412187,0.9090925843343086
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,-0.3000000000000002,18.023335015352583,1.1732643130244233e+43,7.88587242211156e+42,0.6721309371273277,0.8723974014511114
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,-0.20000000000000023,17.978887758997534,1.1380244921153533e+43,7.639265630347735e+42,0.6712742725025111,0.8461943303720755
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,-0.10000000000000026,17.956622873974094,1.116884577010834e+43,7.491301555289441e+42,0.6707319368075377,0.8304754452075389
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,-3.3306690738754696e-16,17.956622873974094,1.1098390063914146e+43,7.441980196936677e+42,0.670545921893113,0.8252366107591637
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,0.09999999999999964,17.956622873974094,1.116884577010834e+43,7.491301555289441e+42,0.6707319368075377,0.8304754452075389
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,0.19999999999999973,17.978887758997534,1.1380244921153533e+43,7.639265630347735e+42,0.6712742725025111,0.8461943303720755
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,0.2999999999999997,18.023335015352583,1.1732643130244233e+43,7.88587242211156e+42,0.6721309371273277,0.8723974014511114
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,0.3999999999999996,18.04551758992066,1.2226146990585254e+43,8.231121930580914e+42,0.6732392418412187,0.9090925843343086
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,0.49999999999999956,18.089801135256824,1.2860856574863195e+43,8.675014155755798e+42,0.6745284892385232,0.9562873200689039
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,0.5999999999999996,18.156023935615526,1.3636888054566497e+43,9.217549097636212e+42,0.6759276061190215,1.0139902467514892
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,0.6999999999999996,18.200038603685623,1.4554336761939313e+43,9.858726756222154e+42,0.6773738245499078,1.0822084529469473
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,0.7999999999999995,18.243947083913888,1.5613273113369987e+43,1.0598547131513628e+43,0.6788164822684015,1.1609471745661917
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,0.8999999999999995,18.309612372689784,1.6813773465428156e+43,1.143701022351063e+43,0.6802167429593944,1.250212089210782
slightly_oblate/X1.10/xs0.780_eps-0.191_epss-0.237_t35.7d_mni0.66_t038d,1.0981963889303463,0.9999999999999996,18.35325870964494,1.8155868904271556e+43,1.2374116032213162e+43,0.6815490956371626,1.3500055083362812
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,-1.0,25.800837397288095,1.8788628355919414e+43,1.8350154553483947e+43,0.9766628093265082,1.3523074934252144
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,-0.9000000000000001,25.754279457282344,1.739344847825031e+43,1.6979676508273495e+43,0.9762110446071567,1.2518897211691793
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,-0.8,25.723194015106138,1.614521361872985e+43,1.5753459309927306e+43,0.9757355760007984,1.162048285056453
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,-0.7000000000000002,25.676495288518012,1.504390771131995e+43,1.4671502958445372e+43,0.9752454774370652,1.0827820287373933
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,-0.6000000000000001,25.645315562033637,1.4089516587627542e+43,1.3733807453827699e+43,0.9747536310711893,1.0140899324449495
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,-0.5000000000000002,25.598474763914737,1.3282020488013107e+43,1.294037279607428e+43,0.9742774307382553,0.9559705739833085
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,-0.4000000000000002,25.56719988997185,1.2621394268048047e+43,1.229119898518512e+43,0.9738384463831512,0.9084221435876184
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,-0.3000000000000002,25.535886712404828,1.2107611683973695e+43,1.1786286021160218e+43,0.973460854939806,0.8714427523689816
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,-0.20000000000000023,25.520215715708048,1.1740646222387495e+43,1.1425633903999573e+43,0.9731690818017117,0.8450304920309396
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,-0.10000000000000026,25.504535090131924,1.1520477749796361e+43,1.1209242633703187e+43,0.9729841832211623,0.8291839134696488
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,-3.3306690738754696e-16,25.488844817905516,1.1447089858364151e+43,1.1137112210271056e+43,0.9729208338600923,0.8239018357346242
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,0.09999999999999964,25.504535090131924,1.1520477749796361e+43,1.1209242633703187e+43,0.9729841832211623,0.8291839134696488
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,0.19999999999999973,25.520215715708048,1.1740646222387495e+43,1.1425633903999573e+43,0.9731690818017117,0.8450304920309396
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,0.2999999999999997,25.535886712404828,1.2107611683973695e+43,1.1786286021160218e+43,0.973460854939806,0.8714427523689816
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,0.3999999999999996,25.56719988997185,1.2621394268048047e+43,1.229119898518512e+43,0.9738384463831512,0.9084221435876184
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,0.49999999999999956,25.598474763914737,1.3282020488013107e+43,1.294037279607428e+43,0.9742774307382553,0.9559705739833085
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,0.5999999999999996,25.645315562033637,1.4089516587627542e+43,1.3733807453827699e+43,0.9747536310711893,1.0140899324449495
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,0.6999999999999996,25.676495288518012,1.504390771131995e+43,1.4671502958445372e+43,0.9752454774370652,1.0827820287373933
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,0.7999999999999995,25.723194015106138,1.614521361872985e+43,1.5753459309927306e+43,0.9757355760007984,1.162048285056453
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,0.8999999999999995,25.754279457282344,1.739344847825031e+43,1.6979676508273495e+43,0.9762110446071567,1.2518897211691793
slightly_oblate/X1.10/xs0.782_eps-0.181_epss-0.192_t52.6d_mni0.93_t0inf,1.0991609746153004,0.9999999999999996,25.800837397288095,1.8788628355919414e+43,1.8350154553483947e+43,0.9766628093265082,1.3523074934252144
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,-1.0,15.467058664722497,9.084257659324042e+42,5.0995401808397284e+42,0.5613601432369747,1.3996605343292827
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,-0.9000000000000001,15.492901721448723,8.344886636347082e+42,4.6875456923054047e+42,0.5617267072135261,1.2857416562110102
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,-0.8,15.492901721448723,7.683402747440377e+42,4.318919044669432e+42,0.5621101986497092,1.18382326858722
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,-0.7000000000000002,15.518701742187405,7.099802689459509e+42,3.993660237931808e+42,0.56250298953531,1.0939048625246512
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,-0.6000000000000001,15.544458941226354,6.594066617841712e+42,3.711769272092535e+42,0.5628953250259132,1.0159833804645717
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,-0.5000000000000002,15.57017353108094,6.166181386419165e+42,3.4732461471516106e+42,0.5632734312359565,0.9500567969060584
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,-0.4000000000000002,15.59584572251454,5.816129021169299e+42,3.278090863109037e+42,0.5636207262902149,0.8961223424945887
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,-0.3000000000000002,15.59584572251454,5.543894124629961e+42,3.126303419964812e+42,0.5639183125946663,0.854177644860189
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,-0.20000000000000023,15.621475724558696,5.3494632010180586e+42,3.0178838177189375e+42,0.5641470376213827,0.8242206246348268
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,-0.10000000000000026,15.621475724558696,5.23280903392927e+42,2.9528320563714134e+42,0.5642919581481761,0.8062470884404142
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,-3.3306690738754696e-16,15.621475724558696,5.19392431156634e+42,2.931148135922238e+42,0.5643417116023177,0.8002559097089431
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,0.09999999999999964,15.621475724558696,5.23280903392927e+42,2.9528320563714134e+42,0.5642919581481761,0.8062470884404142
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,0.19999999999999973,15.621475724558696,5.3494632010180586e+42,3.0178838177189375e+42,0.5641470376213827,0.8242206246348268
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,0.2999999999999997,15.59584572251454,5.543894124629961e+42,3.126303419964812e+42,0.5639183125946663,0.854177644860189
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,0.3999999999999996,15.59584572251454,5.816129021169299e+42,3.278090863109037e+42,0.5636207262902149,0.8961223424945887
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,0.49999999999999956,15.57017353108094,6.166181386419165e+42,3.4732461471516106e+42,0.5632734312359565,0.9500567969060584
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,0.5999999999999996,15.544458941226354,6.594066617841712e+42,3.711769272092535e+42,0.5628953250259132,1.0159833804645717
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,0.6999999999999996,15.518701742187405,7.099802689459509e+42,3.993660237931808e+42,0.56250298953531,1.0939048625246512
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,0.7999999999999995,15.492901721448723,7.683402747440377e+42,4.318919044669432e+42,0.5621101986497092,1.18382326858722
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,0.8999999999999995,15.492901721448723,8.344886636347082e+42,4.6875456923054047e+42,0.5617267072135261,1.2857416562110102
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t25.3d_mni0.25_t0inf,1.2226078732172405,0.9999999999999996,15.467058664722497,9.084257659324042e+42,5.0995401808397284e+42,0.5613601432369747,1.3996605343292827
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,-1.0,22.94484273700799,6.451590837150456e+42,5.70702354166324e+42,0.8845916744751164,1.4003316325681379
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,-0.9000000000000001,22.97968686146596,5.925846103263599e+42,5.246764781556524e+42,0.885403483338341,1.2862176101353302
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,-0.8,23.014478231670484,5.4554945748254495e+42,4.834954311987359e+42,0.8862540775493403,1.184126801786792
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,-0.7000000000000002,23.04921708650942,5.040529562038579e+42,4.4715921329557413e+42,0.8871274491935054,1.0940577554876387
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,-0.6000000000000001,23.083903663073123,4.680941558464703e+42,4.1566782444616735e+42,0.888000457289413,1.0160084078450458
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,-0.5000000000000002,23.135836020415287,4.376719155985544e+42,3.8902126465051545e+42,0.8888421915728704,0.9499762827024658
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,-0.4000000000000002,23.170392926934767,4.1278450606475056e+42,3.6721953390861836e+42,0.8896155948523302,0.8959576263701677
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,-0.3000000000000002,23.187652067448532,3.9343033695732016e+42,3.502626322204763e+42,0.8902786575364503,0.8539489870944966
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,-0.20000000000000023,23.204898371110176,3.7960738228201217e+42,3.381505595860891e+42,0.8907902621737619,0.8239459674114646
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,-0.10000000000000026,23.222131866520208,3.7131442529051666e+42,3.308833160054567e+42,0.8911135508580723,0.8059459263427606
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,-3.3306690738754696e-16,23.239352582173083,3.685501864773089e+42,3.2846090147857926e+42,0.8912243529655686,0.7999460866941924
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,0.09999999999999964,23.222131866520208,3.7131442529051666e+42,3.308833160054567e+42,0.8911135508580723,0.8059459263427606
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,0.19999999999999973,23.204898371110176,3.7960738228201217e+42,3.381505595860891e+42,0.8907902621737619,0.8239459674114646
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,0.2999999999999997,23.187652067448532,3.9343033695732016e+42,3.502626322204763e+42,0.8902786575364503,0.8539489870944966
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,0.3999999999999996,23.170392926934767,4.1278450606475056e+42,3.6721953390861836e+42,0.8896155948523302,0.8959576263701677
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,0.49999999999999956,23.135836020415287,4.376719155985544e+42,3.8902126465051545e+42,0.8888421915728704,0.9499762827024658
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,0.5999999999999996,23.083903663073123,4.680941558464703e+42,4.1566782444616735e+42,0.888000457289413,1.0160084078450458
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,0.6999999999999996,23.04921708650942,5.040529562038579e+42,4.4715921329557413e+42,0.8871274491935054,1.0940577554876387
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,0.7999999999999995,23.014478231670484,5.4554945748254495e+42,4.834954311987359e+42,0.8862540775493403,1.184126801786792
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,0.8999999999999995,22.97968686146596,5.925846103263599e+42,5.246764781556524e+42,0.885403483338341,1.2862176101353302
slightly_oblate/X1.22/xs0.566_eps-0.181_epss-0.237_t39.9d_mni0.25_t0inf,1.2226078732172405,0.9999999999999996,22.94484273700799,6.451590837150456e+42,5.70702354166324e+42,0.8845916744751164,1.4003316325681379
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,-1.0,18.526815845232832,2.530135019591331e+43,1.5345307030837009e+43,0.606501507311479,1.3917103343552328
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,-0.9000000000000001,18.440241465695728,2.3268146269948115e+43,1.4052948979908167e+43,0.6039565342623877,1.2798731836218922
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,-0.8,18.353258709644944,2.1450985152168072e+43,1.2896628618550786e+43,0.6012138149863625,1.179919549241879
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,-0.7000000000000002,18.243947083913888,1.9849687466592698e+43,1.1876345946764858e+43,0.5983140020089945,1.0918395645715622
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,-0.6000000000000001,18.156023935615526,1.846399715193284e+43,1.0992100964550391e+43,0.5953261839297739,1.0156191448629108
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,-0.5000000000000002,18.04551758992066,1.7293429028785238e+43,1.0243893671907376e+43,0.5923575743628532,0.9512316026393951
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,-0.4000000000000002,17.956622873974094,1.6337371815091432e+43,9.631724068835821e+42,0.5895516229812829,0.8986433141002542
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,-0.3000000000000002,17.867285887569032,1.5595047143765386e+43,9.155592155335722e+42,0.587083326580129,0.8578114648696081
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,-0.20000000000000023,17.79998890310381,1.5065625568465422e+43,8.81549793140708e+42,0.585139853061211,0.8286904309378065
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,-0.10000000000000026,17.754982538026212,1.4748337655217327e+43,8.611441397049895e+42,0.5838923408431416,0.811237889298163
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,-3.3306690738754696e-16,17.754982538026212,1.4642644443017032e+43,8.543422552264167e+42,0.5834617227449282,0.8054241941968593
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,0.09999999999999964,17.754982538026212,1.4748337655217327e+43,8.611441397049895e+42,0.5838923408431416,0.811237889298163
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,0.19999999999999973,17.79998890310381,1.5065625568465422e+43,8.81549793140708e+42,0.585139853061211,0.8286904309378065
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,0.2999999999999997,17.867285887569032,1.5595047143765386e+43,9.155592155335722e+42,0.587083326580129,0.8578114648696081
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,0.3999999999999996,17.956622873974094,1.6337371815091432e+43,9.631724068835821e+42,0.5895516229812829,0.8986433141002542
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,0.49999999999999956,18.04551758992066,1.7293429028785238e+43,1.0243893671907376e+43,0.5923575743628532,0.9512316026393951
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,0.5999999999999996,18.156023935615526,1.846399715193284e+43,1.0992100964550391e+43,0.5953261839297739,1.0156191448629108
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,0.6999999999999996,18.243947083913888,1.9849687466592698e+43,1.1876345946764858e+43,0.5983140020089945,1.0918395645715622
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,0.7999999999999995,18.353258709644944,2.1450985152168072e+43,1.2896628618550786e+43,0.6012138149863625,1.179919549241879
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,0.8999999999999995,18.440241465695728,2.3268146269948115e+43,1.4052948979908167e+43,0.6039565342623877,1.2798731836218922
slightly_oblate/X1.24/xs0.724_eps-0.235_epss-0.407_t34.8d_mni0.90_t030d,1.2374999999999998,0.9999999999999996,18.526815845232832,2.530135019591331e+43,1.5345307030837009e+43,0.606501507311479,1.3917103343552328
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,-1.0,17.436685601070913,1.9434241975998819e+43,1.2532125125318746e+43,0.6448476426709028,1.403272002390778
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,-0.9000000000000001,17.436685601070913,1.7842505344865111e+43,1.1508129339592606e+43,0.6449839367936367,1.2883388111498602
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,-0.8,17.436685601070913,1.641831993806127e+43,1.0591922583942902e+43,0.6451282849829537,1.1855038505658808
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,-0.7000000000000002,17.45961353418498,1.5161699497796968e+43,9.783504858369633e+42,0.64527758644677,1.094768112911043
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,-0.6000000000000001,17.45961353418498,1.407263217519145e+43,9.082876162872802e+42,0.645428378273465,1.0161307426231563
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,-0.5000000000000002,17.45961353418498,1.3151113671448316e+43,8.490036497452406e+42,0.6455754782109954,0.9495914293026366
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,-0.4000000000000002,17.45961353418498,1.2397143986567572e+43,8.004985862108444e+42,0.6457120987529003,0.8951501729494843
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,-0.3000000000000002,17.45961353418498,1.1810723120549216e+43,7.62772425684092e+42,0.6458304185938972,0.8528069735636992
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,-0.20000000000000023,17.45961353418498,1.1391851073393244e+43,7.35825168164983e+42,0.645922390860229,0.822561831145281
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,-0.10000000000000026,17.45961353418498,1.1140527845099664e+43,7.196568136535176e+42,0.6459808939574349,0.8044147456942303
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,-3.3306690738754696e-16,17.45961353418498,1.1056753435668469e+43,7.142673621496958e+42,0.6460009860087041,0.7983657172105466
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,0.09999999999999964,17.45961353418498,1.1140527845099664e+43,7.196568136535176e+42,0.6459808939574349,0.8044147456942303
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,0.19999999999999973,17.45961353418498,1.1391851073393244e+43,7.35825168164983e+42,0.645922390860229,0.822561831145281
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,0.2999999999999997,17.45961353418498,1.1810723120549216e+43,7.62772425684092e+42,0.6458304185938972,0.8528069735636992
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,0.3999999999999996,17.45961353418498,1.2397143986567572e+43,8.004985862108444e+42,0.6457120987529003,0.8951501729494843
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,0.49999999999999956,17.45961353418498,1.3151113671448316e+43,8.490036497452406e+42,0.6455754782109954,0.9495914293026366
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,0.5999999999999996,17.45961353418498,1.407263217519145e+43,9.082876162872802e+42,0.645428378273465,1.0161307426231563
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,0.6999999999999996,17.45961353418498,1.5161699497796968e+43,9.783504858369633e+42,0.64527758644677,1.094768112911043
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,0.7999999999999995,17.436685601070913,1.641831993806127e+43,1.0591922583942902e+43,0.6451282849829537,1.1855038505658808
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,0.8999999999999995,17.436685601070913,1.7842505344865111e+43,1.1508129339592606e+43,0.6449839367936367,1.2883388111498602
slightly_oblate/X1.24/xs0.581_eps-0.195_epss-0.315_t29.2d_mni0.60_t060d,1.237500000000003,0.9999999999999996,17.436685601070913,1.9434241975998819e+43,1.2532125125318746e+43,0.6448476426709028,1.403272002390778
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,-1.0,32.64556963283198,2.9735272862221783e+43,2.9232935088558266e+43,0.9831063338146888,1.408147135069925
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,-0.9000000000000001,32.74345761754696,2.7277188500991866e+43,2.678111494199592e+43,0.9818136110700006,1.291741798315014
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,-0.8,32.84105383284931,2.5078876750568696e+43,2.4587381126650664e+43,0.9804020080800913,1.1876382843606563
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,-0.7000000000000002,32.93836087227351,2.314019180929018e+43,2.265173364252249e+43,0.978891351861155,1.0958296886059185
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,-0.6000000000000001,33.04748881631754,2.1460934144007548e+43,2.0974172489611415e+43,0.9773187107732657,1.0163065619351626
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,-0.5000000000000002,33.14418979496475,2.0040847359933597e+43,1.9554697667917423e+43,0.9757420590414704,0.9490567624862066
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,-0.4000000000000002,33.2285723023448,1.8879624511748715e+43,1.8393309177440521e+43,0.9742412602535839,0.8940657545198146
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,-0.3000000000000002,33.30072998189628,1.7976930245048817e+43,1.749000701818071e+43,0.9729139947571297,0.8513176569527512
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,-0.20000000000000023,33.36074215885602,1.733244019459091e+43,1.6844791190137988e+43,0.9718649538681168,0.8207971091058073
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,-0.10000000000000026,33.396697702425286,1.6945872281774745e+43,1.6457661693312353e+43,0.9711899995264651,0.8024907528310806
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,-3.3306690738754696e-16,33.420646574418356,1.6817038830415287e+43,1.632861852770381e+43,0.9709568189954987,0.7963897005127251
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,0.09999999999999964,33.396697702425286,1.6945872281774745e+43,1.6457661693312353e+43,0.9711899995264651,0.8024907528310806
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,0.19999999999999973,33.36074215885602,1.733244019459091e+43,1.6844791190137988e+43,0.9718649538681168,0.8207971091058073
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,0.2999999999999997,33.30072998189628,1.7976930245048817e+43,1.749000701818071e+43,0.9729139947571297,0.8513176569527512
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,0.3999999999999996,33.2285723023448,1.8879624511748715e+43,1.8393309177440521e+43,0.9742412602535839,0.8940657545198146
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,0.49999999999999956,33.14418979496475,2.0040847359933597e+43,1.9554697667917423e+43,0.9757420590414704,0.9490567624862066
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,0.5999999999999996,33.04748881631754,2.1460934144007548e+43,2.0974172489611415e+43,0.9773187107732657,1.0163065619351626
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,0.6999999999999996,32.93836087227351,2.314019180929018e+43,2.265173364252249e+43,0.978891351861155,1.0958296886059185
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,0.7999999999999995,32.84105383284931,2.5078876750568696e+43,2.4587381126650664e+43,0.9804020080800913,1.1876382843606563
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,0.8999999999999995,32.74345761754696,2.7277188500991866e+43,2.678111494199592e+43,0.9818136110700006,1.291741798315014
slightly_oblate/X1.24/xs0.337_eps-0.172_epss-0.399_t54.2d_mni1.50_t0inf,1.2374999999999996,0.9999999999999996,32.64556963283198,2.9735272862221783e+43,2.9232935088558266e+43,0.9831063338146888,1.408147135069925
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,-1.0,13.44702951678746,8.378813440986055e+42,2.2216839430272616e+42,0.2651549600280639,1.4071584085504032
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,-0.9000000000000001,13.476746745333413,7.687223032375424e+42,2.0423424646937686e+42,0.26568013651903444,1.2910110249615963
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,-0.8,13.506398589200463,7.068781313836147e+42,1.8818790367111702e+42,0.2662239717372012,1.18714841117144
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,-0.7000000000000002,13.565507836987136,6.523501878821343e+42,1.740293659079465e+42,0.26677292218300075,1.0955728500976758
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,-0.6000000000000001,13.594966086307863,6.051244967790129e+42,1.6175863317986545e+42,0.2673146336677534,1.0162608701814113
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,-0.5000000000000002,13.653691915114539,5.65195622869021e+42,1.5137570548687375e+42,0.26782887085796436,0.9492033434061383
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,-0.4000000000000002,13.682960312935418,5.325508101010587e+42,1.4288058282897147e+42,0.26829474318489527,0.8943788469478599
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,-0.3000000000000002,13.71216623797521,5.0717734287274494e+42,1.3627326520615858e+42,0.26868957598594995,0.8517660259131454
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,-0.20000000000000023,13.741310088574844,4.890640100148938e+42,1.3155375261843509e+42,0.268990868116484,0.8213460519904441
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,-0.10000000000000026,13.741310088574844,4.7819918833940306e+42,1.2872204506580099e+42,0.26918081043341335,0.803099404913566
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,-3.3306690738754696e-16,13.770392258859962,4.7457943527234784e+42,1.2777814254825627e+42,0.2692450052643515,0.7970203031397194
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,0.09999999999999964,13.741310088574844,4.7819918833940306e+42,1.2872204506580099e+42,0.26918081043341335,0.803099404913566
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,0.19999999999999973,13.741310088574844,4.890640100148938e+42,1.3155375261843509e+42,0.268990868116484,0.8213460519904441
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,0.2999999999999997,13.71216623797521,5.0717734287274494e+42,1.3627326520615858e+42,0.26868957598594995,0.8517660259131454
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,0.3999999999999996,13.682960312935418,5.325508101010587e+42,1.4288058282897147e+42,0.26829474318489527,0.8943788469478599
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,0.49999999999999956,13.653691915114539,5.65195622869021e+42,1.5137570548687375e+42,0.26782887085796436,0.9492033434061383
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,0.5999999999999996,13.594966086307863,6.051244967790129e+42,1.6175863317986545e+42,0.2673146336677534,1.0162608701814113
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,0.6999999999999996,13.565507836987136,6.523501878821343e+42,1.740293659079465e+42,0.26677292218300075,1.0955728500976758
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,0.7999999999999995,13.506398589200463,7.068781313836147e+42,1.8818790367111702e+42,0.2662239717372012,1.18714841117144
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,0.8999999999999995,13.476746745333413,7.687223032375424e+42,2.0423424646937686e+42,0.26568013651903444,1.2910110249615963
slightly_oblate/X1.24/xs0.138_eps-0.159_epss-0.667_t19.9d_mni0.20_t025d,1.2375000000000043,0.9999999999999996,13.44702951678746,8.378813440986055e+42,2.2216839430272616e+42,0.2651549600280639,1.4071584085504032
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,-1.0,18.720144376464738,2.2432524776700107e+43,1.5802998780877458e+43,0.7044681300114506,1.40171635829909
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,-0.9000000000000001,18.677355419081188,2.0600040046611999e+43,1.449516415340466e+43,0.7036473774131627,1.287211912274105
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,-0.8,18.65592413787588,1.896059269418621e+43,1.3324996328823738e+43,0.7027731961622441,1.1847695793070974
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,-0.7000000000000002,18.612987546688377,1.7514149862158937e+43,1.2292495307134687e+43,0.7018608042000283,1.0943873062825742
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,-0.6000000000000001,18.591482065738465,1.6260714048523252e+43,1.1397661088337512e+43,0.7009323855229231,1.0160652492898647
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,-0.5000000000000002,18.56995167974795,1.5200224545739854e+43,1.0640493672432206e+43,0.7000221372002299,0.9497996149641228
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,-0.4000000000000002,18.526815845232832,1.4332665533466886e+43,1.0020993059418776e+43,0.6991716255444376,0.8955894147571487
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,-0.3000000000000002,18.50521022173671,1.3657969959813725e+43,9.53915924929722e+42,0.6984317052508234,0.8534304588716336
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,-0.20000000000000023,18.483579343248625,1.3176091294175855e+43,9.194992242067537e+42,0.6978543208889226,0.8233198398011706
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,-0.10000000000000026,18.483579343248625,1.2886979521860455e+43,8.988492037729727e+42,0.6974863289324204,0.8052544323329813
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,-3.3306690738754696e-16,18.46192312099868,1.2790618370438014e+43,8.91965863628379e+42,0.6973594534646675,0.7992332196697655
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,0.09999999999999964,18.483579343248625,1.2886979521860455e+43,8.988492037729727e+42,0.6974863289324204,0.8052544323329813
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,0.19999999999999973,18.483579343248625,1.3176091294175855e+43,9.194992242067537e+42,0.6978543208889226,0.8233198398011706
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,0.2999999999999997,18.50521022173671,1.3657969959813725e+43,9.53915924929722e+42,0.6984317052508234,0.8534304588716336
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,0.3999999999999996,18.526815845232832,1.4332665533466886e+43,1.0020993059418776e+43,0.6991716255444376,0.8955894147571487
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,0.49999999999999956,18.56995167974795,1.5200224545739854e+43,1.0640493672432206e+43,0.7000221372002299,0.9497996149641228
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,0.5999999999999996,18.591482065738465,1.6260714048523252e+43,1.1397661088337512e+43,0.7009323855229231,1.0160652492898647
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,0.6999999999999996,18.612987546688377,1.7514149862158937e+43,1.2292495307134687e+43,0.7018608042000283,1.0943873062825742
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,0.7999999999999995,18.65592413787588,1.896059269418621e+43,1.3324996328823738e+43,0.7027731961622441,1.1847695793070974
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,0.8999999999999995,18.677355419081188,2.0600040046611999e+43,1.449516415340466e+43,0.7036473774131627,1.287211912274105
slightly_oblate/X1.25/xs0.762_eps-0.209_epss-0.241_t35.9d_mni0.80_t040d,1.2516470706427187,0.9999999999999996,18.720144376464738,2.2432524776700107e+43,1.5802998780877458e+43,0.7044681300114506,1.40171635829909
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,-1.0,14.143019590080144,1.3888788656130814e+43,5.959875035165871e+42,0.42911409934480155,1.4570716383195248
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,-0.9000000000000001,14.171277399652164,1.2646337515702807e+43,5.4345548587525693e+42,0.429733498098129,1.3267261947004174
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,-0.8,14.227624649353642,1.153513639032413e+43,4.964531543014353e+42,0.4303834280779451,1.2101501790128792
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,-0.7000000000000002,14.25571475498149,1.0555063912334373e+43,4.549805087951219e+42,0.43105424332243364,1.1073308585859645
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,-0.6000000000000001,14.31172956705094,9.70607748004368e+42,4.190375493563171e+42,0.4317269774714711,1.0182637640800087
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,-0.5000000000000002,14.3396549195893,8.988072532973379e+42,3.8862427598502065e+42,0.43237777016076034,0.9429379260640751
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,-0.4000000000000002,14.36752599529241,8.400894881054482e+42,3.637406886812327e+42,0.43297850268491384,0.8813371684711215
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,-0.3000000000000002,14.423106574188736,7.944447461705858e+42,3.4438678744495316e+42,0.4334936936835193,0.8334513084740051
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,-0.20000000000000023,14.450816698820445,7.618537797286724e+42,3.30562572276182e+42,0.4338924096352308,0.7992601532597788
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,-0.10000000000000026,14.450816698820445,7.423070260498476e+42,3.222680431749194e+42,0.43414386751780304,0.7787536705766679
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,-3.3306690738754696e-16,14.450816698820445,7.357914414902395e+42,3.195032001411652e+42,0.4342306557603572,0.7719181763489643
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,0.09999999999999964,14.450816698820445,7.423070260498476e+42,3.222680431749194e+42,0.43414386751780304,0.7787536705766679
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,0.19999999999999973,14.450816698820445,7.618537797286724e+42,3.30562572276182e+42,0.4338924096352308,0.7992601532597788
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,0.2999999999999997,14.423106574188736,7.944447461705858e+42,3.4438678744495316e+42,0.4334936936835193,0.8334513084740051
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,0.3999999999999996,14.36752599529241,8.400894881054482e+42,3.637406886812327e+42,0.43297850268491384,0.8813371684711215
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,0.49999999999999956,14.3396549195893,8.988072532973379e+42,3.8862427598502065e+42,0.43237777016076034,0.9429379260640751
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,0.5999999999999996,14.31172956705094,9.70607748004368e+42,4.190375493563171e+42,0.4317269774714711,1.0182637640800087
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,0.6999999999999996,14.25571475498149,1.0555063912334373e+43,4.549805087951219e+42,0.43105424332243364,1.1073308585859645
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,0.7999999999999995,14.227624649353642,1.153513639032413e+43,4.964531543014353e+42,0.4303834280779451,1.2101501790128792
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,0.8999999999999995,14.171277399652164,1.2646337515702807e+43,5.4345548587525693e+42,0.429733498098129,1.3267261947004174
slightly_oblate/X1.39/xs0.252_eps-0.189_epss-0.641_t21.2d_mni0.33_t040d,1.3913486853181174,0.9999999999999996,14.143019590080144,1.3888788656130814e+43,5.959875035165871e+42,0.42911409934480155,1.4570716383195248
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,-1.0,15.047534799359736,3.474402891481607e+43,2.331667752071387e+43,0.6710988405484208,1.579438922369985
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,-0.9000000000000001,14.994269022294455,3.111097073897864e+43,2.0837014934786707e+43,0.6697642162827214,1.4142826733862879
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,-0.8,14.967565049146689,2.786054905872082e+43,1.8618369463167672e+43,0.6682700123363079,1.2665208082179913
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,-0.7000000000000002,14.940813347603806,2.499272570416257e+43,1.6660741105856751e+43,0.6666236129291766,1.1361515916894096
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,-0.6000000000000001,14.914013660830355,2.2507470187237093e+43,1.4964129862853957e+43,0.6648517020513215,1.0231736378346412
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,-0.5000000000000002,14.860269292661934,2.0404761083338797e+43,1.3528535734159285e+43,0.663008779122918,0.9275859727063046
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,-0.4000000000000002,14.833324085919841,1.868453591549246e+43,1.2353958719772735e+43,0.6611862759475515,0.8493857561454001
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,-0.3000000000000002,14.80632984319302,1.7346708871604724e+43,1.1440398819694309e+43,0.659514084450993,0.7885690871950009
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,-0.20000000000000023,14.779286295790017,1.6391202572573423e+43,1.0787856033924e+43,0.6581491495916705,0.745132448255981
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,-0.10000000000000026,14.752193172556584,1.5817928815388271e+43,1.0396330362461817e+43,0.657249788123201,0.7190718296820253
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,-3.3306690738754696e-16,14.752193172556584,1.5626853072353935e+43,1.0265821805307756e+43,0.6569346852994615,0.7103856618685827
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,0.09999999999999964,14.752193172556584,1.5817928815388271e+43,1.0396330362461817e+43,0.657249788123201,0.7190718296820253
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,0.19999999999999973,14.779286295790017,1.6391202572573423e+43,1.0787856033924e+43,0.6581491495916705,0.745132448255981
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,0.2999999999999997,14.80632984319302,1.7346708871604724e+43,1.1440398819694309e+43,0.659514084450993,0.7885690871950009
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,0.3999999999999996,14.833324085919841,1.868453591549246e+43,1.2353958719772735e+43,0.6611862759475515,0.8493857561454001
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,0.49999999999999956,14.860269292661934,2.0404761083338797e+43,1.3528535734159285e+43,0.663008779122918,0.9275859727063046
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,0.5999999999999996,14.914013660830355,2.2507470187237093e+43,1.4964129862853957e+43,0.6648517020513215,1.0231736378346412
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,0.6999999999999996,14.940813347603806,2.499272570416257e+43,1.6660741105856751e+43,0.6666236129291766,1.1361515916894096
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,0.7999999999999995,14.967565049146689,2.786054905872082e+43,1.8618369463167672e+43,0.6682700123363079,1.2665208082179913
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,0.8999999999999995,14.994269022294455,3.111097073897864e+43,2.0837014934786707e+43,0.6697642162827214,1.4142826733862879
slightly_oblate/X1.83/xs0.904_eps-0.309_epss-0.262_t33.5d_mni1.00_t0inf,1.82687004527551,0.9999999999999996,15.047534799359736,3.474402891481607e+43,2.331667752071387e+43,0.6710988405484208,1.579438922369985
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,-1.0,11.933893003763616,1.7600589710396038e+43,6.396146853796418e+42,0.3634052585191758,1.640100978942563
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,-0.9000000000000001,11.967368225210576,1.5641671267958508e+43,5.691589475157084e+42,0.3638734875355764,1.4575602738880764
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,-0.8,12.000750070319825,1.3889602553480447e+43,5.061196031111364e+42,0.3643873906127813,1.2942947435238983
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,-0.7000000000000002,12.03403931615577,1.2344331079762055e+43,4.5049665216592573e+42,0.3649421335632302,1.1502994968600566
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,-0.6000000000000001,12.100343064879853,1.100584989476072e+43,4.022900946800766e+42,0.3655238791432044,1.0255738860744
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,-0.5000000000000002,12.133359069123749,9.873994962745801e+42,3.614999306535888e+42,0.36611314064622674,0.9201026255903177
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,-0.4000000000000002,12.199123014597838,8.948524032495915e+42,3.2812616008646247e+42,0.36668187836887534,0.833863141365015
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,-0.3000000000000002,12.231872397053209,8.229264682367265e+42,3.021687829786975e+42,0.36718807164648687,0.766839366385316
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,-0.20000000000000023,12.264534330756053,7.715818742023502e+42,2.8362779933029394e+42,0.3675926156553433,0.7189941973740476
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,-0.10000000000000026,12.297109512515343,7.407879265340356e+42,2.725032091412518e+42,0.36785589961789367,0.6902990317305481
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,-3.3306690738754696e-16,12.297109512515343,7.305289717235837e+42,2.6879501241157107e+42,0.3679457253794956,0.6807392828219014
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,0.09999999999999964,12.297109512515343,7.407879265340356e+42,2.725032091412518e+42,0.36785589961789367,0.6902990317305481
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,0.19999999999999973,12.264534330756053,7.715818742023502e+42,2.8362779933029394e+42,0.3675926156553433,0.7189941973740476
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,0.2999999999999997,12.231872397053209,8.229264682367265e+42,3.021687829786975e+42,0.36718807164648687,0.766839366385316
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,0.3999999999999996,12.199123014597838,8.948524032495915e+42,3.2812616008646247e+42,0.36668187836887534,0.833863141365015
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,0.49999999999999956,12.133359069123749,9.873994962745801e+42,3.614999306535888e+42,0.36611314064622674,0.9201026255903177
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,0.5999999999999996,12.100343064879853,1.100584989476072e+43,4.022900946800766e+42,0.3655238791432044,1.0255738860744
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,0.6999999999999996,12.03403931615577,1.2344331079762055e+43,4.5049665216592573e+42,0.3649421335632302,1.1502994968600566
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,0.7999999999999995,12.000750070319825,1.3889602553480447e+43,5.061196031111364e+42,0.3643873906127813,1.2942947435238983
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,0.8999999999999995,11.967368225210576,1.5641671267958508e+43,5.691589475157084e+42,0.3638734875355764,1.4575602738880764
slightly_oblate/X1.95/xs0.304_eps-0.264_epss-0.572_t17.6d_mni0.33_t040d,1.9513536245461802,0.9999999999999996,11.933893003763616,1.7600589710396038e+43,6.396146853796418e+42,0.3634052585191758,1.640100978942563
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,-1.0,9.550466031832068,1.3022599655427625e+43,2.4918105837969175e+42,0.1913450961965469,1.7500948123631426
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,-0.9000000000000001,9.592262581772859,1.1431083792776772e+43,2.1896890107885637e+42,0.19155567840139656,1.5362125055490776
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,-0.8,9.633877799213632,1.0007456751390997e+43,1.919369708623195e+42,0.19179395487833711,1.3448926181385235
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,-0.7000000000000002,9.675314023983038,8.751792016915868e+42,1.68085267730081e+42,0.19205811496113942,1.176145025797668
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,-0.6000000000000001,9.716573546018392,7.664087516281667e+42,1.4741379168214105e+42,0.1923435651915165,1.0299694499286385
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,-0.5000000000000002,9.757658606842421,6.744269540260448e+42,1.299225427184995e+42,0.19264138531669983,0.9063559848182239
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,-0.4000000000000002,9.798571400984306,5.992196493962648e+42,1.1561152083915644e+42,0.19293679864410185,0.8052856016635552
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,-0.3000000000000002,9.83931407734752,5.4076624826357963e+42,1.0448072604411183e+42,0.19320866710820672,0.726730630464193
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,-0.20000000000000023,9.879888740526923,4.990400739810737e+42,9.653015833336568e+41,0.1934316768657473,0.6706552207274448
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,-0.10000000000000026,9.879888740526923,4.740242798418688e+42,9.175981770691798e+41,0.19357619769503878,0.6370367323237719
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,-3.3306690738754696e-16,9.879888740526923,4.656856817954671e+42,9.016970416476874e+41,0.19362782170393636,0.6258305695225476
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,0.09999999999999964,9.879888740526923,4.740242798418688e+42,9.175981770691798e+41,0.19357619769503878,0.6370367323237719
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,0.19999999999999973,9.879888740526923,4.990400739810737e+42,9.653015833336568e+41,0.1934316768657473,0.6706552207274448
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,0.2999999999999997,9.83931407734752,5.4076624826357963e+42,1.0448072604411183e+42,0.19320866710820672,0.726730630464193
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,0.3999999999999996,9.798571400984306,5.992196493962648e+42,1.1561152083915644e+42,0.19293679864410185,0.8052856016635552
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,0.49999999999999956,9.757658606842421,6.744269540260448e+42,1.299225427184995e+42,0.19264138531669983,0.9063559848182239
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,0.5999999999999996,9.716573546018392,7.664087516281667e+42,1.4741379168214105e+42,0.1923435651915165,1.0299694499286385
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,0.6999999999999996,9.675314023983038,8.751792016915868e+42,1.68085267730081e+42,0.19205811496113942,1.176145025797668
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,0.7999999999999995,9.633877799213632,1.0007456751390997e+43,1.919369708623195e+42,0.19179395487833711,1.3448926181385235
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,0.8999999999999995,9.592262581772859,1.1431083792776772e+43,2.1896890107885637e+42,0.19155567840139656,1.5362125055490776
slightly_oblate/X2.29/xs0.360_eps-0.309_epss-0.459_t13.7d_mni0.20_t025d,2.2911745353636728,0.9999999999999996,9.550466031832068,1.3022599655427625e+43,2.4918105837969175e+42,0.1913450961965469,1.7500948123631426
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,-1.0,9.96054223173587,2.251751607928369e+43,7.092844366133576e+42,0.3149923082617027,1.8752931291167234
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,-0.9000000000000001,10.000625058599853,1.9520424531111207e+43,6.155564559887792e+42,0.31533968690471836,1.6256907676558827
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,-0.8,10.040547872262593,1.6839651380109837e+43,5.316945785878409e+42,0.3157396590857292,1.4024318854109374
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,-0.7000000000000002,10.080312573908534,1.4475288592730695e+43,4.5769880441054213e+42,0.31619321540877093,1.205524141488393
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,-0.6000000000000001,10.11992102736973,1.242730840692125e+43,3.935691334568834e+42,0.3166970035423676,1.0349652238221148
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,-0.5000000000000002,10.19867646438513,1.069580110799215e+43,3.3930556572686435e+42,0.3172324936683119,0.8907626515106625
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,-0.4000000000000002,10.237826997840152,9.280301401313266e+42,2.949081012204852e+42,0.3177785811770643,0.7728776741066143
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,-0.3000000000000002,10.315682316875984,8.180489964864028e+42,2.603767399377458e+42,0.31828990813030555,0.6812836979844105
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,-0.20000000000000023,10.354390454063891,7.395726210132731e+42,2.3571148187864625e+42,0.3187130988647238,0.6159273739544531
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,-0.10000000000000026,10.392954425364858,6.925255768415765e+42,2.209123270431865e+42,0.31899518866972165,0.5767458770389903
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,-3.3306690738754696e-16,10.392954425364858,6.768513897410202e+42,2.159792754313666e+42,0.31909408579925574,0.5636921746365279
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,0.09999999999999964,10.392954425364858,6.925255768415765e+42,2.209123270431865e+42,0.31899518866972165,0.5767458770389903
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,0.19999999999999973,10.354390454063891,7.395726210132731e+42,2.3571148187864625e+42,0.3187130988647238,0.6159273739544531
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,0.2999999999999997,10.315682316875984,8.180489964864028e+42,2.603767399377458e+42,0.31828990813030555,0.6812836979844105
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,0.3999999999999996,10.237826997840152,9.280301401313266e+42,2.949081012204852e+42,0.3177785811770643,0.7728776741066143
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,0.49999999999999956,10.19867646438513,1.069580110799215e+43,3.3930556572686435e+42,0.3172324936683119,0.8907626515106625
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,0.5999999999999996,10.11992102736973,1.242730840692125e+43,3.935691334568834e+42,0.3166970035423676,1.0349652238221148
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,0.6999999999999996,10.080312573908534,1.4475288592730695e+43,4.5769880441054213e+42,0.31619321540877093,1.205524141488393
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,0.7999999999999995,10.040547872262593,1.6839651380109837e+43,5.316945785878409e+42,0.3157396590857292,1.4024318854109374
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,0.8999999999999995,10.000625058599853,1.9520424531111207e+43,6.155564559887792e+42,0.31533968690471836,1.6256907676558827
slightly_oblate/X2.67/xs0.370_eps-0.359_epss-0.478_t14.4d_mni0.33_t040d,2.672096561371799,0.9999999999999996,9.96054223173587,2.251751607928369e+43,7.092844366133576e+42,0.3149923082617027,1.8752931291167234
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,-1.0,12.712993452578965,4.59074973434726e+43,1.4941025828484003e+43,0.3254593844813108,1.9692273814237407
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,-0.9000000000000001,12.744422408952758,3.9467097833992724e+43,1.285506562837612e+43,0.32571600988872673,1.6929628975097837
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,-0.8,12.775774048969353,3.3704971141457895e+43,1.0988680186174332e+43,0.326025503480049,1.4457932996274114
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,-0.7000000000000002,12.807048940439806,2.8621251894930266e+43,9.341869501878632e+42,0.3263962574443983,1.2277243627643895
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,-0.6000000000000001,12.838247644259006,2.4215987986302304e+43,7.914633575489029e+42,0.326835047158345,1.038758141269821
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,-0.5000000000000002,12.869370714523049,2.0489142678088286e+43,6.706972407005516e+42,0.3273427547643639,0.8788930592690235
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,-0.4000000000000002,12.931392137462487,1.7440642183710802e+43,5.718885996428098e+42,0.32790570072984,0.7481259516461218
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,-0.3000000000000002,12.962291565357114,1.5070356754962174e+43,4.950374343756771e+42,0.3284842173445413,0.646451252780291
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,-0.20000000000000023,13.02387049422449,1.3377832496716214e+43,4.401437448991539e+42,0.32900975924701825,0.5738494925901169
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,-0.10000000000000026,13.054551032602877,1.2362652457899328e+43,4.072075312132399e+42,0.32938524527804525,0.5303027857296683
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,-3.3306690738754696e-16,13.054551032602877,1.2024348134858167e+43,3.962287933179353e+42,0.3295220571411117,0.5157910354767131
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,0.09999999999999964,13.054551032602877,1.2362652457899328e+43,4.072075312132399e+42,0.32938524527804525,0.5303027857296683
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,0.19999999999999973,13.02387049422449,1.3377832496716214e+43,4.401437448991539e+42,0.32900975924701825,0.5738494925901169
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,0.2999999999999997,12.962291565357114,1.5070356754962174e+43,4.950374343756771e+42,0.3284842173445413,0.646451252780291
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,0.3999999999999996,12.931392137462487,1.7440642183710802e+43,5.718885996428098e+42,0.32790570072984,0.7481259516461218
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,0.49999999999999956,12.869370714523049,2.0489142678088286e+43,6.706972407005516e+42,0.3273427547643639,0.8788930592690235
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,0.5999999999999996,12.838247644259006,2.4215987986302304e+43,7.914633575489029e+42,0.326835047158345,1.038758141269821
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,0.6999999999999996,12.807048940439806,2.8621251894930266e+43,9.341869501878632e+42,0.3263962574443983,1.2277243627643895
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,0.7999999999999995,12.775774048969353,3.3704971141457895e+43,1.0988680186174332e+43,0.326025503480049,1.4457932996274114
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,0.8999999999999995,12.744422408952758,3.9467097833992724e+43,1.285506562837612e+43,0.32571600988872673,1.6929628975097837
slightly_oblate/X2.97/xs0.643_eps-0.442_epss-0.457_t20.9d_mni0.80_t030d,2.9717454745758687,0.9999999999999996,12.712993452578965,4.59074973434726e+43,1.4941025828484003e+43,0.3254593844813108,1.9692273814237407
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,-1.0,8.579580476348697,2.72931491530051e+43,7.75548174753485e+42,0.2841548882489779,2.0855316461381825
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,-0.9000000000000001,8.579580476348697,2.3242234765675144e+43,6.610567850829409e+42,0.2844204921547433,1.7759920578989523
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,-0.8,8.626082608151009,1.961869763972265e+43,5.586171206408753e+42,0.28473710686576054,1.4991093389145633
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,-0.7000000000000002,8.672335393372817,1.6422720806451604e+43,4.682291814272878e+42,0.2851106019188646,1.2548974750235335
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,-0.6000000000000001,8.718342800535456,1.3654511761727146e+43,3.898929674421789e+42,0.28554149298477866,1.0433723214571797
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,-0.5000000000000002,8.764108693994503,1.1314014435669335e+43,3.236084786855481e+42,0.28602445270470744,0.8645295937883603
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,-0.4000000000000002,8.854930898948515,9.40111566636342e+42,2.6937571515739573e+42,0.28653590139434676,0.7183606450576119
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,-0.3000000000000002,8.899994451551906,7.915330749765235e+42,2.2719467685772162e+42,0.2870311854807332,0.604828437925731
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,-0.20000000000000023,8.989443879498767,6.855598792484284e+42,1.9706536378652585e+42,0.2874517161105845,0.5238519071141505
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,-0.10000000000000026,9.033836464933344,6.220652917347817e+42,1.7898777594380835e+42,0.2877314943012767,0.4753342476546812
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,-3.3306690738754696e-16,9.033836464933344,6.009202853509536e+42,1.729619133295692e+42,0.2878283818103341,0.4591768670152939
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,0.09999999999999964,9.033836464933344,6.220652917347817e+42,1.7898777594380835e+42,0.2877314943012767,0.4753342476546812
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,0.19999999999999973,8.989443879498767,6.855598792484284e+42,1.9706536378652585e+42,0.2874517161105845,0.5238519071141505
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,0.2999999999999997,8.899994451551906,7.915330749765235e+42,2.2719467685772162e+42,0.2870311854807332,0.604828437925731
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,0.3999999999999996,8.854930898948515,9.40111566636342e+42,2.6937571515739573e+42,0.28653590139434676,0.7183606450576119
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,0.49999999999999956,8.764108693994503,1.1314014435669335e+43,3.236084786855481e+42,0.28602445270470744,0.8645295937883603
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,0.5999999999999996,8.718342800535456,1.3654511761727146e+43,3.898929674421789e+42,0.28554149298477866,1.0433723214571797
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,0.6999999999999996,8.672335393372817,1.6422720806451604e+43,4.682291814272878e+42,0.2851106019188646,1.2548974750235335
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,0.7999999999999995,8.626082608151009,1.961869763972265e+43,5.586171206408753e+42,0.28473710686576054,1.4991093389145633
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,0.8999999999999995,8.579580476348697,2.3242234765675144e+43,6.610567850829409e+42,0.2844204921547433,1.7759920578989523
slightly_oblate/X3.32/xs0.437_eps-0.442_epss-0.387_t12.2d_mni0.33_t040d,3.317617556913119,0.9999999999999996,8.579580476348697,2.72931491530051e+43,7.75548174753485e+42,0.2841548882489779,2.0855316461381825


==> anc/subchandra_error_ladder.csv <==
step,calculation,code,cos_theta,tpeak_d,Lpeak,L30Lp,Lpeak_avg,L30Lp_avg,Lp_spread,L30Lp_spread
(0),"URILIGHT, full opacity and gamma-ray transport",URILIGHT,-0.9,14.9792,9.255518e+42,0.493806,1.266494e+43,0.418125,0.484088,0.246873
(0),"URILIGHT, full opacity and gamma-ray transport",URILIGHT,-0.7,14.5257,1.039883e+43,0.458873,1.266494e+43,0.418125,0.484088,0.246873
(0),"URILIGHT, full opacity and gamma-ray transport",URILIGHT,-0.5,14.0860,1.116118e+43,0.442664,1.266494e+43,0.418125,0.484088,0.246873
(0),"URILIGHT, full opacity and gamma-ray transport",URILIGHT,-0.3,14.0860,1.186232e+43,0.427412,1.266494e+43,0.418125,0.484088,0.246873
(0),"URILIGHT, full opacity and gamma-ray transport",URILIGHT,-0.1,14.5257,1.249793e+43,0.412133,1.266494e+43,0.418125,0.484088,0.246873
(0),"URILIGHT, full opacity and gamma-ray transport",URILIGHT,+0.1,14.9792,1.319566e+43,0.402685,1.266494e+43,0.418125,0.484088,0.246873
(0),"URILIGHT, full opacity and gamma-ray transport",URILIGHT,+0.3,14.0860,1.388273e+43,0.399173,1.266494e+43,0.418125,0.484088,0.246873
(0),"URILIGHT, full opacity and gamma-ray transport",URILIGHT,+0.5,14.9792,1.442939e+43,0.395835,1.266494e+43,0.418125,0.484088,0.246873
(0),"URILIGHT, full opacity and gamma-ray transport",URILIGHT,+0.7,14.5257,1.495148e+43,0.392930,1.266494e+43,0.418125,0.484088,0.246873
(0),"URILIGHT, full opacity and gamma-ray transport",URILIGHT,+0.9,14.0860,1.538646e+43,0.390582,1.266494e+43,0.418125,0.484088,0.246873
(i),"URILIGHT, constant kappa = 0.165 cm^2/g",URILIGHT,-0.9,14.5257,1.017168e+43,0.471129,1.257731e+43,0.431107,0.382495,0.181427
(i),"URILIGHT, constant kappa = 0.165 cm^2/g",URILIGHT,-0.7,14.0860,1.075659e+43,0.463986,1.257731e+43,0.431107,0.382495,0.181427
(i),"URILIGHT, constant kappa = 0.165 cm^2/g",URILIGHT,-0.5,14.9792,1.136827e+43,0.454956,1.257731e+43,0.431107,0.382495,0.181427
(i),"URILIGHT, constant kappa = 0.165 cm^2/g",URILIGHT,-0.3,14.9792,1.190954e+43,0.445305,1.257731e+43,0.431107,0.382495,0.181427
(i),"URILIGHT, constant kappa = 0.165 cm^2/g",URILIGHT,-0.1,14.9792,1.231098e+43,0.441548,1.257731e+43,0.431107,0.382495,0.181427
(i),"URILIGHT, constant kappa = 0.165 cm^2/g",URILIGHT,+0.1,14.0860,1.284656e+43,0.428225,1.257731e+43,0.431107,0.382495,0.181427
(i),"URILIGHT, constant kappa = 0.165 cm^2/g",URILIGHT,+0.3,13.6595,1.330567e+43,0.424770,1.257731e+43,0.431107,0.382495,0.181427
(i),"URILIGHT, constant kappa = 0.165 cm^2/g",URILIGHT,+0.5,13.6595,1.386467e+43,0.410490,1.257731e+43,0.431107,0.382495,0.181427
(i),"URILIGHT, constant kappa = 0.165 cm^2/g",URILIGHT,+0.7,14.0860,1.444651e+43,0.401207,1.257731e+43,0.431107,0.382495,0.181427
(i),"URILIGHT, constant kappa = 0.165 cm^2/g",URILIGHT,+0.9,14.0860,1.498244e+43,0.392915,1.257731e+43,0.431107,0.382495,0.181427
(ii),"analytic toy model, tabulated f_dep(t)",analytic,-0.9,15.2062,1.016020e+43,0.459483,1.243948e+43,0.438377,0.398912,0.093968
(ii),"analytic toy model, tabulated f_dep(t)",analytic,-0.7,14.9943,1.060258e+43,0.454984,1.243948e+43,0.438377,0.398912,0.093968
(ii),"analytic toy model, tabulated f_dep(t)",analytic,-0.5,14.7793,1.106945e+43,0.450453,1.243948e+43,0.438377,0.398912,0.093968
(ii),"analytic toy model, tabulated f_dep(t)",analytic,-0.3,14.5611,1.156202e+43,0.445893,1.243948e+43,0.438377,0.398912,0.093968
(ii),"analytic toy model, tabulated f_dep(t)",analytic,-0.1,14.3397,1.208149e+43,0.441309,1.243948e+43,0.438377,0.398912,0.093968
(ii),"analytic toy model, tabulated f_dep(t)",analytic,+0.1,14.1430,1.262902e+43,0.436708,1.243948e+43,0.438377,0.398912,0.093968
(ii),"analytic toy model, tabulated f_dep(t)",analytic,+0.3,13.9436,1.320556e+43,0.432105,1.243948e+43,0.438377,0.398912,0.093968
(ii),"analytic toy model, tabulated f_dep(t)",analytic,+0.5,13.7122,1.381226e+43,0.427506,1.243948e+43,0.438377,0.398912,0.093968
(ii),"analytic toy model, tabulated f_dep(t)",analytic,+0.7,13.5064,1.445064e+43,0.422903,1.243948e+43,0.438377,0.398912,0.093968
(ii),"analytic toy model, tabulated f_dep(t)",analytic,+0.9,13.2371,1.512246e+43,0.418289,1.243948e+43,0.438377,0.398912,0.093968
(iii),"analytic toy model, f_dep(t_0)",analytic,-0.9,15.5702,1.043125e+43,0.466814,1.274309e+43,0.445756,0.394168,0.091872
(iii),"analytic toy model, f_dep(t_0)",analytic,-0.7,15.3633,1.088069e+43,0.462312,1.274309e+43,0.445756,0.394168,0.091872
(iii),"analytic toy model, f_dep(t_0)",analytic,-0.5,15.1535,1.135453e+43,0.457789,1.274309e+43,0.445756,0.394168,0.091872
(iii),"analytic toy model, f_dep(t_0)",analytic,-0.3,14.9408,1.185393e+43,0.453249,1.274309e+43,0.445756,0.394168,0.091872
(iii),"analytic toy model, f_dep(t_0)",analytic,-0.1,14.7251,1.238008e+43,0.448696,1.274309e+43,0.445756,0.394168,0.091872
(iii),"analytic toy model, f_dep(t_0)",analytic,+0.1,14.5336,1.293418e+43,0.444132,1.274309e+43,0.445756,0.394168,0.091872
(iii),"analytic toy model, f_dep(t_0)",analytic,+0.3,14.3117,1.351744e+43,0.439563,1.274309e+43,0.445756,0.394168,0.091872
(iii),"analytic toy model, f_dep(t_0)",analytic,+0.5,14.0863,1.413105e+43,0.434992,1.274309e+43,0.445756,0.394168,0.091872
(iii),"analytic toy model, f_dep(t_0)",analytic,+0.7,13.8573,1.477622e+43,0.430424,1.274309e+43,0.445756,0.394168,0.091872
(iii),"analytic toy model, f_dep(t_0)",analytic,+0.9,13.6537,1.545416e+43,0.425862,1.274309e+43,0.445756,0.394168,0.091872
(iv),"URILIGHT, toy ejecta, kappa = 0.165 cm^2/g, f_dep = 1",URILIGHT,-0.9,14.9792,1.043938e+43,0.628023,1.272401e+43,0.592891,0.400854,0.122753
(iv),"URILIGHT, toy ejecta, kappa = 0.165 cm^2/g, f_dep = 1",URILIGHT,-0.7,15.9290,1.090803e+43,0.618748,1.272401e+43,0.592891,0.400854,0.122753
(iv),"URILIGHT, toy ejecta, kappa = 0.165 cm^2/g, f_dep = 1",URILIGHT,-0.5,15.4468,1.131668e+43,0.612939,1.272401e+43,0.592891,0.400854,0.122753
(iv),"URILIGHT, toy ejecta, kappa = 0.165 cm^2/g, f_dep = 1",URILIGHT,-0.3,14.0860,1.187624e+43,0.600511,1.272401e+43,0.592891,0.400854,0.122753
(iv),"URILIGHT, toy ejecta, kappa = 0.165 cm^2/g, f_dep = 1",URILIGHT,-0.1,14.0860,1.235536e+43,0.599828,1.272401e+43,0.592891,0.400854,0.122753
(iv),"URILIGHT, toy ejecta, kappa = 0.165 cm^2/g, f_dep = 1",URILIGHT,+0.1,14.0860,1.296353e+43,0.589768,1.272401e+43,0.592891,0.400854,0.122753
(iv),"URILIGHT, toy ejecta, kappa = 0.165 cm^2/g, f_dep = 1",URILIGHT,+0.3,13.2460,1.363596e+43,0.577241,1.272401e+43,0.592891,0.400854,0.122753
(iv),"URILIGHT, toy ejecta, kappa = 0.165 cm^2/g, f_dep = 1",URILIGHT,+0.5,13.6595,1.412750e+43,0.574455,1.272401e+43,0.592891,0.400854,0.122753
(iv),"URILIGHT, toy ejecta, kappa = 0.165 cm^2/g, f_dep = 1",URILIGHT,+0.7,13.2460,1.485885e+43,0.564910,1.272401e+43,0.592891,0.400854,0.122753
(iv),"URILIGHT, toy ejecta, kappa = 0.165 cm^2/g, f_dep = 1",URILIGHT,+0.9,12.4562,1.553985e+43,0.555244,1.272401e+43,0.592891,0.400854,0.122753
(iv),"analytic, toy ejecta, f_dep = 1",analytic,-0.9,15.7490,1.045854e+43,0.613241,1.277135e+43,0.594044,0.393564,0.065323
(iv),"analytic, toy ejecta, f_dep = 1",analytic,-0.7,15.5445,1.090795e+43,0.609215,1.277135e+43,0.594044,0.393564,0.065323
(iv),"analytic, toy ejecta, f_dep = 1",analytic,-0.5,15.3372,1.138179e+43,0.605113,1.277135e+43,0.594044,0.393564,0.065323
(iv),"analytic, toy ejecta, f_dep = 1",analytic,-0.3,15.1006,1.188128e+43,0.600936,1.277135e+43,0.594044,0.393564,0.065323
(iv),"analytic, toy ejecta, f_dep = 1",analytic,-0.1,14.8872,1.240759e+43,0.596686,1.277135e+43,0.594044,0.393564,0.065323
(iv),"analytic, toy ejecta, f_dep = 1",analytic,+0.1,14.6433,1.296195e+43,0.592367,1.277135e+43,0.594044,0.393564,0.065323
(iv),"analytic, toy ejecta, f_dep = 1",analytic,+0.3,14.4231,1.354564e+43,0.587978,1.277135e+43,0.594044,0.393564,0.065323
(iv),"analytic, toy ejecta, f_dep = 1",analytic,+0.5,14.1995,1.415985e+43,0.583524,1.277135e+43,0.594044,0.393564,0.065323
(iv),"analytic, toy ejecta, f_dep = 1",analytic,+0.7,13.9723,1.480585e+43,0.579009,1.277135e+43,0.594044,0.393564,0.065323
(iv),"analytic, toy ejecta, f_dep = 1",analytic,+0.9,13.7413,1.548488e+43,0.574436,1.277135e+43,0.594044,0.393564,0.065323


==> anc/subchandra_model_grid.csv <==
model,M,z_ig,z_off,z_com_Ni,MNi56,x_s,ttilde_d,t0_d,cos_theta,tpeak_URILIGHT_d,tpeak_analytic_d,tpeak_relative,tpeak_relative_signed,Lpeak_URILIGHT,Lpeak_analytic,Lp_relative,Lp_relative_signed,L30Lp_URILIGHT,L30Lp_analytic,L30Lp_relative,L30Lp_relative_signed,tpeak_URILIGHT_avg_d,tpeak_analytic_avg_d,Lpeak_URILIGHT_avg,Lpeak_analytic_avg,L30Lp_URILIGHT_avg,L30Lp_analytic_avg,Lp_aniso_URILIGHT,Lp_aniso_analytic,L30Lp_aniso_URILIGHT,L30Lp_aniso_analytic,tpeak_analytic_fdep_d,tpeak_relative_fdep,tpeak_relative_signed_fdep,Lpeak_analytic_fdep,Lp_relative_fdep,Lp_relative_signed_fdep,L30Lp_analytic_fdep,L30Lp_relative_fdep,L30Lp_relative_signed_fdep,tpeak_analytic_avg_fdep_d,Lpeak_analytic_avg_fdep,L30Lp_analytic_avg_fdep,Lp_aniso_analytic_fdep,L30Lp_aniso_analytic_fdep
1,0.8,0.0,0.0007,0.0005875656037836775,0.03751764473267996,0.3605921996866477,21.45668652661478,33.309806463682584,-0.9,12.845033565462396,14.227624649353642,10.763623752675457,10.763623752675457,1.228677e+42,1.0674220256232618e+42,13.124277118944873,-13.124277118944873,0.28975665550049784,0.38285841912882085,32.13101817023252,32.13101817023252,12.845033565462396,14.227624649353642,1.216029e+42,1.0689491519916862e+42,0.28997854980694965,0.3827820225403645,0.007045062247693142,0.002857816049939077,0.015568714317989335,0.00039870672517656813,14.143019590080144,10.104964054806056,10.104964054806056,1.0581173880705247e+42,13.88156626432133,-13.88156626432133,0.38117810187856566,31.55111181834812,31.55111181834812,14.114705208146896,1.0596369246127278e+42,0.38110224700585593,0.0028693241299449957,0.0003983445565953773
1,0.8,0.0,0.0007,0.0005875656037836775,0.03751764473267996,0.3605921996866477,21.45668652661478,33.309806463682584,-0.7,13.246033659174142,14.227624649353642,7.410452180903635,7.410452180903635,1.218573e+42,1.0677612458468667e+42,12.376095166488454,-12.376095166488454,0.29310944170533726,0.3828414328759683,30.613818049859525,30.613818049859525,12.845033565462396,14.227624649353642,1.216029e+42,1.0689491519916862e+42,0.28997854980694965,0.3827820225403645,0.007045062247693142,0.002857816049939077,0.015568714317989335,0.00039870672517656813,14.143019590080144,6.771732233103256,6.771732233103256,1.0584544087726897e+42,13.139844000097682,-13.139844000097682,0.38116142111162143,30.04064928580594,30.04064928580594,14.114705208146896,1.0596369246127278e+42,0.38110224700585593,0.0028693241299449957,0.0003983445565953773
1,0.8,0.0,0.0007,0.0005875656037836775,0.03751764473267996,0.3605921996866477,21.45668652661478,33.309806463682584,-0.49999999999999994,12.456173263175025,14.227624649353642,14.221473551718097,14.221473551718097,1.222275e+42,1.0681005206880907e+42,12.613730896231152,-12.613730896231152,0.2893347144072226,0.3828244537873285,32.31196767095299,32.31196767095299,12.845033565462396,14.227624649353642,1.216029e+42,1.0689491519916862e+42,0.28997854980694965,0.3827820225403645,0.007045062247693142,0.002857816049939077,0.015568714317989335,0.00039870672517656813,14.114705208146896,13.314939588028167,13.314939588028167,1.0587920873370065e+42,13.375297102779124,-13.375297102779124,0.38114453005606963,31.731351641279318,31.731351641279318,14.114705208146896,1.0596369246127278e+42,0.38110224700585593,0.0028693241299449957,0.0003983445565953773
1,0.8,0.0,0.0007,0.0005875656037836775,0.03751764473267996,0.3605921996866477,21.45668652661478,33.309806463682584,-0.29999999999999993,12.845033565462396,14.227624649353642,10.763623752675457,10.763623752675457,1.215368e+42,1.0684398490677904e+42,12.089190346644765,-12.089190346644765,0.28828058505891285,0.3828074818704569,32.78989349637492,32.78989349637492,12.845033565462396,14.227624649353642,1.216029e+42,1.0689491519916862e+42,0.28997854980694965,0.3827820225403645,0.007045062247693142,0.002857816049939077,0.015568714317989335,0.00039870672517656813,14.114705208146896,9.884533475244323,9.884533475244323,1.059129897734272e+42,12.855209472828644,-12.855209472828644,0.3811276178582352,32.2071750965637,32.2071750965637,14.114705208146896,1.0596369246127278e+42,0.38110224700585593,0.0028693241299449957,0.0003983445565953773
1,0.8,0.0,0.0007,0.0005875656037836775,0.03751764473267996,0.3605921996866477,21.45668652661478,33.309806463682584,-0.09999999999999998,12.845033565462396,14.227624649353642,10.763623752675457,10.763623752675457,1.211685e+42,1.0687792299259026e+42,11.79397038620577,-11.79397038620577,0.2843348494590449,0.38279051713261425,34.62666214179656,34.62666214179656,12.845033565462396,14.227624649353642,1.216029e+42,1.0689491519916862e+42,0.28997854980694965,0.3827820225403645,0.007045062247693142,0.002857816049939077,0.015568714317989335,0.00039870672517656813,14.114705208146896,9.884533475244323,9.884533475244323,1.0594677607454916e+42,12.562443147724728,-12.562443147724728,0.38111071267035734,34.035878259534925,34.035878259534925,14.114705208146896,1.0596369246127278e+42,0.38110224700585593,0.0028693241299449957,0.0003983445565953773
1,0.8,0.0,0.0007,0.0005875656037836775,0.03751764473267996,0.3605921996866477,21.45668652661478,33.309806463682584,0.10000000000000009,12.845033565462396,14.227624649353642,10.763623752675457,10.763623752675457,1.21203e+42,1.0691186622217706e+42,11.791072644920458,-11.791072644920458,0.28565045026220304,0.38277355958076525,34.00068483330286,34.00068483330286,12.845033565462396,14.227624649353642,1.216029e+42,1.0689491519916862e+42,0.28997854980694965,0.3827820225403645,0.007045062247693142,0.002857816049939077,0.015568714317989335,0.00039870672517656813,14.114705208146896,9.884533475244323,9.884533475244323,1.0598056753469784e+42,12.559451882628451,-12.559451882628451,0.38109381449237895,33.41264266958688,33.41264266958688,14.114705208146896,1.0596369246127278e+42,0.38110224700585593,0.0028693241299449957,0.0003983445565953773
1,0.8,0.0,0.0007,0.0005875656037836775,0.03751764473267996,0.3605921996866477,21.45668652661478,33.309806463682584,0.30000000000000016,12.456173263175025,14.227624649353642,14.221473551718097,14.221473551718097,1.217845e+42,1.0694581449344599e+42,12.184379380425277,-12.184379380425277,0.28687646636853104,0.38275660922157717,33.422101180608976,33.422101180608976,12.845033565462396,14.227624649353642,1.216029e+42,1.0689491519916862e+42,0.28997854980694965,0.3827820225403645,0.007045062247693142,0.002857816049939077,0.015568714317989335,0.00039870672517656813,14.114705208146896,13.314939588028167,13.314939588028167,1.0601436405344485e+42,12.949214347109164,-12.949214347109164,0.38107692332408954,32.83659274948872,32.83659274948872,14.114705208146896,1.0596369246127278e+42,0.38110224700585593,0.0028693241299449957,0.0003983445565953773
1,0.8,0.0,0.0007,0.0005875656037836775,0.03751764473267996,0.3605921996866477,21.45668652661478,33.309806463682584,0.5000000000000001,12.456173263175025,14.227624649353642,14.221473551718097,14.221473551718097,1.22581e+42,1.0697976770630696e+42,12.72728423955837,-12.72728423955837,0.28893297816169833,0.382739666061418,32.46659086704244,32.46659086704244,12.845033565462396,14.227624649353642,1.216029e+42,1.0689491519916862e+42,0.28997854980694965,0.3827820225403645,0.007045062247693142,0.002857816049939077,0.015568714317989335,0.00039870672517656813,14.114705208146896,13.314939588028167,13.314939588028167,1.0604816553233252e+42,13.487273286779745,-13.487273286779745,0.3810600391651265,31.885270276025814,31.885270276025814,14.114705208146896,1.0596369246127278e+42,0.38110224700585593,0.0028693241299449957,0.0003983445565953773
1,0.8,0.0,0.0007,0.0005875656037836775,0.03751764473267996,0.3605921996866477,21.45668652661478,33.309806463682584,0.7000000000000001,12.456173263175025,14.227624649353642,14.221473551718097,14.221473551718097,1.218597e+42,1.0701372576270292e+42,12.18284160989817,-12.18284160989817,0.2918802703044142,0.38272273010635577,31.123192981559917,31.123192981559917,12.845033565462396,14.227624649353642,1.216029e+42,1.0689491519916862e+42,0.28997854980694965,0.3827820225403645,0.007045062247693142,0.002857816049939077,0.015568714317989335,0.00039870672517656813,14.114705208146896,13.314939588028167,13.314939588028167,1.0608197187490357e+42,12.947453608614197,-12.947453608614197,0.3810431620149738,30.547762484106187,30.547762484106187,14.114705208146896,1.0596369246127278e+42,0.38110224700585593,0.0028693241299449957,0.0003983445565953773
1,0.8,0.0,0.0007,0.0005875656037836775,0.03751764473267996,0.3605921996866477,21.45668652661478,33.309806463682584,0.9,12.845033565462396,14.227624649353642,10.763623752675457,10.763623752675457,1.22011e+42,1.0704768856663924e+42,12.263903609806302,-12.263903609806302,0.2942712487007871,0.3827058013621573,30.05205335275206,30.05205335275206,12.845033565462396,14.227624649353642,1.216029e+42,1.0689491519916862e+42,0.28997854980694965,0.3827820225403645,0.007045062247693142,0.002857816049939077,0.015568714317989335,0.00039870672517656813,14.114705208146896,9.884533475244323,9.884533475244323,1.0611578298672967e+42,13.027691776372896,-13.027691776372896,0.3810262918729646,29.481318190343984,29.481318190343984,14.114705208146896,1.0596369246127278e+42,0.38110224700585593,0.0028693241299449957,0.0003983445565953773
2,0.8,0.1,0.0213,0.010132484573812408,0.034306097930136094,0.3499995447862563,21.047456773207973,33.55824055166592,-0.9,12.845033565462396,14.143019590080144,10.104964054806056,10.104964054806056,1.114296e+42,9.46948266610723e+41,15.018247699828148,-15.018247699828148,0.2989466042910052,0.38019416601381534,27.17795103092084,27.17795103092084,12.845033565462396,14.029419199503037,1.115241e+42,9.896266240613705e+41,0.29154930251300065,0.3779386140924279,0.010970722919978674,0.08768103460247882,0.029294668179357095,0.011901186662126764,14.057905359187975,9.442340399847124,9.442340399847124,9.389874835389406e+41,15.732670355189228,-15.732670355189228,0.37941141669463746,26.9161152020663,26.9161152020663,13.91489141263338,9.814322806356304e+41,0.3771880897434233,0.08793915350463322,0.011765675617184217
2,0.8,0.1,0.0213,0.010132484573812408,0.034306097930136094,0.3499995447862563,21.047456773207973,33.55824055166592,-0.7,12.845033565462396,14.114705208146896,9.884533475244323,9.884533475244323,1.109821e+42,9.561722908065031e+41,13.844458628328075,-13.844458628328075,0.2963851592880973,0.37969780612702364,28.10958788862414,28.10958788862414,12.845033565462396,14.029419199503037,1.115241e+42,9.896266240613705e+41,0.29154930251300065,0.3779386140924279,0.010970722919978674,0.08768103460247882,0.029294668179357095,0.011901186662126764,14.029419199503037,9.220572511583045,9.220572511583045,9.48160719053896e+41,14.566338260503638,-14.566338260503638,0.3789222097910779,27.84790260795466,27.84790260795466,13.91489141263338,9.814322806356304e+41,0.3771880897434233,0.08793915350463322,0.011765675617184217
2,0.8,0.1,0.0213,0.010132484573812408,0.034306097930136094,0.3499995447862563,21.047456773207973,33.55824055166592,-0.49999999999999994,13.246033659174142,14.086333912710842,6.3437876964378095,6.3437876964378095,1.110229e+42,9.654979633867763e+41,13.03614268887083,-13.03614268887083,0.2931373587457307,0.3792005221118097,29.359329610638525,29.359329610638525,12.845033565462396,14.029419199503037,1.115241e+42,9.896266240613705e+41,0.29154930251300065,0.3779386140924279,0.010970722919978674,0.08768103460247882,0.029294668179357095,0.011901186662126764,14.000875082039798,5.698622261486226,5.698622261486226,9.574354058096006e+41,13.762349406329642,-13.762349406329642,0.37843194412987813,29.097139221388876,29.097139221388876,13.91489141263338,9.814322806356304e+41,0.3771880897434233,0.08793915350463322,0.011765675617184217
2,0.8,0.1,0.0213,0.010132484573812408,0.034306097930136094,0.3499995447862563,21.047456773207973,33.55824055166592,-0.29999999999999993,12.845033565462396,14.057905359187975,9.442340399847124,9.442340399847124,1.112075e+42,9.749235358887852e+41,12.332932950674623,-12.332932950674623,0.2919723369249679,0.37870237186078826,29.704880897024356,29.704880897024356,12.845033565462396,14.029419199503037,1.115241e+42,9.896266240613705e+41,0.29154930251300065,0.3779386140924279,0.010970722919978674,0.08768103460247882,0.029294668179357095,0.011901186662126764,13.97227265159041,8.775680346674408,8.775680346674408,9.668098327704227e+41,13.062533303021588,-13.062533303021588,0.3779406631576357,29.443997036870062,29.443997036870062,13.91489141263338,9.814322806356304e+41,0.3771880897434233,0.08793915350463322,0.011765675617184217
2,0.8,0.1,0.0213,0.010132484573812408,0.034306097930136094,0.3499995447862563,21.047456773207973,33.55824055166592,-0.09999999999999998,12.845033565462396,14.029419199503037,9.220572511583045,9.220572511583045,1.113298e+42,9.844524758230858e+41,11.57331857031218,-11.57331857031218,0.2850322346594416,0.3782033639763802,32.687927184186755,32.687927184186755,12.845033565462396,14.029419199503037,1.115241e+42,9.896266240613705e+41,0.29154930251300065,0.3779386140924279,0.010970722919978674,0.08768103460247882,0.029294668179357095,0.011901186662126764,13.943611549303853,8.552550511002968,8.552550511002968,9.762874161670082e+41,12.306730438120942,-12.306730438120942,0.37744839920791967,32.4230572232988,32.4230572232988,13.91489141263338,9.814322806356304e+41,0.3771880897434233,0.08793915350463322,0.011765675617184217
2,0.8,0.1,0.0213,0.010132484573812408,0.034306097930136094,0.3499995447862563,21.047456773207973,33.55824055166592,0.10000000000000009,12.845033565462396,14.000875082039798,8.9983534156362,8.9983534156362,1.112234e+42,9.94088920038421e+41,10.622322277648317,-10.622322277648317,0.28459121081704164,0.3777035001844852,32.71790759107584,32.71790759107584,12.845033565462396,14.029419199503037,1.115241e+42,9.896266240613705e+41,0.29154930251300065,0.3779386140924279,0.010970722919978674,0.08768103460247882,0.029294668179357095,0.011901186662126764,13.91489141263338,8.328961086155575,8.328961086155575,9.858722315521291e+41,11.361077655229996,-11.361077655229996,0.3769551809308367,32.45496227681259,32.45496227681259,13.91489141263338,9.814322806356304e+41,0.3771880897434233,0.08793915350463322,0.011765675617184217
2,0.8,0.1,0.0213,0.010132484573812408,0.034306097930136094,0.3499995447862563,21.047456773207973,33.55824055166592,0.30000000000000016,12.845033565462396,13.97227265159041,8.775680346674408,8.775680346674408,1.123215e+42,1.0038353793809154e+42,10.628385537860916,-10.628385537860916,0.2864679509477811,0.3772027979508579,31.67364680861506,31.67364680861506,12.845033565462396,14.029419199503037,1.115241e+42,9.896266240613705e+41,0.29154930251300065,0.3779386140924279,0.010970722919978674,0.08768103460247882,0.029294668179357095,0.011901186662126764,13.886111875283039,8.104909220477898,8.104909220477898,9.955667564813283e+41,11.364542275403345,-11.364542275403345,0.37646104000851843,31.414714547646465,31.414714547646465,13.91489141263338,9.814322806356304e+41,0.3771880897434233,0.08793915350463322,0.011765675617184217
2,0.8,0.1,0.0213,0.010132484573812408,0.034306097930136094,0.3499995447862563,21.047456773207973,33.55824055166592,0.5000000000000001,12.456173263175025,13.943611549303853,11.941374406907428,11.941374406907428,1.12665e+42,1.0136915480506052e+42,10.026046416313383,-10.026046416313383,0.29123696919860914,0.37670130318807005,29.345290271572107,29.345290271572107,12.845033565462396,14.029419199503037,1.115241e+42,9.896266240613705e+41,0.29154930251300065,0.3779386140924279,0.010970722919978674,0.08768103460247882,0.029294668179357095,0.011901186662126764,13.857272567153144,11.248232297155646,11.248232297155646,1.0053706979907289e+42,10.764594329141357,-10.764594329141357,0.37596601715240313,29.092820251131304,29.092820251131304,13.91489141263338,9.814322806356304e+41,0.3771880897434233,0.08793915350463322,0.011765675617184217
2,0.8,0.1,0.0213,0.010132484573812408,0.034306097930136094,0.3499995447862563,21.047456773207973,33.55824055166592,0.7000000000000001,12.456173263175025,13.91489141263338,11.710804904832667,11.710804904832667,1.124352e+42,1.0236541035606274e+42,8.95608283165526,-8.95608283165526,0.2920677733494276,0.3761990934452318,28.805410172778686,28.805410172778686,12.845033565462396,14.029419199503037,1.115241e+42,9.896266240613705e+41,0.29154930251300065,0.3779386140924279,0.010970722919978674,0.08768103460247882,0.029294668179357095,0.011901186662126764,13.828373114284757,11.016223218140789,11.016223218140789,1.0152807937147941e+42,9.700806000719156,-9.700806000719156,0.3754701659068368,28.55583538058725,28.55583538058725,13.91489141263338,9.814322806356304e+41,0.3771880897434233,0.08793915350463322,0.011765675617184217
2,0.8,0.1,0.0213,0.010132484573812408,0.034306097930136094,0.3499995447862563,21.047456773207973,33.55824055166592,0.9,13.246033659174142,13.886111875283039,4.832225499182404,4.832225499182404,1.126531e+42,1.0337197528785823e+42,8.238676709421906,-8.238676709421906,0.29040576421596387,0.37569624802067586,29.369418349866038,29.369418349866038,12.845033565462396,14.029419199503037,1.115241e+42,9.896266240613705e+41,0.29154930251300065,0.3779386140924279,0.010970722919978674,0.08768103460247882,0.029294668179357095,0.011901186662126764,13.79941313880311,4.177699482483958,4.177699482483958,1.0252938075201596e+42,8.986631746471279,-8.986631746471279,0.37497354398405097,29.12055826316079,29.12055826316079,13.91489141263338,9.814322806356304e+41,0.3771880897434233,0.08793915350463322,0.011765675617184217
3,0.8,0.25,0.0171,0.02009482648107715,0.0406628967334402,0.3704046978289463,20.74970184688698,33.78903790311565,-0.9,14.085969247867427,13.886111875283039,1.4188400462016184,-1.4188400462016184,1.211291e+42,1.1429610584317237e+42,5.64108389877216,-5.64108389877216,0.3206503696804935,0.3758916834777482,17.22789649433399,17.22789649433399,14.085969247867427,13.79941313880311,1.276999e+42,1.1841605680992235e+42,0.30737876077981613,0.37414047390978733,0.06862338968158946,0.07051644918444025,0.05045447514752284,0.009338870920572218,13.79941313880311,2.03433717639061,-2.03433717639061,1.1333762666285416e+42,6.432371194986039,-6.432371194986039,0.37745554571048745,17.71561220609117,17.71561220609117,13.71216623797521,1.1743483346917397e+42,0.3757205901317271,0.07071954956965347,0.009220787829013003
3,0.8,0.25,0.0171,0.02009482648107715,0.0406628967334402,0.3704046978289463,20.74970184688698,33.78903790311565,-0.7,14.085969247867427,13.886111875283039,1.4188400462016184,-1.4188400462016184,1.23759e+42,1.1519238473881318e+42,6.922013963579878,-6.922013963579878,0.3132394772732167,0.37550532285343385,19.878032654839043,19.878032654839043,14.085969247867427,13.79941313880311,1.276999e+42,1.1841605680992235e+42,0.30737876077981613,0.37414047390978733,0.06862338968158946,0.07051644918444025,0.05045447514752284,0.009338870920572218,13.79941313880311,2.03433717639061,-2.03433717639061,1.1422874950659142e+42,7.700652472473588,-7.700652472473588,0.3770734464935901,20.378647600888282,20.378647600888282,13.71216623797521,1.1743483346917397e+42,0.3757205901317271,0.07071954956965347,0.009220787829013003
3,0.8,0.25,0.0171,0.02009482648107715,0.0406628967334402,0.3704046978289463,20.74970184688698,33.78903790311565,-0.49999999999999994,13.659549657199225,13.85727256715314,1.4475067986572034,1.4475067986572034,1.254657e+42,1.1609553707072165e+42,7.468306421020526,-7.468306421020526,0.3093662218241426,0.37511861129181473,21.25390066180163,21.25390066180163,14.085969247867427,13.79941313880311,1.276999e+42,1.1841605680992235e+42,0.30737876077981613,0.37414047390978733,0.06862338968158946,0.07051644918444025,0.05045447514752284,0.009338870920572218,13.77039225885996,0.8114660032171418,0.8114660032171418,1.1512699388085461e+42,8.240264964165819,-8.240264964165819,0.376690023893313,21.76184642014352,21.76184642014352,13.71216623797521,1.1743483346917397e+42,0.3757205901317271,0.07071954956965347,0.009220787829013003
3,0.8,0.25,0.0171,0.02009482648107715,0.0406628967334402,0.3704046978289463,20.74970184688698,33.78903790311565,-0.29999999999999993,13.659549657199225,13.828373114284755,1.2359372111257865,1.2359372111257865,1.27552e+42,1.1700587348504104e+42,8.26809968872222,-8.26809968872222,0.306683829146005,0.3747318424339321,22.188327789376537,22.188327789376537,14.085969247867427,13.79941313880311,1.276999e+42,1.1841605680992235e+42,0.30737876077981613,0.37414047390978733,0.06862338968158946,0.07051644918444025,0.05045447514752284,0.009338870920572218,13.741310088574844,0.5985587623858979,0.5985587623858979,1.160323984726313e+42,9.031298237086606,-9.031298237086606,0.3763064832101899,22.701768873193235,22.701768873193235,13.71216623797521,1.1743483346917397e+42,0.3757205901317271,0.07071954956965347,0.009220787829013003
3,0.8,0.25,0.0171,0.02009482648107715,0.0406628967334402,0.3704046978289463,20.74970184688698,33.78903790311565,-0.09999999999999998,13.246033659174142,13.79941313880311,4.177699482483958,4.177699482483958,1.29054e+42,1.1792397571970338e+42,8.624315620047904,-8.624315620047904,0.2999065267446215,0.3743450068748056,24.82056023861411,24.82056023861411,14.085969247867427,13.79941313880311,1.276999e+42,1.1841605680992235e+42,0.30737876077981613,0.37414047390978733,0.06862338968158946,0.07051644918444025,0.05045447514752284,0.009338870920572218,13.71216623797521,3.5190351375728706,3.5190351375728706,1.1694553581597185e+42,9.382478794944866,-9.382478794944866,0.37592284755675864,25.34667105690138,25.34667105690138,13.71216623797521,1.1743483346917397e+42,0.3757205901317271,0.07071954956965347,0.009220787829013003
3,0.8,0.25,0.0171,0.02009482648107715,0.0406628967334402,0.3704046978289463,20.74970184688698,33.78903790311565,0.10000000000000009,13.246033659174142,13.79941313880311,4.177699482483958,4.177699482483958,1.298451e+42,1.1885096926494928e+42,8.467112532587464,-8.467112532587464,0.30071499357149767,0.3739562266053934,24.355697121727314,24.355697121727314,14.085969247867427,13.79941313880311,1.276999e+42,1.1841605680992235e+42,0.30737876077981613,0.37414047390978733,0.06862338968158946,0.07051644918444025,0.05045447514752284,0.009338870920572218,13.71216623797521,3.5190351375728706,3.5190351375728706,1.178674063794455e+42,9.2246019453599,-9.2246019453599,0.3755376154055993,24.88157339461423,24.88157339461423,13.71216623797521,1.1743483346917397e+42,0.3757205901317271,0.07071954956965347,0.009220787829013003
3,0.8,0.25,0.0171,0.02009482648107715,0.0406628967334402,0.3704046978289463,20.74970184688698,33.78903790311565,0.30000000000000016,14.085969247867427,13.77039225885996,2.2403640349793013,-2.2403640349793013,1.309317e+42,1.1978669395077789e+42,8.512076181109778,-8.512076181109778,0.30355047980771754,0.37356718714644876,23.065918849175574,23.065918849175574,14.085969247867427,13.79941313880311,1.276999e+42,1.1841605680992235e+42,0.30737876077981613,0.37414047390978733,0.06862338968158946,0.07051644918444025,0.05045447514752284,0.009338870920572218,13.682960312935418,2.8610664118340545,-2.8610664118340545,1.1879813629180839e+42,9.267093994954328,-9.267093994954328,0.3751515797233811,23.587872422741313,23.587872422741313,13.71216623797521,1.1743483346917397e+42,0.3757205901317271,0.07071954956965347,0.009220787829013003
3,0.8,0.25,0.0171,0.02009482648107715,0.0406628967334402,0.3704046978289463,20.74970184688698,33.78903790311565,0.5000000000000001,13.659549657199225,13.741310088574844,0.5985587623858979,0.5985587623858979,1.315631e+42,1.2073121664284934e+42,8.233222960807895,-8.233222960807895,0.3034373744499316,0.3731780715709007,22.983555419761466,22.983555419761466,14.085969247867427,13.79941313880311,1.276999e+42,1.1841605680992235e+42,0.30737876077981613,0.37414047390978733,0.06862338968158946,0.07051644918444025,0.05045447514752284,0.009338870920572218,13.653691915114539,0.042883859509955505,-0.042883859509955505,1.1973761666999636e+42,8.988449899708685,-8.988449899708685,0.37476548913345276,23.506700456008137,23.506700456008137,13.71216623797521,1.1743483346917397e+42,0.3757205901317271,0.07071954956965347,0.009220787829013003
3,0.8,0.25,0.0171,0.02009482648107715,0.0406628967334402,0.3704046978289463,20.74970184688698,33.78903790311565,0.7000000000000001,14.085969247867427,13.741310088574844,2.4468260098236625,-2.4468260098236625,1.312916e+42,1.2168438492232562e+42,7.317463628803651,-7.317463628803651,0.3041433133519928,0.37278882883417663,22.570121540939038,22.570121540939038,14.085969247867427,13.79941313880311,1.276999e+42,1.1841605680992235e+42,0.30737876077981613,0.37414047390978733,0.06862338968158946,0.07051644918444025,0.05045447514752284,0.009338870920572218,13.62436064189298,3.2770808870275783,-3.2770808870275783,1.2068566737894572e+42,8.078150179489226,-8.078150179489226,0.37437937478001154,23.093080907793215,23.093080907793215,13.71216623797521,1.1743483346917397e+42,0.3757205901317271,0.07071954956965347,0.009220787829013003
3,0.8,0.25,0.0171,0.02009482648107715,0.0406628967334402,0.3704046978289463,20.74970184688698,33.78903790311565,0.9,13.659549657199225,13.71216623797521,0.3851999670300461,0.3851999670300461,1.298923e+42,1.2264638569583105e+42,5.578401725251578,-5.578401725251578,0.3051417356338519,0.372397633885743,22.04087163369659,22.04087163369659,14.085969247867427,13.79941313880311,1.276999e+42,1.1841605680992235e+42,0.30737876077981613,0.37414047390978733,0.06862338968158946,0.07051644918444025,0.05045447514752284,0.009338870920572218,13.62436064189298,0.2576147544344401,-0.2576147544344401,1.2164256518958141e+42,6.35121158869201,-6.35121158869201,0.37399110586589124,22.56307878993441,22.56307878993441,13.71216623797521,1.1743483346917397e+42,0.3757205901317271,0.07071954956965347,0.009220787829013003
4,0.8,0.5,0.0419,0.018350702619684557,0.05520334543185587,0.41013465250071174,22.6309543133452,36.095847721706136,-0.9,14.979168084852866,14.994269022294455,0.10081292469679841,0.10081292469679841,1.509783e+42,1.3914928722042434e+42,7.834909241643117,-7.834909241643117,0.3793139966650755,0.43343477370915484,14.268067490234646,14.268067490234646,14.979168084852866,14.752193172556584,1.631068e+42,1.5187319764196868e+42,0.3611890882071109,0.4279939750711704,0.07313735540149158,0.17319813226326847,0.0035828212005776378,0.025239296918053652,14.914013660830355,0.4349669063957968,-0.4349669063957968,1.3789200469214918e+42,8.667666351953114,-8.667666351953114,0.4297569728255661,13.298474773929959,13.298474773929959,14.643319410243663,1.5054031459902437e+42,0.4244251242807464,0.17372999965707325,0.024979329471401187
4,0.8,0.5,0.0419,0.018350702619684557,0.05520334543185587,0.41013465250071174,22.6309543133452,36.095847721706136,-0.7,14.979168084852866,14.940813347603806,0.2560538544716969,-0.2560538544716969,1.558478e+42,1.418212642919456e+42,9.000149959161687,-9.000149959161687,0.3696400491819432,0.4322490372908846,16.937825932958948,16.937825932958948,14.979168084852866,14.752193172556584,1.631068e+42,1.5187319764196868e+42,0.3611890882071109,0.4279939750711704,0.07313735540149158,0.17319813226326847,0.0035828212005776378,0.025239296918053652,14.860269292661934,0.7937609853725007,-0.7937609853725007,1.405474814526964e+42,9.817474835899896,-9.817474835899896,0.4285963410613424,15.949649398076968,15.949649398076968,14.643319410243663,1.5054031459902437e+42,0.4244251242807464,0.17372999965707325,0.024979329471401187
4,0.8,0.5,0.0419,0.018350702619684557,0.05520334543185587,0.41013465250071174,22.6309543133452,36.095847721706136,-0.49999999999999994,14.979168084852866,14.887165729679136,0.6142020348030106,-0.6142020348030106,1.612548e+42,1.4455332976472545e+42,10.357192613971517,-10.357192613971517,0.35885336646677446,0.43105915865864136,20.121252561400254,20.121252561400254,14.979168084852866,14.752193172556584,1.631068e+42,1.5187319764196868e+42,0.3611890882071109,0.4279939750711704,0.07313735540149158,0.17319813226326847,0.0035828212005776378,0.025239296918053652,14.779286295790017,1.3343984654593168,-1.3343984654593168,1.432631777977548e+42,11.15726304100417,-11.15726304100417,0.4274302180222404,19.109992538363255,19.109992538363255,14.643319410243663,1.5054031459902437e+42,0.4244251242807464,0.17372999965707325,0.024979329471401187
4,0.8,0.5,0.0419,0.018350702619684557,0.05520334543185587,0.41013465250071174,22.6309543133452,36.095847721706136,-0.29999999999999993,14.525703092489088,14.833324085919841,2.1177700760647973,2.1177700760647973,1.642545e+42,1.4734654191114165e+42,10.293756389540832,-10.293756389540832,0.35245893986147436,0.4298653861280642,21.96183370948474,21.96183370948474,14.979168084852866,14.752193172556584,1.631068e+42,1.5187319764196868e+42,0.3611890882071109,0.4279939750711704,0.07313735540149158,0.17319813226326847,0.0035828212005776378,0.025239296918053652,14.72505019984392,1.3723749279847937,1.3723749279847937,1.460400023153394e+42,11.089192493758526,-11.089192493758526,0.426259352389115,20.938726240465382,20.938726240465382,14.643319410243663,1.5054031459902437e+42,0.4244251242807464,0.17372999965707325,0.024979329471401187
4,0.8,0.5,0.0419,0.018350702619684557,0.05520334543185587,0.41013465250071174,22.6309543133452,36.095847721706136,-0.09999999999999998,14.085969247867427,14.779286295790017,4.922040050794211,4.922040050794211,1.656164e+42,1.5020205058555202e+42,9.307260280049553,-9.307260280049553,0.34688352135287254,0.4286679646911301,23.576917986559845,23.576917986559845,14.979168084852866,14.752193172556584,1.631068e+42,1.5187319764196868e+42,0.3611890882071109,0.4279939750711704,0.07313735540149158,0.17319813226326847,0.0035828212005776378,0.025239296918053652,14.67061359871905,4.150543995686612,4.150543995686612,1.4887901224118136e+42,10.106117364475166,-10.106117364475166,0.42508428787196134,22.543811309946282,22.543811309946282,14.643319410243663,1.5054031459902437e+42,0.4244251242807464,0.17372999965707325,0.024979329471401187
4,0.8,0.5,0.0419,0.018350702619684557,0.05520334543185587,0.41013465250071174,22.6309543133452,36.095847721706136,0.10000000000000009,14.525703092489088,14.72505019984392,1.3723749279847937,1.3723749279847937,1.668874e+42,1.531210544984928e+42,8.248882480946557,-8.248882480946557,0.34798017001787507,0.4274671408810296,22.84238520231525,22.84238520231525,14.979168084852866,14.752193172556584,1.631068e+42,1.5187319764196868e+42,0.3611890882071109,0.4279939750711704,0.07313735540149158,0.17319813226326847,0.0035828212005776378,0.025239296918053652,14.615974252095453,0.6214581079592779,0.6214581079592779,1.5178141121653172e+42,9.05160532398987,-9.05160532398987,0.42390527389855354,21.8188018808021,21.8188018808021,14.643319410243663,1.5054031459902437e+42,0.4244251242807464,0.17372999965707325,0.024979329471401187
4,0.8,0.5,0.0419,0.018350702619684557,0.05520334543185587,0.41013465250071174,22.6309543133452,36.095847721706136,0.30000000000000016,14.979168084852866,14.643319410243663,2.2421049867837275,-2.2421049867837275,1.691901e+42,1.5610476484615418e+42,7.734102145365382,-7.734102145365382,0.35029445998790526,0.42626294896605016,21.68703695193121,21.68703695193121,14.979168084852866,14.752193172556584,1.631068e+42,1.5187319764196868e+42,0.3611890882071109,0.4279939750711704,0.07313735540149158,0.17319813226326847,0.0035828212005776378,0.025239296918053652,14.561129877619873,2.790797224952155,-2.790797224952155,1.5474833430415802e+42,8.535821951663834,-8.535821951663834,0.42272256907472905,20.676350145339022,20.676350145339022,14.643319410243663,1.5054031459902437e+42,0.4244251242807464,0.17372999965707325,0.024979329471401187
4,0.8,0.5,0.0419,0.018350702619684557,0.05520334543185587,0.41013465250071174,22.6309543133452,36.095847721706136,0.5000000000000001,14.525703092489088,14.588577837658326,0.43285164765448364,0.43285164765448364,1.689218e+42,1.591542842334435e+42,5.782270711392208,-5.782270711392208,0.3586834250419758,0.425055184151923,18.504272702921767,18.504272702921767,14.979168084852866,14.752193172556584,1.631068e+42,1.5187319764196868e+42,0.3611890882071109,0.4279939750711704,0.07313735540149158,0.17319813226326847,0.0035828212005776378,0.025239296918053652,14.506078149793312,0.13510494170794105,-0.13510494170794105,1.577807040346445e+42,6.595416320069715,-6.595416320069715,0.42153644957781283,17.523258714416894,17.523258714416894,14.643319410243663,1.5054031459902437e+42,0.4244251242807464,0.17372999965707325,0.024979329471401187
4,0.8,0.5,0.0419,0.018350702619684557,0.05520334543185587,0.41013465250071174,22.6309543133452,36.095847721706136,0.7000000000000001,14.979168084852866,14.533630079935726,2.974384174029488,-2.974384174029488,1.669648e+42,1.6227023305090563e+42,2.811710581568312,-2.811710581568312,0.36850357512826043,0.42384493118926386,15.017861371288314,15.017861371288314,14.979168084852866,14.752193172556584,1.631068e+42,1.5187319764196868e+42,0.3611890882071109,0.4279939750711704,0.07313735540149158,0.17319813226326847,0.0035828212005776378,0.025239296918053652,14.450816698820447,3.5272411861556927,-3.5272411861556927,1.608794351703653e+42,3.644699259744988,-3.644699259744988,0.42034720007441884,14.068689816133764,14.068689816133764,14.643319410243663,1.5054031459902437e+42,0.4244251242807464,0.17372999965707325,0.024979329471401187
4,0.8,0.5,0.0419,0.018350702619684557,0.05520334543185587,0.41013465250071174,22.6309543133452,36.095847721706136,0.9,14.525703092489088,14.47847378957497,0.3251429732068503,-0.3251429732068503,1.629075e+42,1.6545344139286354e+42,1.562814107922303,1.562814107922303,0.37801992074242974,0.4226325066931955,11.8016494641729,11.8016494641729,14.979168084852866,14.752193172556584,1.631068e+42,1.5187319764196868e+42,0.3611890882071109,0.4279939750711704,0.07313735540149158,0.17319813226326847,0.0035828212005776378,0.025239296918053652,14.395343109419267,0.8974435332994493,-0.8974435332994493,1.6404537349581338e+42,0.6984782749801957,0.6984782749801957,0.4191551178102169,10.88175379408519,10.88175379408519,14.643319410243663,1.5054031459902437e+42,0.4244251242807464,0.17372999965707325,0.024979329471401187
5,0.9,0.0,-0.0002,-7.419951724986453e-05,0.2361967474718135,0.640205169066195,25.968645481501515,33.026857577684694,-0.9,15.446786461708928,15.33719021449038,0.7095083983340226,-0.7095083983340226,6.034688e+42,5.951436495316509e+42,1.3795494428790824,-1.3795494428790824,0.46365846292794693,0.4499912541483051,2.9476888426310763,-2.9476888426310763,15.929003788594208,15.33719021449038,5.96833e+42,5.948784936375796e+42,0.46256267189297595,0.4500295797449887,0.0007903383358492314,0.0008914432134258687,0.0004056358043493923,0.00017039317876836865,15.153504663540662,1.8986589792982698,-1.8986589792982698,5.87016994793365e+42,2.7262064263529324,-2.7262064263529324,0.45254511453968393,2.39688246345889,-2.39688246345889,15.153504663540662,5.867540129567821e+42,0.4525834046238521,0.0008959855939275201,0.00016888395062372122
5,0.9,0.0,-0.0002,-7.419951724986453e-05,0.2361967474718135,0.640205169066195,25.968645481501515,33.026857577684694,-0.7,15.929003788594208,15.33719021449038,3.7153206939883425,-3.7153206939883425,6.031174e+42,5.9508472347315e+42,1.3318595230132626,-1.3318595230132626,0.4590866894246364,0.4499997687565312,1.9793474473184196,-1.9793474473184196,15.929003788594208,15.33719021449038,5.96833e+42,5.948784936375796e+42,0.46256267189297595,0.4500295797449887,0.0007903383358492314,0.0008914432134258687,0.0004056358043493923,0.00017039317876836865,15.153504663540662,4.868472224288338,-4.868472224288338,5.869585518031222e+42,2.679221026764912,-2.679221026764912,0.4525536213289104,1.4230576155265389,-1.4230576155265389,15.153504663540662,5.867540129567821e+42,0.4525834046238521,0.0008959855939275201,0.00016888395062372122
5,0.9,0.0,-0.0002,-7.419951724986453e-05,0.2361967474718135,0.640205169066195,25.968645481501515,33.026857577684694,-0.49999999999999994,15.446786461708928,15.33719021449038,0.7095083983340226,-0.7095083983340226,6.003771e+42,5.95025798346848e+42,0.8913234120941712,-0.8913234120941712,0.46047952575236056,0.4500082847680139,2.27398622495497,-2.27398622495497,15.929003788594208,15.33719021449038,5.96833e+42,5.948784936375796e+42,0.46256267189297595,0.4500295797449887,0.0007903383358492314,0.0008914432134258687,0.0004056358043493923,0.00017039317876836865,15.153504663540662,1.8986589792982698,-1.8986589792982698,5.86900109766089e+42,2.244754210963569,-2.244754210963569,0.45256212949676955,1.7193807352574626,-1.7193807352574626,15.153504663540662,5.867540129567821e+42,0.4525834046238521,0.0008959855939275201,0.00016888395062372122
5,0.9,0.0,-0.0002,-7.419951724986453e-05,0.2361967474718135,0.640205169066195,25.968645481501515,33.026857577684694,-0.29999999999999993,14.979168084852866,15.33719021449038,2.390133601608702,2.390133601608702,5.956833e+42,5.949668741595758e+42,0.12026958627583294,-0.12026958627583294,0.46118094820486893,0.45001680218250534,2.42077346556046,-2.42077346556046,15.929003788594208,15.33719021449038,5.96833e+42,5.948784936375796e+42,0.46256267189297595,0.4500295797449887,0.0007903383358492314,0.0008914432134258687,0.0004056358043493923,0.00017039317876836865,15.153504663540662,1.1638602204089563,1.1638602204089563,5.868416686889703e+42,1.4842838990164207,-1.4842838990164207,0.4525706390431001,1.8670131962918661,-1.8670131962918661,15.153504663540662,5.867540129567821e+42,0.4525834046238521,0.0008959855939275201,0.00016888395062372122
5,0.9,0.0,-0.0002,-7.419951724986453e-05,0.2361967474718135,0.640205169066195,25.968645481501515,33.026857577684694,-0.09999999999999998,15.446786461708928,15.33719021449038,0.7095083983340226,-0.7095083983340226,5.926381e+42,5.949079509181449e+42,0.3830079298217329,0.3830079298217329,0.45843392649853726,0.4500253209997594,1.8342022727248342,-1.8342022727248342,15.929003788594208,15.33719021449038,5.96833e+42,5.948784936375796e+42,0.46256267189297595,0.4500295797449887,0.0007903383358492314,0.0008914432134258687,0.0004056358043493923,0.00017039317876836865,15.153504663540662,1.8986589792982698,-1.8986589792982698,5.867832285784497e+42,0.9879336852541784,-0.9879336852541784,0.4525791499677437,1.277125490146782,-1.277125490146782,15.153504663540662,5.867540129567821e+42,0.4525834046238521,0.0008959855939275201,0.00016888395062372122
5,0.9,0.0,-0.0002,-7.419951724986453e-05,0.2361967474718135,0.640205169066195,25.968645481501515,33.026857577684694,0.10000000000000009,15.929003788594208,15.33719021449038,3.7153206939883425,-3.7153206939883425,5.894136e+42,5.948490286293476e+42,0.9221756385240467,0.9221756385240467,0.45994352056210497,0.45003384121953105,2.154542655685882,-2.154542655685882,15.929003788594208,15.33719021449038,5.96833e+42,5.948784936375796e+42,0.46256267189297595,0.4500295797449887,0.0007903383358492314,0.0008914432134258687,0.0004056358043493923,0.00017039317876836865,15.153504663540662,4.868472224288338,-4.868472224288338,5.867247894411928e+42,0.456184003695744,-0.456184003695744,0.4525876622705423,1.599295992380311,-1.599295992380311,15.153504663540662,5.867540129567821e+42,0.4525834046238521,0.0008959855939275201,0.00016888395062372122
5,0.9,0.0,-0.0002,-7.419951724986453e-05,0.2361967474718135,0.640205169066195,25.968645481501515,33.026857577684694,0.30000000000000016,15.929003788594208,15.33719021449038,3.7153206939883425,-3.7153206939883425,5.971487e+42,5.947901072999573e+42,0.3949757740480146,-0.3949757740480146,0.46067932270160616,0.4500423628415766,2.3089727139586382,-2.3089727139586382,15.929003788594208,15.33719021449038,5.96833e+42,5.948784936375796e+42,0.46256267189297595,0.4500295797449887,0.0007903383358492314,0.0008914432134258687,0.0004056358043493923,0.00017039317876836865,15.153504663540662,4.868472224288338,-4.868472224288338,5.866663512838476e+42,1.7554000730726569,-1.7554000730726569,0.4525961759513382,1.7546146206140028,-1.7546146206140028,15.153504663540662,5.867540129567821e+42,0.4525834046238521,0.0008959855939275201,0.00016888395062372122
5,0.9,0.0,-0.0002,-7.419951724986453e-05,0.2361967474718135,0.640205169066195,25.968645481501515,33.026857577684694,0.5000000000000001,14.979168084852866,15.33719021449038,2.390133601608702,2.390133601608702,5.971674e+42,5.947311869367287e+42,0.40796149677146765,-0.40796149677146765,0.463953945452414,0.45005088586565367,2.996646482487191,-2.996646482487191,15.929003788594208,15.33719021449038,5.96833e+42,5.948784936375796e+42,0.46256267189297595,0.4500295797449887,0.0007903383358492314,0.0008914432134258687,0.0004056358043493923,0.00017039317876836865,15.179881541054597,1.3399506238580439,1.3399506238580439,5.8660794790731e+42,1.7682566216256956,-1.7682566216256956,0.4526046649355863,2.4462084282440286,-2.4462084282440286,15.153504663540662,5.867540129567821e+42,0.4525834046238521,0.0008959855939275201,0.00016888395062372122
5,0.9,0.0,-0.0002,-7.419951724986453e-05,0.2361967474718135,0.640205169066195,25.968645481501515,33.026857577684694,0.7000000000000001,15.929003788594208,15.33719021449038,3.7153206939883425,-3.7153206939883425,6.012016e+42,5.946722675463984e+42,1.0860470853040816,-1.0860470853040816,0.46278758219370597,0.4500594102915207,2.7503270165226112,-2.7503270165226112,15.929003788594208,15.33719021449038,5.96833e+42,5.948784936375796e+42,0.46256267189297595,0.4500295797449887,0.0007903383358492314,0.0008914432134258687,0.0004056358043493923,0.00017039317876836865,15.179881541054597,4.702881972292659,-4.702881972292659,5.865496092805293e+42,2.437117718826868,-2.437117718826868,0.4526131060933283,2.1985196863210192,-2.1985196863210192,15.153504663540662,5.867540129567821e+42,0.4525834046238521,0.0008959855939275201,0.00016888395062372122
5,0.9,0.0,-0.0002,-7.419951724986453e-05,0.2361967474718135,0.640205169066195,25.968645481501515,33.026857577684694,0.9,15.929003788594208,15.33719021449038,3.7153206939883425,-3.7153206939883425,6.029971e+42,5.946133491356846e+42,1.3903467967450263,-1.3903467967450263,0.46384609490942225,0.45006793611893764,2.970416037064006,-2.970416037064006,15.929003788594208,15.33719021449038,5.96833e+42,5.948784936375796e+42,0.46256267189297595,0.4500295797449887,0.0007903383358492314,0.0008914432134258687,0.0004056358043493923,0.00017039317876836865,15.179881541054597,4.702881972292659,-4.702881972292659,5.864912716505766e+42,2.737298131188932,-2.737298131188932,0.45262154861304355,2.419885910340709,-2.419885910340709,15.153504663540662,5.867540129567821e+42,0.4525834046238521,0.0008959855939275201,0.00016888395062372122
6,0.9,0.1,0.0047,-0.001475599018723137,0.23552808576460316,0.6396005246532609,26.262309457951858,33.0284751149765,-0.9,16.42627720648663,15.518701742187405,5.525143968353527,-5.525143968353527,5.872587e+42,5.825941982491537e+42,0.7942839758434124,-0.7942839758434124,0.46959364977645773,0.4571066498476036,2.6591074932121397,-2.6591074932121397,15.446786461708928,15.492901721448723,5.941878e+42,5.884209456142225e+42,0.4634793010011478,0.4562260903505823,0.028058132462497352,0.019845160417180197,0.022099097297412135,0.0038498710269452307,15.33719021449038,6.630151058002218,-6.630151058002218,5.744611617948799e+42,2.1791994235453975,-2.1791994235453975,0.4602325463599327,1.9934476160359529,-1.9934476160359529,15.311084339881283,5.802355692296608e+42,0.45935270694381813,0.019942903567416008,0.0038193082839893117
6,0.9,0.1,0.0047,-0.001475599018723137,0.23552808576460316,0.6396005246532609,26.262309457951858,33.0284751149765,-0.7,15.446786461708928,15.518701742187405,0.46556790732329706,0.46556790732329706,5.913628e+42,5.838853014262184e+42,1.264451969887447,-1.264451969887447,0.46958575810133735,0.4569108182806281,2.699174666616274,-2.699174666616274,15.446786461708928,15.492901721448723,5.941878e+42,5.884209456142225e+42,0.4634793010011478,0.4562260903505823,0.028058132462497352,0.019845160417180197,0.022099097297412135,0.0038498710269452307,15.33719021449038,0.7095083983340226,-0.7095083983340226,5.75740988657826e+42,2.641662840843884,-2.641662840843884,0.4600366281630929,2.03352205076538,-2.03352205076538,15.311084339881283,5.802355692296608e+42,0.45935270694381813,0.019942903567416008,0.0038193082839893117
6,0.9,0.1,0.0047,-0.001475599018723137,0.23552808576460316,0.6396005246532609,26.262309457951858,33.0284751149765,-0.49999999999999994,15.929003788594208,15.518701742187405,2.5758173697001427,-2.5758173697001427,5.902407e+42,5.851775322173957e+42,0.8578140718869951,-0.8578140718869951,0.46687106142116436,0.45671564285351013,2.1752084048090157,-2.1752084048090157,15.446786461708928,15.492901721448723,5.941878e+42,5.884209456142225e+42,0.4634793010011478,0.4562260903505823,0.028058132462497352,0.019845160417180197,0.022099097297412135,0.0038498710269452307,15.33719021449038,3.7153206939883425,-3.7153206939883425,5.770219421336547e+42,2.239553772951504,-2.239553772951504,0.45984136214490445,1.5057046489155628,-1.5057046489155628,15.311084339881283,5.802355692296608e+42,0.45935270694381813,0.019942903567416008,0.0038193082839893117
6,0.9,0.1,0.0047,-0.001475599018723137,0.23552808576460316,0.6396005246532609,26.262309457951858,33.0284751149765,-0.29999999999999993,15.446786461708928,15.492901721448723,0.29854274126278424,0.29854274126278424,5.940138e+42,5.864726279764324e+42,1.2695280856383389,-1.2695280856383389,0.46077447853988274,0.45651971429021615,0.9233940784110317,-0.9233940784110317,15.446786461708928,15.492901721448723,5.941878e+42,5.884209456142225e+42,0.4634793010011478,0.4562260903505823,0.028058132462497352,0.019845160417180197,0.022099097297412135,0.0038498710269452307,15.311084339881283,0.878513612938441,-0.878513612938441,5.783039947757122e+42,2.644686912036014,-2.644686912036014,0.4596467120892717,0.2447545389633398,-0.2447545389633398,15.311084339881283,5.802355692296608e+42,0.45935270694381813,0.019942903567416008,0.0038193082839893117
6,0.9,0.1,0.0047,-0.001475599018723137,0.23552808576460316,0.6396005246532609,26.262309457951858,33.0284751149765,-0.09999999999999998,14.979168084852866,15.492901721448723,3.42965399470583,3.42965399470583,5.890231e+42,5.877688984408789e+42,0.21292909550084207,-0.21292909550084207,0.4609776428733345,0.45632430057497975,1.0094507554313996,-1.0094507554313996,15.446786461708928,15.492901721448723,5.941878e+42,5.884209456142225e+42,0.4634793010011478,0.4562260903505823,0.028058132462497352,0.019845160417180197,0.022099097297412135,0.0038498710269452307,15.311084339881283,2.2158523967966937,2.2158523967966937,5.795890894208737e+42,1.6016367743686593,-1.6016367743686593,0.45945108164036735,0.33115732542946547,-0.33115732542946547,15.311084339881283,5.802355692296608e+42,0.45935270694381813,0.019942903567416008,0.0038193082839893117
6,0.9,0.1,0.0047,-0.001475599018723137,0.23552808576460316,0.6396005246532609,26.262309457951858,33.0284751149765,0.10000000000000009,15.929003788594208,15.492901721448723,2.7377861976387488,-2.7377861976387488,5.945733e+42,5.890660669184895e+42,0.9262496451674632,-0.9262496451674632,0.4562412669022646,0.4561295617957147,0.024483779669546384,-0.024483779669546384,15.446786461708928,15.492901721448723,5.941878e+42,5.884209456142225e+42,0.4634793010011478,0.4562260903505823,0.028058132462497352,0.019845160417180197,0.022099097297412135,0.0038498710269452307,15.311084339881283,3.879209628635908,-3.879209628635908,5.808750858607056e+42,2.303873069862777,-2.303873069862777,0.4592561194255268,0.660802242579267,0.660802242579267,15.311084339881283,5.802355692296608e+42,0.45935270694381813,0.019942903567416008,0.0038193082839893117
6,0.9,0.1,0.0047,-0.001475599018723137,0.23552808576460316,0.6396005246532609,26.262309457951858,33.0284751149765,0.30000000000000016,15.929003788594208,15.467058664722497,2.9000251993315613,-2.9000251993315613,5.96121e+42,5.903657779468862e+42,0.9654452792493141,-0.9654452792493141,0.4621507364252965,0.4559341714785883,1.345137951048816,-1.345137951048816,15.446786461708928,15.492901721448723,5.941878e+42,5.884209456142225e+42,0.4634793010011478,0.4562260903505823,0.028058132462497352,0.019845160417180197,0.022099097297412135,0.0038498710269452307,15.311084339881283,3.879209628635908,-3.879209628635908,5.821619076017185e+42,2.341654194078296,-2.341654194078296,0.459061828250218,0.6683767722563846,-0.6683767722563846,15.311084339881283,5.802355692296608e+42,0.45935270694381813,0.019942903567416008,0.0038193082839893117
6,0.9,0.1,0.0047,-0.001475599018723137,0.23552808576460316,0.6396005246532609,26.262309457951858,33.0284751149765,0.5000000000000001,15.446786461708928,15.467058664722497,0.13123896717172676,0.13123896717172676,6.043511e+42,5.916665304988423e+42,2.098874230750599,-2.098874230750599,0.4581040862861739,0.4557392380065408,0.5162251004580143,-0.5162251004580143,15.446786461708928,15.492901721448723,5.941878e+42,5.884209456142225e+42,0.4634793010011478,0.4562260903505823,0.028058132462497352,0.019845160417180197,0.022099097297412135,0.0038498710269452307,15.28493387785686,1.0478074792662233,-1.0478074792662233,5.83451453434367e+42,3.458196165380189,-3.458196165380189,0.45886665535985155,0.16646196716116937,0.16646196716116937,15.311084339881283,5.802355692296608e+42,0.45935270694381813,0.019942903567416008,0.0038193082839893117
6,0.9,0.1,0.0047,-0.001475599018723137,0.23552808576460316,0.6396005246532609,26.262309457951858,33.0284751149765,0.7000000000000001,15.446786461708928,15.467058664722497,0.13123896717172676,0.13123896717172676,6.053766e+42,5.929679391775966e+42,2.0497423954614926,-2.0497423954614926,0.46026153845491474,0.4555449985023237,1.0247521373226882,-1.0247521373226882,15.446786461708928,15.492901721448723,5.941878e+42,5.884209456142225e+42,0.4634793010011478,0.4562260903505823,0.028058132462497352,0.019845160417180197,0.022099097297412135,0.0038498710269452307,15.28493387785686,1.0478074792662233,-1.0478074792662233,5.847418097526599e+42,3.4085873565876317,-3.4085873565876317,0.45867205213782025,0.34534415420205483,-0.34534415420205483,15.311084339881283,5.802355692296608e+42,0.45935270694381813,0.019942903567416008,0.0038193082839893117
6,0.9,0.1,0.0047,-0.001475599018723137,0.23552808576460316,0.6396005246532609,26.262309457951858,33.0284751149765,0.9,15.929003788594208,15.4411723559277,3.0625357313042714,-3.0625357313042714,6.039305e+42,5.942715063076968e+42,1.5993551728722286,-1.5993551728722286,0.4593511756082968,0.45535023824062637,0.870997524360786,-0.870997524360786,15.446786461708928,15.492901721448723,5.941878e+42,5.884209456142225e+42,0.4634793010011478,0.4562260903505823,0.028058132462497352,0.019845160417180197,0.022099097297412135,0.0038498710269452307,15.28493387785686,4.043378476678674,-4.043378476678674,5.860327437984117e+42,2.9635456731508385,-2.9635456731508385,0.4584781367610293,0.19005912983925707,-0.19005912983925707,15.311084339881283,5.802355692296608e+42,0.45935270694381813,0.019942903567416008,0.0038193082839893117
7,0.9,0.25,0.0184,0.01296480308086549,0.25489350734880384,0.6566691237101652,26.194434207432867,32.737150056235734,-0.9,15.446786461708928,15.467058664722497,0.13123896717172676,0.13123896717172676,5.881173e+42,6.143174338147281e+42,4.454916360176464,4.454916360176464,0.48146734125787227,0.45287037103156025,5.93954517280448,-5.93954517280448,15.446786461708928,15.311084339881283,6.429431e+42,6.386257211483753e+42,0.45618046654896616,0.4494728712596216,0.1447700426367433,0.07728421231631792,0.07485968990375727,0.015026413335655261,15.28493387785686,1.0478074792662233,-1.0478074792662233,6.056264556978398e+42,2.977153655884594,2.977153655884594,0.4567328279091853,5.137319030625435,-5.137319030625435,15.12708179311023,6.297182522833171e+42,0.453336291915656,0.07769619327439663,0.014909699519309016
7,0.9,0.25,0.0184,0.01296480308086549,0.25489350734880384,0.6566691237101652,26.194434207432867,32.737150056235734,-0.7,15.446786461708928,15.441172355927696,0.03634481382356806,-0.03634481382356806,6.027207e+42,6.195823168268326e+42,2.7975838272739866,2.7975838272739866,0.4743211188978593,0.45212093957334687,4.680411316303419,-4.680411316303419,15.446786461708928,15.311084339881283,6.429431e+42,6.386257211483753e+42,0.45618046654896616,0.4494728712596216,0.1447700426367433,0.07728421231631792,0.07485968990375727,0.015026413335655261,15.258738599175057,1.2173914813933844,-1.2173914813933844,6.10843402615159e+42,1.3476727471213534,1.3476727471213534,0.45598419503428955,3.865930301854936,-3.865930301854936,15.12708179311023,6.297182522833171e+42,0.453336291915656,0.07769619327439663,0.014909699519309016
7,0.9,0.25,0.0184,0.01296480308086549,0.25489350734880384,0.6566691237101652,26.194434207432867,32.737150056235734,-0.49999999999999994,15.929003788594208,15.415242577169007,3.22531916147245,-3.22531916147245,6.187462e+42,6.249034486424793e+42,0.9951170031394584,0.9951170031394584,0.4661007885786314,0.4513712622716375,3.1601590617152637,-3.1601590617152637,15.446786461708928,15.311084339881283,6.429431e+42,6.386257211483753e+42,0.45618046654896616,0.4494728712596216,0.1447700426367433,0.07728421231631792,0.07485968990375727,0.015026413335655261,15.206212664991623,4.5375789546872465,-4.5375789546872465,6.161169661075117e+42,0.42492929936189283,-0.42492929936189283,0.4552347345904347,2.331267025171236,-2.331267025171236,15.12708179311023,6.297182522833171e+42,0.453336291915656,0.07769619327439663,0.014909699519309016
7,0.9,0.25,0.0184,0.01296480308086549,0.25489350734880384,0.6566691237101652,26.194434207432867,32.737150056235734,-0.29999999999999993,14.979168084852866,15.363251728978506,2.5641186609958053,2.5641186609958053,6.302215e+42,6.302799265297579e+42,0.009270792849496208,0.009270792849496208,0.4594341179815716,0.45062075451158684,1.9183084418511231,-1.9183084418511231,15.446786461708928,15.311084339881283,6.429431e+42,6.386257211483753e+42,0.45618046654896616,0.4494728712596216,0.1447700426367433,0.07728421231631792,0.07485968990375727,0.015026413335655261,15.179881541054597,1.3399506238580439,1.3399506238580439,6.214461235286574e+42,1.392427340441826,-1.392427340441826,0.45448395126856456,1.077448652432377,-1.077448652432377,15.12708179311023,6.297182522833171e+42,0.453336291915656,0.07769619327439663,0.014909699519309016
7,0.9,0.25,0.0184,0.01296480308086549,0.25489350734880384,0.6566691237101652,26.194434207432867,32.737150056235734,-0.09999999999999998,15.446786461708928,15.33719021449038,0.7095083983340226,-0.7095083983340226,6.380776e+42,6.357106719152712e+42,0.3709467445227372,-0.3709467445227372,0.45283672816224835,0.44986992263149506,0.6551600933063683,-0.6551600933063683,15.446786461708928,15.311084339881283,6.429431e+42,6.386257211483753e+42,0.45618046654896616,0.4494728712596216,0.1447700426367433,0.07728421231631792,0.07485968990375727,0.015026413335655261,15.153504663540662,1.8986589792982698,-1.8986589792982698,6.26828884624782e+42,1.762907109608295,-1.762907109608295,0.45373303457760544,0.19793147499200966,0.19793147499200966,15.12708179311023,6.297182522833171e+42,0.453336291915656,0.07769619327439663,0.014909699519309016
7,0.9,0.25,0.0184,0.01296480308086549,0.25489350734880384,0.6566691237101652,26.194434207432867,32.737150056235734,0.10000000000000009,14.979168084852866,15.311084339881283,2.2158523967966937,2.2158523967966937,6.527629e+42,6.411950271253062e+42,1.7721400641325895,-1.7721400641325895,0.4484782680265972,0.44911929891041313,0.1429346591612183,0.1429346591612183,15.446786461708928,15.311084339881283,6.429431e+42,6.386257211483753e+42,0.45618046654896616,0.4494728712596216,0.1447700426367433,0.07728421231631792,0.07485968990375727,0.015026413335655261,15.12708179311023,0.987462771092989,0.987462771092989,6.322652537254398e+42,3.140136529597521,-3.140136529597521,0.45298204566172096,1.0042354237009932,1.0042354237009932,15.12708179311023,6.297182522833171e+42,0.453336291915656,0.07769619327439663,0.014909699519309016
7,0.9,0.25,0.0184,0.01296480308086549,0.25489350734880384,0.6566691237101652,26.194434207432867,32.737150056235734,0.30000000000000016,15.446786461708928,15.28493387785686,1.0478074792662233,-1.0478074792662233,6.659424e+42,6.467329824430764e+42,2.8845464047526628,-2.8845464047526628,0.44670662388807114,0.4483689467090523,0.3721285362891071,0.3721285362891071,15.446786461708928,15.311084339881283,6.429431e+42,6.386257211483753e+42,0.45618046654896616,0.4494728712596216,0.1447700426367433,0.07728421231631792,0.07485968990375727,0.015026413335655261,15.074097105645956,2.4127306801763115,-2.4127306801763115,6.377564126733324e+42,4.232496282961954,-4.232496282961954,0.45223021013057013,1.2365131715358233,1.2365131715358233,15.12708179311023,6.297182522833171e+42,0.453336291915656,0.07769619327439663,0.014909699519309016
7,0.9,0.25,0.0184,0.01296480308086549,0.25489350734880384,0.6566691237101652,26.194434207432867,32.737150056235734,0.5000000000000001,15.929003788594208,15.232498272622689,4.372561681919149,-4.372561681919149,6.748818e+42,6.523261686983827e+42,3.3421602570431266,-3.3421602570431266,0.444521190183277,0.4476176817865984,0.6965903249842109,0.6965903249842109,15.446786461708928,15.311084339881283,6.429431e+42,6.386257211483753e+42,0.45618046654896616,0.4494728712596216,0.1447700426367433,0.07728421231631792,0.07485968990375727,0.015026413335655261,15.047534799359736,5.53373582512196,-5.53373582512196,6.433017823066331e+42,4.6793405442800315,-4.6793405442800315,0.4514778995495476,1.5649893683138725,1.5649893683138725,15.12708179311023,6.297182522833171e+42,0.453336291915656,0.07769619327439663,0.014909699519309016
7,0.9,0.25,0.0184,0.01296480308086549,0.25489350734880384,0.6566691237101652,26.194434207432867,32.737150056235734,0.7000000000000001,14.979168084852866,15.206212664991623,1.5157355792565559,1.5157355792565559,6.798617e+42,6.579726083202213e+42,3.219638888288418,-3.219638888288418,0.4443678570864205,0.4468668333975888,0.562366577896362,0.562366577896362,15.446786461708928,15.311084339881283,6.429431e+42,6.386257211483753e+42,0.45618046654896616,0.4494728712596216,0.1447700426367433,0.07728421231631792,0.07485968990375727,0.015026413335655261,15.02092552159955,0.2787700659351665,0.2787700659351665,6.489004184381956e+42,4.554055856037253,-4.554055856037253,0.45072573913299613,1.430770012993792,1.430770012993792,15.12708179311023,6.297182522833171e+42,0.453336291915656,0.07769619327439663,0.014909699519309016
7,0.9,0.25,0.0184,0.01296480308086549,0.25489350734880384,0.6566691237101652,26.194434207432867,32.737150056235734,0.9,15.446786461708928,15.179881541054597,1.727899335670645,-1.727899335670645,6.811962e+42,6.636731196386208e+42,2.5723984310803765,-2.5723984310803765,0.44731781299186535,0.4461164058848494,0.2685802067618057,-0.2685802067618057,15.446786461708928,15.311084339881283,6.429431e+42,6.386257211483753e+42,0.45618046654896616,0.4494728712596216,0.1447700426367433,0.07728421231631792,0.07485968990375727,0.015026413335655261,14.994269022294455,2.9295247949223584,-2.9295247949223584,6.545531667356597e+42,3.9112128435743325,-3.9112128435743325,0.4499737200155251,0.5937405009417884,0.5937405009417884,15.12708179311023,6.297182522833171e+42,0.453336291915656,0.07769619327439663,0.014909699519309016
8,0.9,0.5,0.0604,0.024754741990439425,0.2566555393350555,0.6581820869450654,26.402117407108804,33.02796073666046,-0.9,15.929003788594208,15.900679354999076,0.17781672960247588,-0.17781672960247588,5.344941e+42,5.623716996860144e+42,5.215698299759412,5.215698299759412,0.5011908801070601,0.467810803360418,6.660152463171666,-6.660152463171666,15.446786461708928,15.389269108715418,6.500044e+42,6.395677321288711e+42,0.4527142254328936,0.45626077903860796,0.3293146938697646,0.2538450417419087,0.1666088308358737,0.04962217636762145,15.723577959961368,1.2896338739019793,-1.2896338739019793,5.539902741780106e+42,3.6475938982321052,3.6475938982321052,0.47116402887269637,5.991100881155238,-5.991100881155238,15.206212664991623,6.304009894672725e+42,0.45969475958823575,0.2551019447650664,0.04907799577706689
8,0.9,0.5,0.0604,0.024754741990439425,0.2566555393350555,0.6581820869450654,26.402117407108804,33.02796073666046,-0.7,16.42627720648663,15.774381252143808,3.9686165413389807,-3.9686165413389807,5.730593e+42,5.781373712851882e+42,0.8861336488541893,0.8861336488541893,0.484158736382554,0.4653064076730022,3.893832186197674,-3.893832186197674,15.446786461708928,15.389269108715418,6.500044e+42,6.395677321288711e+42,0.4527142254328936,0.45626077903860796,0.3293146938697646,0.2538450417419087,0.1666088308358737,0.04962217636762145,15.621475724558696,4.899475832601463,-4.899475832601463,5.695890816332252e+42,0.6055600819626794,-0.6055600819626794,0.46868065661133046,3.1969018852927786,-3.1969018852927786,15.206212664991623,6.304009894672725e+42,0.45969475958823575,0.2551019447650664,0.04907799577706689
8,0.9,0.5,0.0604,0.024754741990439425,0.2566555393350555,0.6581820869450654,26.402117407108804,33.02796073666046,-0.49999999999999994,15.446786461708928,15.672609988064519,1.4619450260116222,1.4619450260116222,6.042694e+42,5.944388624679929e+42,1.626846822296009,-1.626846822296009,0.4705960242631265,0.4627958538304742,1.657508782583967,-1.657508782583967,15.446786461708928,15.389269108715418,6.500044e+42,6.395677321288711e+42,0.4527142254328936,0.45626077903860796,0.3293146938697646,0.2538450417419087,0.1666088308358737,0.04962217636762145,15.492901721448723,0.29854274126278424,0.29854274126278424,5.857215347852716e+42,3.069469546981604,-3.069469546981604,0.4661886473940303,0.9365520832857451,-0.9365520832857451,15.206212664991623,6.304009894672725e+42,0.45969475958823575,0.2551019447650664,0.04907799577706689
8,0.9,0.5,0.0604,0.024754741990439425,0.2566555393350555,0.6581820869450654,26.402117407108804,33.02796073666046,-0.29999999999999993,15.446786461708928,15.57017353108094,0.798787952936851,0.798787952936851,6.303551e+42,6.112892713188732e+42,3.0246171850004555,-3.0246171850004555,0.45611931167890785,0.4602813110511299,0.9124804115182831,0.9124804115182831,15.446786461708928,15.389269108715418,6.500044e+42,6.395677321288711e+42,0.4527142254328936,0.45626077903860796,0.3293146938697646,0.2538450417419087,0.1666088308358737,0.04962217636762145,15.389269108715418,0.37235805088709273,-0.37235805088709273,6.024028001661182e+42,4.434373551333494,-4.434373551333494,0.463688692179652,1.6595176540283627,1.6595176540283627,15.206212664991623,6.304009894672725e+42,0.45969475958823575,0.2551019447650664,0.04907799577706689
8,0.9,0.5,0.0604,0.024754741990439425,0.2566555393350555,0.6581820869450654,26.402117407108804,33.02796073666046,-0.09999999999999998,15.446786461708928,15.467058664722497,0.13123896717172676,0.13123896717172676,6.491195e+42,6.28703195983723e+42,3.1452304261814668,-3.1452304261814668,0.44622275736869893,0.4577638757654126,2.5864029133721744,2.5864029133721744,15.446786461708928,15.389269108715418,6.500044e+42,6.395677321288711e+42,0.4527142254328936,0.45626077903860796,0.3293146938697646,0.2538450417419087,0.1666088308358737,0.04962217636762145,15.284933877856858,1.0478074792662349,-1.0478074792662349,6.196468530162975e+42,4.540403883060433,-4.540403883060433,0.4611826003347728,3.3525504289134833,3.3525504289134833,15.206212664991623,6.304009894672725e+42,0.45969475958823575,0.2551019447650664,0.04907799577706689
8,0.9,0.5,0.0604,0.024754741990439425,0.2566555393350555,0.6581820869450654,26.402117407108804,33.02796073666046,0.10000000000000009,15.446786461708928,15.337190214490377,0.7095083983340456,-0.7095083983340456,6.656333e+42,6.466955995215714e+42,2.8450650648680895,-2.8450650648680895,0.4413687302884774,0.45524391047006924,3.1436708650662815,3.1436708650662815,15.446786461708928,15.389269108715418,6.500044e+42,6.395677321288711e+42,0.4527142254328936,0.45626077903860796,0.3293146938697646,0.2538450417419087,0.1666088308358737,0.04962217636762145,15.179881541054595,1.7278993356706565,-1.7278993356706565,6.37467957338894e+42,4.231360219073482,-4.231360219073482,0.4586714158039934,3.920233656835412,3.920233656835412,15.206212664991623,6.304009894672725e+42,0.45969475958823575,0.2551019447650664,0.04907799577706689
8,0.9,0.5,0.0604,0.024754741990439425,0.2566555393350555,0.6581820869450654,26.402117407108804,33.02796073666046,0.30000000000000016,14.979168084852866,15.232498272622689,1.6912166706106577,1.6912166706106577,6.831154e+42,6.652797954589453e+42,2.6109211622303805,-2.6109211622303805,0.4407671389315474,0.45272316771897014,2.7125499456254967,2.7125499456254967,15.446786461708928,15.389269108715418,6.500044e+42,6.395677321288711e+42,0.4527142254328936,0.45626077903860796,0.3293146938697646,0.2538450417419087,0.1666088308358737,0.04962217636762145,15.047534799359735,0.4564119590593436,0.4564119590593436,6.558817950710063e+42,3.9866770576382415,-3.9866770576382415,0.4561553976558164,3.4912445518446122,3.4912445518446122,15.206212664991623,6.304009894672725e+42,0.45969475958823575,0.2551019447650664,0.04907799577706689
8,0.9,0.5,0.0604,0.024754741990439425,0.2566555393350555,0.6581820869450654,26.402117407108804,33.02796073666046,0.5000000000000001,15.446786461708928,15.127081793110227,2.0697163736367954,-2.0697163736367954,7.035979e+42,6.844698833318487e+42,2.718600591069312,-2.718600591069312,0.43752699374365,0.4502031432063337,2.8972268326170374,2.8972268326170374,15.446786461708928,15.389269108715418,6.500044e+42,6.395677321288711e+42,0.4527142254328936,0.45626077903860796,0.3293146938697646,0.2538450417419087,0.1666088308358737,0.04962217636762145,14.940813347603806,3.275588196673661,-3.275588196673661,6.749011763065498e+42,4.078568695763617,-4.078568695763617,0.4536372194700315,3.6821101227460673,3.6821101227460673,15.206212664991623,6.304009894672725e+42,0.45969475958823575,0.2551019447650664,0.04907799577706689
8,0.9,0.5,0.0604,0.024754741990439425,0.2566555393350555,0.6581820869450654,26.402117407108804,33.02796073666046,0.7000000000000001,15.929003788594208,15.02092552159955,5.700785052514575,-5.700785052514575,7.254297e+42,7.042797014652095e+42,2.9155131827095757,-2.9155131827095757,0.43333874389990795,0.44768505629703925,3.3106461397887363,3.3106461397887363,15.446786461708928,15.389269108715418,6.500044e+42,6.395677321288711e+42,0.4527142254328936,0.45626077903860796,0.3293146938697646,0.2538450417419087,0.1666088308358737,0.04962217636762145,14.833324085919841,6.878519945226687,-6.878519945226687,6.945387972724736e+42,4.258290324689816,-4.258290324689816,0.4511190466643955,4.103095560870141,4.103095560870141,15.206212664991623,6.304009894672725e+42,0.45969475958823575,0.2551019447650664,0.04907799577706689
8,0.9,0.5,0.0604,0.024754741990439425,0.2566555393350555,0.6581820869450654,26.402117407108804,33.02796073666046,0.9,15.446786461708928,14.914013660830355,3.449085039139146,-3.449085039139146,7.485501e+42,7.247227973450455e+42,3.183127309041101,-3.183127309041101,0.4257646923049176,0.44517015051333586,4.557789445471624,4.557789445471624,15.446786461708928,15.389269108715418,6.500044e+42,6.395677321288711e+42,0.4527142254328936,0.45626077903860796,0.3293146938697646,0.2538450417419087,0.1666088308358737,0.04962217636762145,14.72505019984392,4.672403956992099,-4.672403956992099,7.14806792572934e+42,4.507822178778153,-4.507822178778153,0.44860313140288516,5.3640988815511,5.3640988815511,15.206212664991623,6.304009894672725e+42,0.45969475958823575,0.2551019447650664,0.04907799577706689
9,0.9,0.75,0.0754,0.01708317252207706,0.24239648613430959,0.6457636219505037,26.302412924246816,33.89666739516906,-0.9,15.929003788594208,16.0509253323758,0.7654059563278728,0.7654059563278728,5.025533e+42,5.153299538960342e+42,2.54234802478349,2.54234802478349,0.5041706963032195,0.47892460580765883,5.007449001037763,-5.007449001037763,15.929003788594208,15.441172355927696,6.141331e+42,6.053184944576413e+42,0.4583838882332268,0.4645485477534064,0.1459607046094732,0.31662097228058667,0.027825478743272798,0.06042614034098618,15.900679354999076,0.17781672960247588,-0.17781672960247588,5.0788719831466833e+42,1.0613597233703096,1.0613597233703096,0.4795110550144911,4.89112942690695,-4.89112942690695,15.258738599175057,5.970041403370426e+42,0.46528650823631634,0.31814541437853827,0.05989080155930229
9,0.9,0.75,0.0754,0.01708317252207706,0.24239648613430959,0.6457636219505037,26.302412924246816,33.89666739516906,-0.7,15.446786461708928,15.925818784696608,3.101177867481716,3.101177867481716,5.505524e+42,5.333114008239947e+42,3.1315818759495513,-3.1315818759495513,0.47841111591862295,0.475829319841888,0.5396605536176832,-0.5396605536176832,15.929003788594208,15.441172355927696,6.141331e+42,6.053184944576413e+42,0.4583838882332268,0.4645485477534064,0.1459607046094732,0.31662097228058667,0.027825478743272798,0.06042614034098618,15.749000091291016,1.9564822128618524,1.9564822128618524,5.256856548779948e+42,4.516689986639822,-4.516689986639822,0.4764535126150547,0.40918850721295563,-0.40918850721295563,15.258738599175057,5.970041403370426e+42,0.46528650823631634,0.31814541437853827,0.05989080155930229
9,0.9,0.75,0.0754,0.01708317252207706,0.24239648613430959,0.6457636219505037,26.302412924246816,33.89666739516906,-0.49999999999999994,15.929003788594208,15.79972163996846,0.8116147773052772,-0.8116147773052772,5.859669e+42,5.520591836205165e+42,5.786626578989956,-5.786626578989956,0.46482391436104825,0.47272338799438596,1.6994550816509524,1.6994550816509524,15.929003788594208,15.441172355927696,6.141331e+42,6.053184944576413e+42,0.4583838882332268,0.4645485477534064,0.1459607046094732,0.31662097228058667,0.027825478743272798,0.06042614034098618,15.621475724558696,1.9306170562638363,-1.9306170562638363,5.442495896383947e+42,7.119397078846141,-7.119397078846141,0.4733799190381226,1.8406980391349956,1.8406980391349956,15.258738599175057,5.970041403370426e+42,0.46528650823631634,0.31814541437853827,0.05989080155930229
9,0.9,0.75,0.0754,0.01708317252207706,0.24239648613430959,0.6457636219505037,26.302412924246816,33.89666739516906,-0.29999999999999993,15.929003788594208,15.647063744532971,1.7699791387024284,-1.7699791387024284,6.217214e+42,5.716001216969483e+42,8.061694241673486,-8.061694241673486,0.4505835795304521,0.4696085584422107,4.222297432938934,4.222297432938934,15.929003788594208,15.441172355927696,6.141331e+42,6.053184944576413e+42,0.4583838882332268,0.4645485477534064,0.1459607046094732,0.31662097228058667,0.027825478743272798,0.06042614034098618,15.492901721448723,2.7377861976387488,-2.7377861976387488,5.636043825984832e+42,9.347758883885422,-9.347758883885422,0.47029360229886485,4.374332235753544,4.374332235753544,15.258738599175057,5.970041403370426e+42,0.46528650823631634,0.31814541437853827,0.05989080155930229
9,0.9,0.75,0.0754,0.01708317252207706,0.24239648613430959,0.6457636219505037,26.302412924246816,33.89666739516906,-0.09999999999999998,15.929003788594208,15.518701742187405,2.5758173697001427,-2.5758173697001427,6.405811e+42,5.919622996133961e+42,7.589796262581569,-7.589796262581569,0.43556639867585084,0.46648599009185043,7.098709062498184,7.098709062498184,15.929003788594208,15.441172355927696,6.141331e+42,6.053184944576413e+42,0.4583838882332268,0.4645485477534064,0.1459607046094732,0.31662097228058667,0.027825478743272798,0.06042614034098618,15.363251728978506,3.5517102458146383,-3.5517102458146383,5.837769473928205e+42,8.867597343596227,-8.867597343596227,0.46719686837950003,7.26191685120978,7.26191685120978,15.258738599175057,5.970041403370426e+42,0.46528650823631634,0.31814541437853827,0.05989080155930229
9,0.9,0.75,0.0754,0.01708317252207706,0.24239648613430959,0.6457636219505037,26.302412924246816,33.89666739516906,0.10000000000000009,15.446786461708928,15.389269108715414,0.37235805088711577,-0.37235805088711577,6.582321e+42,6.131704920942981e+42,6.845853902552282,-6.845853902552282,0.43857543848483793,0.4633591791884909,5.650964128149591,5.650964128149591,15.929003788594208,15.441172355927696,6.141331e+42,6.053184944576413e+42,0.4583838882332268,0.4645485477534064,0.1459607046094732,0.31662097228058667,0.027825478743272798,0.06042614034098618,15.206212664991623,1.55743589330806,-1.55743589330806,6.047943581862595e+42,8.118373718592643,-8.118373718592643,0.46409157663842937,5.817958762520524,5.817958762520524,15.258738599175057,5.970041403370426e+42,0.46528650823631634,0.31814541437853827,0.05989080155930229
9,0.9,0.75,0.0754,0.01708317252207706,0.24239648613430959,0.6457636219505037,26.302412924246816,33.89666739516906,0.30000000000000016,15.446786461708928,15.258738599175057,1.2173914813933844,-1.2173914813933844,6.738301e+42,6.352508615745514e+42,5.7253658489652794,-5.7253658489652794,0.4367865671781709,0.4602303869601375,5.367339919225034,5.367339919225034,15.929003788594208,15.441172355927696,6.141331e+42,6.053184944576413e+42,0.4583838882332268,0.4645485477534064,0.1459607046094732,0.31662097228058667,0.027825478743272798,0.06042614034098618,15.074097105645956,2.4127306801763115,-2.4127306801763115,6.266818430629e+42,6.997054144227157,-6.997054144227157,0.46098100726132746,5.539190511160421,5.539190511160421,15.258738599175057,5.970041403370426e+42,0.46528650823631634,0.31814541437853827,0.05989080155930229
9,0.9,0.75,0.0754,0.01708317252207706,0.24239648613430959,0.6457636219505037,26.302412924246816,33.89666739516906,0.5000000000000001,15.929003788594208,15.100612688329749,5.200520454754492,-5.200520454754492,6.747819e+42,6.582302562249278e+42,2.452887929429086,-2.452887929429086,0.44091503867846643,0.4571014639005496,3.671098466180239,3.671098466180239,15.929003788594208,15.441172355927696,6.141331e+42,6.053184944576413e+42,0.4583838882332268,0.4645485477534064,0.1459607046094732,0.31662097228058667,0.027825478743272798,0.06042614034098618,14.940813347603806,6.203717784899931,-6.203717784899931,6.494651254301283e+42,3.7518455325893836,-3.7518455325893836,0.45786803070086585,3.844956632282675,3.844956632282675,15.258738599175057,5.970041403370426e+42,0.46528650823631634,0.31814541437853827,0.05989080155930229
9,0.9,0.75,0.0754,0.01708317252207706,0.24239648613430959,0.6457636219505037,26.302412924246816,33.89666739516906,0.7000000000000001,15.446786461708928,14.967565049146693,3.102402002838447,-3.102402002838447,6.512272e+42,6.821339758451887e+42,4.74592827897678,4.74592827897678,0.4533907363040451,0.4539749212825862,0.12884801822447658,0.12884801822447658,15.929003788594208,15.441172355927696,6.141331e+42,6.053184944576413e+42,0.4583838882332268,0.4645485477534064,0.1459607046094732,0.31662097228058667,0.027825478743272798,0.06042614034098618,14.80632984319302,4.146212677332844,-4.146212677332844,6.731697689714184e+42,3.3694183798555044,3.3694183798555044,0.45475511082782266,0.30092686385692385,0.30092686385692385,15.258738599175057,5.970041403370426e+42,0.46528650823631634,0.31814541437853827,0.05989080155930229
9,0.9,0.75,0.0754,0.01708317252207706,0.24239648613430959,0.6457636219505037,26.302412924246816,33.89666739516906,0.9,15.929003788594208,14.833324085919841,6.878519945226687,-6.878519945226687,5.921926e+42,7.069864841506335e+42,19.384552280902106,19.384552280902106,0.49141594516492715,0.4508537300659102,8.254151192713872,-8.254151192713872,15.929003788594208,15.441172355927696,6.141331e+42,6.053184944576413e+42,0.4583838882332268,0.4645485477534064,0.1459607046094732,0.31662097228058667,0.027825478743272798,0.06042614034098618,14.67061359871905,7.89999303519668,-7.89999303519668,6.978213279278998e+42,17.8368875139439,17.8368875139439,0.4516446730814892,8.093199350723157,-8.093199350723157,15.258738599175057,5.970041403370426e+42,0.46528650823631634,0.31814541437853827,0.05989080155930229
10,1.0,0.0,-0.0009,0.000114710632086022,0.5402682828307276,0.814421267812185,28.50693279888933,31.24232069253959,-0.9,14.525703092489088,14.643319410243663,0.8097117021164457,0.8097117021164457,1.271948e+43,1.3009905931520518e+43,2.2833160751895383,2.2833160751895383,0.4371958267981024,0.4496497209274674,2.848584859689479,2.848584859689479,14.525703092489088,14.643319410243663,1.2643e+43,1.298497930455449e+43,0.4345000236778719,0.4498529258661884,0.0027904769437633445,0.0038364300831666156,0.0008941959527053603,0.0009030187361671819,14.25571475498149,1.8586937636581824,-1.8586937636581824,1.2691434057816625e+43,0.22049598083706412,-0.22049598083706412,0.44061196298637384,0.7813743816564352,0.7813743816564352,14.25571475498149,1.2666828882156036e+43,0.4408154055782554,0.0038840357296789692,0.0009246207776970426
10,1.0,0.0,-0.0009,0.000114710632086022,0.5402682828307276,0.814421267812185,28.50693279888933,31.24232069253959,-0.7,14.979168084852866,14.643319410243663,2.2421049867837275,-2.2421049867837275,1.281992e+43,1.3004364056653312e+43,1.4387301687788447,1.4387301687788447,0.4315927276862839,0.4496948302087058,4.1942556862496545,4.1942556862496545,14.525703092489088,14.643319410243663,1.2643e+43,1.298497930455449e+43,0.4345000236778719,0.4498529258661884,0.0027904769437633445,0.0038364300831666156,0.0008941959527053603,0.0009030187361671819,14.25571475498149,4.829729700429367,-4.829729700429367,1.2685963660652856e+43,1.044907763442699,-1.044907763442699,0.44065712364655807,2.100219808815436,2.100219808815436,14.25571475498149,1.2666828882156036e+43,0.4408154055782554,0.0038840357296789692,0.0009246207776970426
10,1.0,0.0,-0.0009,0.000114710632086022,0.5402682828307276,0.814421267812185,28.50693279888933,31.24232069253959,-0.49999999999999994,14.085969247867427,14.643319410243663,3.9567753739105855,3.9567753739105855,1.269401e+43,1.2998823124151163e+43,2.40123589118933,2.40123589118933,0.43142874980925033,0.44973997076194056,4.244320982499717,4.244320982499717,14.525703092489088,14.643319410243663,1.2643e+43,1.298497930455449e+43,0.4345000236778719,0.4498529258661884,0.0027904769437633445,0.0038364300831666156,0.0008941959527053603,0.0009030187361671819,14.25571475498149,1.2050679944496003,1.2050679944496003,1.2680494190320407e+43,0.10647391706476543,-0.10647391706476543,0.4407023162683595,2.149501270652296,2.149501270652296,14.25571475498149,1.2666828882156036e+43,0.4408154055782554,0.0038840357296789692,0.0009246207776970426
10,1.0,0.0,-0.0009,0.000114710632086022,0.5402682828307276,0.814421267812185,28.50693279888933,31.24232069253959,-0.29999999999999993,14.085969247867427,14.643319410243663,3.9567753739105855,3.9567753739105855,1.257868e+43,1.299328315582869e+43,3.2960784106813192,3.2960784106813192,0.43299155626462893,0.44978514246367085,3.878502006810101,3.878502006810101,14.525703092489088,14.643319410243663,1.2643e+43,1.298497930455449e+43,0.4345000236778719,0.4498529258661884,0.0027904769437633445,0.0038364300831666156,0.0008941959527053603,0.0009030187361671819,14.25571475498149,1.2050679944496003,1.2050679944496003,1.2675025668100297e+43,0.7659441857197733,0.7659441857197733,0.44074754074012834,1.791255363594026,1.791255363594026,14.25571475498149,1.2666828882156036e+43,0.4408154055782554,0.0038840357296789692,0.0009246207776970426
10,1.0,0.0,-0.0009,0.000114710632086022,0.5402682828307276,0.814421267812185,28.50693279888933,31.24232069253959,-0.09999999999999998,14.525703092489088,14.643319410243663,0.8097117021164457,0.8097117021164457,1.249562e+43,1.2987744173532982e+43,3.9383733943012253,3.9383733943012253,0.43141685868304325,0.4498303451896399,4.268142548440555,4.268142548440555,14.525703092489088,14.643319410243663,1.2643e+43,1.298497930455449e+43,0.4345000236778719,0.4498529258661884,0.0027904769437633445,0.0038364300831666156,0.0008941959527053603,0.0009030187361671819,14.25571475498149,1.8586937636581824,-1.8586937636581824,1.2669558115305218e+43,1.3919926766756545,1.3919926766756545,0.44079279694949175,2.1732897261061583,2.1732897261061583,14.25571475498149,1.2666828882156036e+43,0.4408154055782554,0.0038840357296789692,0.0009246207776970426
10,1.0,0.0,-0.0009,0.000114710632086022,0.5402682828307276,0.814421267812185,28.50693279888933,31.24232069253959,0.10000000000000009,14.525703092489088,14.643319410243663,0.8097117021164457,0.8097117021164457,1.25384e+43,1.2982206199151417e+43,3.53957601569113,3.53957601569113,0.43242590707767115,0.4498755788147766,4.035297481372033,4.035297481372033,14.525703092489088,14.643319410243663,1.2643e+43,1.298497930455449e+43,0.4345000236778719,0.4498529258661884,0.0027904769437633445,0.0038364300831666156,0.0008941959527053603,0.0009030187361671819,14.25571475498149,1.8586937636581824,-1.8586937636581824,1.2664091553287175e+43,1.0024528910161976,1.0024528910161976,0.4408380847832985,1.94534544946133,1.94534544946133,14.25571475498149,1.2666828882156036e+43,0.4408154055782554,0.0038840357296789692,0.0009246207776970426
10,1.0,0.0,-0.0009,0.000114710632086022,0.5402682828307276,0.814421267812185,28.50693279888933,31.24232069253959,0.30000000000000016,14.525703092489088,14.643319410243663,0.8097117021164457,0.8097117021164457,1.261843e+43,1.2976669254619799e+43,2.839016063169489,2.839016063169489,0.4321967540322007,0.44992084321313475,4.1009306561366525,4.1009306561366525,14.525703092489088,14.643319410243663,1.2643e+43,1.298497930455449e+43,0.4345000236778719,0.4498529258661884,0.0027904769437633445,0.0038364300831666156,0.0008941959527053603,0.0009030187361671819,14.25571475498149,1.8586937636581824,-1.8586937636581824,1.265862600344541e+43,0.31854995784269363,0.31854995784269363,0.44088340412756394,2.00988323357839,2.00988323357839,14.25571475498149,1.2666828882156036e+43,0.4408154055782554,0.0038840357296789692,0.0009246207776970426
10,1.0,0.0,-0.0009,0.000114710632086022,0.5402682828307276,0.814421267812185,28.50693279888933,31.24232069253959,0.5000000000000001,14.979168084852866,14.67061359871905,2.059890672071631,-2.059890672071631,1.270411e+43,1.297114057318727e+43,2.101922709951896,2.101922709951896,0.43409829054718724,0.4499658881008649,3.655300631033661,3.655300631033661,14.525703092489088,14.643319410243663,1.2643e+43,1.298497930455449e+43,0.4345000236778719,0.4498529258661884,0.0027904769437633445,0.0038364300831666156,0.0008941959527053603,0.0009030187361671819,14.25571475498149,4.829729700429367,-4.829729700429367,1.2653161487234747e+43,0.40103960659387744,-0.40103960659387744,0.44092875486741107,1.5734833490392068,1.5734833490392068,14.25571475498149,1.2666828882156036e+43,0.4408154055782554,0.0038840357296789692,0.0009246207776970426
10,1.0,0.0,-0.0009,0.000114710632086022,0.5402682828307276,0.814421267812185,28.50693279888933,31.24232069253959,0.7000000000000001,14.085969247867427,14.67061359871905,4.150543995686612,4.150543995686612,1.276787e+43,1.2965614722786294e+43,1.5487682971889232,1.5487682971889232,0.43503089970092584,0.45001090225680096,3.443434148280855,3.443434148280855,14.525703092489088,14.643319410243663,1.2643e+43,1.298497930455449e+43,0.4345000236778719,0.4498529258661884,0.0027904769437633445,0.0038364300831666156,0.0008941959527053603,0.0009030187361671819,14.25571475498149,1.2050679944496003,1.2050679944496003,1.2647698026174308e+43,0.9412061199377083,-0.9412061199377083,0.4409741368870073,1.3661643782469977,1.3661643782469977,14.25571475498149,1.2666828882156036e+43,0.4408154055782554,0.0038840357296789692,0.0009246207776970426
10,1.0,0.0,-0.0009,0.000114710632086022,0.5402682828307276,0.814421267812185,28.50693279888933,31.24232069253959,0.9,14.525703092489088,14.67061359871905,0.9976144032910338,0.9976144032910338,1.275476e+43,1.296008996628723e+43,1.6098301048959727,1.6098301048959727,0.43758435496072556,0.4500559465480442,2.8500999740811124,2.8500999740811124,14.525703092489088,14.643319410243663,1.2643e+43,1.298497930455449e+43,0.4345000236778719,0.4498529258661884,0.0027904769437633445,0.0038364300831666156,0.0008941959527053603,0.0009030187361671819,14.25571475498149,1.8586937636581824,-1.8586937636581824,1.2642235641856602e+43,0.8822146253116306,-0.8822146253116306,0.44101955006950044,0.7850360895748201,0.7850360895748201,14.25571475498149,1.2666828882156036e+43,0.4408154055782554,0.0038840357296789692,0.0009246207776970426
11,1.0,0.1,0.0243,0.009793135793823207,0.5390003849091338,0.8137830442483726,27.91542322721067,31.22313885782079,-0.9,14.979168084852866,14.697857101476457,1.8780147320789768,-1.8780147320789768,1.175414e+43,1.2478351800734879e+43,6.161333800132364,6.161333800132364,0.45801110136471485,0.4438780082459647,3.085753396945713,-3.085753396945713,14.979168084852866,14.423106574188733,1.260833e+43,1.314846128380459e+43,0.4344934100380512,0.43862140333111627,0.14404048751896562,0.10414531959566073,0.08711768391610558,0.023806039573178863,14.2837496193366,4.642570679338875,-4.642570679338875,1.2171872523873558e+43,3.5539182268848024,3.5539182268848024,0.43512411192095923,4.997038145049386,-4.997038145049386,14.000875082039794,1.2834445262818157e+43,0.42981601013721876,0.10558903633024744,0.024589168489600178
11,1.0,0.1,0.0243,0.009793135793823207,0.5390003849091338,0.8137830442483726,27.91542322721067,31.22313885782079,-0.7,14.979168084852866,14.643319410243661,2.242104986783739,-2.242104986783739,1.204244e+43,1.2622304584105358e+43,4.815175197927986,4.815175197927986,0.4485401777072901,0.4427212820051527,1.297296427686955,-1.297296427686955,14.979168084852866,14.423106574188733,1.260833e+43,1.314846128380459e+43,0.4344934100380512,0.43862140333111627,0.14404048751896562,0.10414531959566073,0.08711768391610558,0.023806039573178863,14.227624649353642,5.017257508841194,-5.017257508841194,1.231411304606204e+43,2.2559634597476914,2.2559634597476914,0.4339578880246837,3.2510554031399495,-3.2510554031399495,14.000875082039794,1.2834445262818157e+43,0.42981601013721876,0.10558903633024744,0.024589168489600178
11,1.0,0.1,0.0243,0.009793135793823207,0.5390003849091338,0.8137830442483726,27.91542322721067,31.22313885782079,-0.49999999999999994,14.979168084852866,14.588577837658326,2.6075563407924505,-2.6075563407924505,1.222007e+43,1.2768241806439542e+43,4.485831966916254,4.485831966916254,0.4425039362307442,0.4415636139567969,0.21250031851851608,-0.21250031851851608,14.979168084852866,14.423106574188733,1.260833e+43,1.314846128380459e+43,0.4344934100380512,0.43862140333111627,0.14404048751896562,0.10414531959566073,0.08711768391610558,0.023806039573178863,14.171277399652164,5.393428264001202,-5.393428264001202,1.245837402403135e+43,1.9501035921345087,1.9501035921345087,0.43278936226178083,2.1953644190630843,-2.1953644190630843,14.000875082039794,1.2834445262818157e+43,0.42981601013721876,0.10558903633024744,0.024589168489600178
11,1.0,0.1,0.0243,0.009793135793823207,0.5390003849091338,0.8137830442483726,27.91542322721067,31.22313885782079,-0.29999999999999993,14.085969247867427,14.533630079935726,3.178061972100884,3.178061972100884,1.229233e+43,1.2916167039323694e+43,5.0750105091849465,5.0750105091849465,0.4382548067904903,0.4404051961498863,0.49067102655283523,0.49067102655283523,14.979168084852866,14.423106574188733,1.260833e+43,1.314846128380459e+43,0.4344934100380512,0.43862140333111627,0.14404048751896562,0.10414531959566073,0.08711768391610558,0.023806039573178863,14.114705208146894,0.20400413896841507,0.20400413896841507,1.2604661813509965e+43,2.540867463775905,2.540867463775905,0.4316187085927561,1.5142100200412894,-1.5142100200412894,14.000875082039794,1.2834445262818157e+43,0.42981601013721876,0.10558903633024744,0.024589168489600178
11,1.0,0.1,0.0243,0.009793135793823207,0.5390003849091338,0.8137830442483726,27.91542322721067,31.22313885782079,-0.09999999999999998,14.085969247867427,14.47847378957497,2.7864929619022663,2.7864929619022663,1.237455e+43,1.306612438640784e+43,5.5886831150048994,5.5886831150048994,0.4335952952411645,0.43924595297101454,1.303210111333689,1.303210111333689,14.979168084852866,14.423106574188733,1.260833e+43,1.314846128380459e+43,0.4344934100380512,0.43862140333111627,0.14404048751896562,0.10414531959566073,0.08711768391610558,0.023806039573178863,14.057905359187975,0.19923292593940667,-0.19923292593940667,1.2753020952145978e+43,3.0584623452649016,3.0584623452649016,0.4304459014304194,0.7263440921316856,-0.7263440921316856,14.000875082039794,1.2834445262818157e+43,0.42981601013721876,0.10558903633024744,0.024589168489600178
11,1.0,0.1,0.0243,0.009793135793823207,0.5390003849091338,0.8137830442483726,27.91542322721067,31.22313885782079,0.10000000000000009,14.525703092489088,14.423106574188733,0.7063101706478221,-0.7063101706478221,1.258075e+43,1.3218156412144837e+43,5.066521567830516,5.066521567830516,0.43109999518801206,0.4380858246409541,1.6204661403197984,1.6204661403197984,14.979168084852866,14.423106574188733,1.260833e+43,1.314846128380459e+43,0.4344934100380512,0.43862140333111627,0.14404048751896562,0.10414531959566073,0.08711768391610558,0.023806039573178863,14.000875082039794,3.61309884352979,-3.61309884352979,1.2903493013179898e+43,2.5653718035880084,2.5653718035880084,0.4292709788516627,0.4242673061389574,-0.4242673061389574,14.000875082039794,1.2834445262818157e+43,0.42981601013721876,0.10558903633024744,0.024589168489600178
11,1.0,0.1,0.0243,0.009793135793823207,0.5390003849091338,0.8137830442483726,27.91542322721067,31.22313885782079,0.30000000000000016,14.979168084852866,14.3396549195893,4.269350351373984,-4.269350351373984,1.291284e+43,1.3372305224752675e+43,3.5582042738288,3.5582042738288,0.4264199548695267,0.4369246617880785,2.4634651353888746,2.4634651353888746,14.979168084852866,14.423106574188733,1.260833e+43,1.314846128380459e+43,0.4344934100380512,0.43862140333111627,0.14404048751896562,0.10414531959566073,0.08711768391610558,0.023806039573178863,13.943611549303851,6.913311404764749,-6.913311404764749,1.3056113446496636e+43,1.1095424902394537,1.1095424902394537,0.4280940731994114,0.3925984960992066,0.3925984960992066,14.000875082039794,1.2834445262818157e+43,0.42981601013721876,0.10558903633024744,0.024589168489600178
11,1.0,0.1,0.0243,0.009793135793823207,0.5390003849091338,0.8137830442483726,27.91542322721067,31.22313885782079,0.5000000000000001,14.525703092489088,14.2837496193366,1.6656919917191275,-1.6656919917191275,1.316549e+43,1.3528599794569268e+43,2.7580423863393357,2.7580423863393357,0.4232652039946359,0.43576259484998675,2.9526147525014186,2.9526147525014186,14.979168084852866,14.423106574188733,1.260833e+43,1.314846128380459e+43,0.4344934100380512,0.43862140333111627,0.14404048751896562,0.10414531959566073,0.08711768391610558,0.023806039573178863,13.886111875283037,4.403168735679099,-4.403168735679099,1.3210908578084464e+43,0.344982055999912,0.344982055999912,0.4269154559902226,0.8624030421439929,0.8624030421439929,14.000875082039794,1.2834445262818157e+43,0.42981601013721876,0.10558903633024744,0.024589168489600178
11,1.0,0.1,0.0243,0.009793135793823207,0.5390003849091338,0.8137830442483726,27.91542322721067,31.22313885782079,0.7000000000000001,14.085969247867427,14.227624649353642,1.0056489474990244,1.0056489474990244,1.341093e+43,1.3687058877016502e+43,2.0589838066152275,2.0589838066152275,0.42004206432958247,0.43459973289470444,3.4657644558425513,3.4657644558425513,14.979168084852866,14.423106574188733,1.260833e+43,1.314846128380459e+43,0.4344934100380512,0.43862140333111627,0.14404048751896562,0.10414531959566073,0.08711768391610558,0.023806039573178863,13.828373114284755,1.8287426945907241,-1.8287426945907241,1.336788649847133e+43,0.3209583640259705,-0.3209583640259705,0.42573563050020446,1.3554752378691748,1.3554752378691748,14.000875082039794,1.2834445262818157e+43,0.42981601013721876,0.10558903633024744,0.024589168489600178
11,1.0,0.1,0.0243,0.009793135793823207,0.5390003849091338,0.8137830442483726,27.91542322721067,31.22313885782079,0.9,14.525703092489088,14.171277399652164,2.439989930815743,-2.439989930815743,1.357025e+43,1.384770250332788e+43,2.044564420905134,2.044564420905134,0.42015904180538904,0.4334361697606209,3.1600243322578767,3.1600243322578767,14.979168084852866,14.423106574188733,1.260833e+43,1.314846128380459e+43,0.4344934100380512,0.43862140333111627,0.14404048751896562,0.10414531959566073,0.08711768391610558,0.023806039573178863,13.77039225885996,5.1998228851289285,-5.1998228851289285,1.3527049231007836e+43,0.3183491018379473,-0.3183491018379473,0.42455529362816746,1.0463304095249466,1.0463304095249466,14.000875082039794,1.2834445262818157e+43,0.42981601013721876,0.10558903633024744,0.024589168489600178
12,1.0,0.25,0.0518,0.023529658806945148,0.5425414412985977,0.8155602065487885,28.338196815459582,31.033977722088842,-0.9,14.979168084852866,15.100612688329749,0.8107566641146742,0.8107566641146742,1.076312e+43,1.1704144105917893e+43,8.743042035375355,8.743042035375355,0.47604687596096235,0.45527715705277116,4.362956666035212,-4.362956666035212,14.525703092489088,14.533630079935726,1.280725e+43,1.3095205699447653e+43,0.426061910462122,0.4435199919855539,0.28848659938706583,0.22249317441629304,0.16888833767998018,0.052198664228222384,14.72505019984392,1.6964752886771632,-1.6964752886771632,1.1401698680086914e+43,5.933025740555834,5.933025740555834,0.44706767890768295,6.0874671207076245,-6.0874671207076245,14.143019590080144,1.277346359173993e+43,0.43528816212539284,0.22532457343288473,0.05351766888412386
12,1.0,0.25,0.0518,0.023529658806945148,0.5425414412985977,0.8155602065487885,28.338196815459582,31.033977722088842,-0.7,14.525703092489088,14.967565049146689,3.041931628673295,3.041931628673295,1.13736e+43,1.1991372779611997e+43,5.43163800038684,5.43163800038684,0.4587081870380944,0.45271875050727167,1.3057182540161045,-1.3057182540161045,14.525703092489088,14.533630079935726,1.280725e+43,1.3095205699447653e+43,0.426061910462122,0.4435199919855539,0.28848659938706583,0.22249317441629304,0.16888833767998018,0.052198664228222384,14.588577837658326,0.43285164765448364,0.43285164765448364,1.168457438044068e+43,2.734177221290361,2.734177221290361,0.44451252316931056,3.09470470986055,-3.09470470986055,14.143019590080144,1.277346359173993e+43,0.43528816212539284,0.22532457343288473,0.05351766888412386
12,1.0,0.25,0.0518,0.023529658806945148,0.5425414412985977,0.8155602065487885,28.338196815459582,31.033977722088842,-0.49999999999999994,14.085969247867427,14.860269292661938,5.496959642388386,5.496959642388386,1.189014e+43,1.2287225982452535e+43,3.3396241125212622,3.3396241125212622,0.4449147513757873,0.4501546532312123,1.177731652911466,1.177731652911466,14.525703092489088,14.533630079935726,1.280725e+43,1.3095205699447653e+43,0.426061910462122,0.4435199919855539,0.28848659938706583,0.22249317441629304,0.16888833767998018,0.052198664228222384,14.47847378957497,2.7864929619022663,2.7864929619022663,1.197616331406685e+43,0.7234844507032722,0.7234844507032722,0.44194616389232694,0.6672261313612861,-0.6672261313612861,14.143019590080144,1.277346359173993e+43,0.43528816212539284,0.22532457343288473,0.05351766888412386
12,1.0,0.25,0.0518,0.023529658806945148,0.5425414412985977,0.8155602065487885,28.338196815459582,31.033977722088842,-0.29999999999999993,14.525703092489088,14.75219317255658,1.5592366071739767,1.5592366071739767,1.243513e+43,1.2591875056918676e+43,1.2605019563018256,1.2605019563018256,0.4286706723093546,0.44758714413588413,4.412821554743146,4.412821554743146,14.525703092489088,14.533630079935726,1.280725e+43,1.3095205699447653e+43,0.426061910462122,0.4435199919855539,0.28848659938706583,0.22249317441629304,0.16888833767998018,0.052198664228222384,14.3396549195893,1.2808204306199096,-1.2808204306199096,1.227670643982562e+43,1.2740000319609166,-1.2740000319609166,0.4393689304627142,2.4956823138204127,2.4956823138204127,14.143019590080144,1.277346359173993e+43,0.43528816212539284,0.22532457343288473,0.05351766888412386
12,1.0,0.25,0.0518,0.023529658806945148,0.5425414412985977,0.8155602065487885,28.338196815459582,31.033977722088842,-0.09999999999999998,14.525703092489088,14.615974252095452,0.6214581079592656,0.6214581079592656,1.273097e+43,1.2905605690122592e+43,1.3717390750476346,1.3717390750476346,0.42079068972809364,0.44501501507011315,5.756858678996149,5.756858678996149,14.525703092489088,14.533630079935726,1.280725e+43,1.3095205699447653e+43,0.426061910462122,0.4435199919855539,0.28848659938706583,0.22249317441629304,0.16888833767998018,0.052198664228222384,14.227624649353642,2.0520758357616193,-2.0520758357616193,1.2586403077514438e+43,1.1355530842155968,-1.1355530842155968,0.43678332436414247,3.8006151339476983,3.8006151339476983,14.143019590080144,1.277346359173993e+43,0.43528816212539284,0.22532457343288473,0.05351766888412386
12,1.0,0.25,0.0518,0.023529658806945148,0.5425414412985977,0.8155602065487885,28.338196815459582,31.033977722088842,0.10000000000000009,14.085969247867427,14.506078149793312,2.98246357445008,2.98246357445008,1.319183e+43,1.322858161142425e+43,0.27859373130377013,0.27859373130377013,0.41270065489259067,0.4424407139186595,7.2062059203198965,7.2062059203198965,14.525703092489088,14.533630079935726,1.280725e+43,1.3095205699447653e+43,0.426061910462122,0.4435199919855539,0.28848659938706583,0.22249317441629304,0.16888833767998018,0.052198664228222384,14.086333912710842,0.002588851622478519,0.002588851622478519,1.2905479450206155e+43,2.170665857533368,-2.170665857533368,0.4341901277633284,5.207036290342344,5.207036290342344,14.143019590080144,1.277346359173993e+43,0.43528816212539284,0.22532457343288473,0.05351766888412386
12,1.0,0.25,0.0518,0.023529658806945148,0.5425414412985977,0.8155602065487885,28.338196815459582,31.033977722088842,0.30000000000000016,14.979168084852866,14.36752599529241,4.083284773197488,-4.083284773197488,1.362127e+43,1.3561060614972375e+43,0.44202475266714025,-0.44202475266714025,0.4079797875382204,0.43986363859178335,7.815056536489815,7.815056536489815,14.525703092489088,14.533630079935726,1.280725e+43,1.3095205699447653e+43,0.426061910462122,0.4435199919855539,0.28848659938706583,0.22249317441629304,0.16888833767998018,0.052198664228222384,13.972272651590409,6.721971657963056,-6.721971657963056,1.3234102469740005e+43,2.8423746850329934,-2.8423746850329934,0.43159228914853803,5.787664568580023,5.787664568580023,14.143019590080144,1.277346359173993e+43,0.43528816212539284,0.22532457343288473,0.05351766888412386
12,1.0,0.25,0.0518,0.023529658806945148,0.5425414412985977,0.8155602065487885,28.338196815459582,31.033977722088842,0.5000000000000001,14.085969247867427,14.25571475498149,1.2050679944496003,1.2050679944496003,1.394485e+43,1.3903253310916227e+43,0.2982942741139069,-0.2982942741139069,0.4046314797967966,0.43728527990388555,8.070009808304459,8.070009808304459,14.525703092489088,14.533630079935726,1.280725e+43,1.3095205699447653e+43,0.426061910462122,0.4435199919855539,0.28848659938706583,0.22249317441629304,0.16888833767998018,0.052198664228222384,13.828373114284755,1.8287426945907241,-1.8287426945907241,1.3572530142024231e+43,2.669945234088346,-2.669945234088346,0.42899009077418404,6.01994955746404,6.01994955746404,14.143019590080144,1.277346359173993e+43,0.43528816212539284,0.22532457343288473,0.05351766888412386
12,1.0,0.25,0.0518,0.023529658806945148,0.5425414412985977,0.8155602065487885,28.338196815459582,31.033977722088842,0.7000000000000001,14.525703092489088,14.114705208146896,2.8294526036038152,-2.8294526036038152,1.419805e+43,1.4255397299889061e+43,0.40390969104250357,0.40390969104250357,0.40582090412791394,0.43470592167836714,7.11767611196014,7.11767611196014,14.525703092489088,14.533630079935726,1.280725e+43,1.3095205699447653e+43,0.426061910462122,0.4435199919855539,0.28848659938706583,0.22249317441629304,0.16888833767998018,0.052198664228222384,13.71216623797521,5.600671095463466,-5.600671095463466,1.3921040757781642e+43,1.9510372355243055,-1.9510372355243055,0.4263829798463233,5.066785744464316,5.066785744464316,14.143019590080144,1.277346359173993e+43,0.43528816212539284,0.22532457343288473,0.05351766888412386
12,1.0,0.25,0.0518,0.023529658806945148,0.5425414412985977,0.8155602065487885,28.338196815459582,31.033977722088842,0.9,14.085969247867427,14.000875082039794,0.604105861160497,-0.604105861160497,1.445784e+43,1.4617737991622334e+43,1.1059604451448821,1.1059604451448821,0.404089988154258,0.43212600591261335,6.938062951377264,6.938062951377264,14.525703092489088,14.533630079935726,1.280725e+43,1.3095205699447653e+43,0.426061910462122,0.4435199919855539,0.28848659938706583,0.22249317441629304,0.16888833767998018,0.052198664228222384,13.594966086307863,3.485760567267315,-3.485760567267315,1.4279873915156197e+43,1.2309313482774922,-1.2309313482774922,0.42377207117787735,4.87071781053528,4.87071781053528,14.143019590080144,1.277346359173993e+43,0.43528816212539284,0.22532457343288473,0.05351766888412386
13,1.0,0.5,0.0915,0.025191711458374427,0.5287045736263584,0.808571607589661,28.3426228234708,31.142949722835194,-0.9,14.979168084852866,15.57017353108094,3.9455158182363053,3.9455158182363053,9.255518e+42,1.0431245752986754e+43,12.702992452575357,12.702992452575357,0.49380566768949175,0.4668141830633422,5.4660135337130145,-5.4660135337130145,14.525703092489088,14.588577837658326,1.266494e+43,1.2743087209873922e+43,0.41812494332707295,0.4457556952954991,0.48408772564260066,0.39416808659552655,0.24687253602974013,0.09187238199128592,15.206212664991623,1.5157355792565559,1.5157355792565559,1.0160201673920667e+43,9.774533137104441,9.774533137104441,0.45948276546693667,6.950690214462573,-6.950690214462573,14.199478974610082,1.2439478927440426e+43,0.43837720870766106,0.3989119506490425,0.09396813774979829
13,1.0,0.5,0.0915,0.025191711458374427,0.5287045736263584,0.808571607589661,28.3426228234708,31.142949722835194,-0.7,14.525703092489088,15.363251728978502,5.765976566893285,5.765976566893285,1.039883e+43,1.08806859085489e+43,4.633751186901798,4.633751186901798,0.45887292780355227,0.46231193578250546,0.7494466922279323,0.7494466922279323,14.525703092489088,14.588577837658326,1.266494e+43,1.2743087209873922e+43,0.41812494332707295,0.4457556952954991,0.48408772564260066,0.39416808659552655,0.24687253602974013,0.09187238199128592,14.994269022294455,3.225771081935797,3.225771081935797,1.0602577245223672e+43,1.9593285516127514,1.9593285516127514,0.45498408846861804,0.8474763053790508,-0.8474763053790508,14.199478974610082,1.2439478927440426e+43,0.43837720870766106,0.3989119506490425,0.09396813774979829
13,1.0,0.5,0.0915,0.025191711458374427,0.5287045736263584,0.808571607589661,28.3426228234708,31.142949722835194,-0.49999999999999994,14.085969247867427,15.153504663540659,7.5787146549028135,7.5787146549028135,1.116118e+43,1.1354525623912243e+43,1.7323045046513303,1.7323045046513303,0.442664073590052,0.4577890073653018,3.4167972233628583,3.4167972233628583,14.525703092489088,14.588577837658326,1.266494e+43,1.2743087209873922e+43,0.41812494332707295,0.4457556952954991,0.48408772564260066,0.39416808659552655,0.24687253602974013,0.09187238199128592,14.779286295790017,4.922040050794211,4.922040050794211,1.1069446255842868e+43,0.821900051402553,-0.821900051402553,0.45045274176900013,1.759498600322637,1.759498600322637,14.199478974610082,1.2439478927440426e+43,0.43837720870766106,0.3989119506490425,0.09396813774979829
13,1.0,0.5,0.0915,0.025191711458374427,0.5287045736263584,0.808571607589661,28.3426228234708,31.142949722835194,-0.29999999999999993,14.085969247867427,14.940813347603802,6.068763069788729,6.068763069788729,1.186232e+43,1.1853932677205217e+43,0.07070558537270212,-0.07070558537270212,0.4274122471808457,0.4532489517708318,6.044914426388473,6.044914426388473,14.525703092489088,14.588577837658326,1.266494e+43,1.2743087209873922e+43,0.41812494332707295,0.4457556952954991,0.48408772564260066,0.39416808659552655,0.24687253602974013,0.09187238199128592,14.561129877619873,3.3732902677207273,3.3732902677207273,1.1562020305730804e+43,2.5315426853195326,-2.5315426853195326,0.44589253514489385,4.323761915092906,4.323761915092906,14.199478974610082,1.2439478927440426e+43,0.43837720870766106,0.3989119506490425,0.09396813774979829
13,1.0,0.5,0.0915,0.025191711458374427,0.5287045736263584,0.808571607589661,28.3426228234708,31.142949722835194,-0.09999999999999998,14.525703092489088,14.72505019984392,1.3723749279847937,1.3723749279847937,1.249793e+43,1.238007811961073e+43,0.9429711991447284,-0.9429711991447284,0.41213272048356264,0.4486955892204647,8.87162482367384,8.87162482367384,14.525703092489088,14.588577837658326,1.266494e+43,1.2743087209873922e+43,0.41812494332707295,0.4457556952954991,0.48408772564260066,0.39416808659552655,0.24687253602974013,0.09187238199128592,14.3396549195893,1.2808204306199096,-1.2808204306199096,1.2081489247193012e+43,3.332077814541993,-3.332077814541993,0.441308682283107,7.079263632674366,7.079263632674366,14.199478974610082,1.2439478927440426e+43,0.43837720870766106,0.3989119506490425,0.09396813774979829
13,1.0,0.5,0.0915,0.025191711458374427,0.5287045736263584,0.808571607589661,28.3426228234708,31.142949722835194,0.10000000000000009,14.979168084852866,14.533630079935726,2.974384174029488,-2.974384174029488,1.319566e+43,1.2934181566882767e+43,1.9815487297886862,-1.9815487297886862,0.40268504042905917,0.4441321908099404,10.292696827455881,10.292696827455881,14.525703092489088,14.588577837658326,1.266494e+43,1.2743087209873922e+43,0.41812494332707295,0.4457556952954991,0.48408772564260066,0.39416808659552655,0.24687253602974013,0.09187238199128592,14.143019590080144,5.582075653575491,-5.582075653575491,1.2629021925036493e+43,4.294124545217956,-4.294124545217956,0.4367082231662162,8.449080378279136,8.449080378279136,14.199478974610082,1.2439478927440426e+43,0.43837720870766106,0.3989119506490425,0.09396813774979829
13,1.0,0.5,0.0915,0.025191711458374427,0.5287045736263584,0.808571607589661,28.3426228234708,31.142949722835194,0.30000000000000016,14.085969247867427,14.31172956705094,1.602731876031123,1.602731876031123,1.388273e+43,1.351744083250736e+43,2.6312488069179483,-2.6312488069179483,0.3991729165557861,0.4395630498563478,10.118455342377178,10.118455342377178,14.525703092489088,14.588577837658326,1.266494e+43,1.2743087209873922e+43,0.41812494332707295,0.4457556952954991,0.48408772564260066,0.39416808659552655,0.24687253602974013,0.09187238199128592,13.943611549303851,1.0106347391403543,-1.0106347391403543,1.3205559442588752e+43,4.877791021011333,-4.877791021011333,0.4321054166667534,8.250184004245906,8.250184004245906,14.199478974610082,1.2439478927440426e+43,0.43837720870766106,0.3989119506490425,0.09396813774979829
13,1.0,0.5,0.0915,0.025191711458374427,0.5287045736263584,0.808571607589661,28.3426228234708,31.142949722835194,0.5000000000000001,14.979168084852866,14.086333912710842,5.96050573092153,-5.96050573092153,1.442939e+43,1.4131048571144665e+43,2.0675955730307063,-2.0675955730307063,0.39583542179408215,0.43499229319417804,9.89221005604337,9.89221005604337,14.525703092489088,14.588577837658326,1.266494e+43,1.2743087209873922e+43,0.41812494332707295,0.4457556952954991,0.48408772564260066,0.39416808659552655,0.24687253602974013,0.09187238199128592,13.71216623797521,8.458425993355837,-8.458425993355837,1.3812255289006098e+43,4.276928622720032,-4.276928622720032,0.427505659219645,8.000859873030274,8.000859873030274,14.199478974610082,1.2439478927440426e+43,0.43837720870766106,0.3989119506490425,0.09396813774979829
13,1.0,0.5,0.0915,0.025191711458374427,0.5287045736263584,0.808571607589661,28.3426228234708,31.142949722835194,0.7000000000000001,14.525703092489088,13.85727256715314,4.6017085787852725,-4.6017085787852725,1.495148e+43,1.477621783654239e+43,1.172206119110691,-1.172206119110691,0.3929297788423318,0.4304238694323239,9.542186061962253,9.542186061962253,14.525703092489088,14.588577837658326,1.266494e+43,1.2743087209873922e+43,0.41812494332707295,0.4457556952954991,0.48408772564260066,0.39416808659552655,0.24687253602974013,0.09187238199128592,13.506398589200463,7.017247267126671,-7.017247267126671,1.4450638230042697e+43,3.3497805565556247,-3.3497805565556247,0.42290349987480613,7.628264042695948,7.628264042695948,14.199478974610082,1.2439478927440426e+43,0.43837720870766106,0.3989119506490425,0.09396813774979829
13,1.0,0.5,0.0915,0.025191711458374427,0.5287045736263584,0.808571607589661,28.3426228234708,31.142949722835194,0.9,14.085969247867427,13.653691915114539,3.0688504649286594,-3.0688504649286594,1.538646e+43,1.5454164055822685e+43,0.44002360401733714,0.44002360401733714,0.3905821025530459,0.4258615455503629,9.032529336780252,9.032529336780252,14.525703092489088,14.588577837658326,1.266494e+43,1.2743087209873922e+43,0.41812494332707295,0.4457556952954991,0.48408772564260066,0.39416808659552655,0.24687253602974013,0.09187238199128592,13.23714103338943,6.026054718290027,-6.026054718290027,1.5122458477923587e+43,1.7158041685768701,-1.7158041685768701,0.4182892755327231,7.093815307605973,7.093815307605973,14.199478974610082,1.2439478927440426e+43,0.43837720870766106,0.3989119506490425,0.09396813774979829
14,1.0,0.75,0.0778,0.01816225204465745,0.523475869797221,0.8058946899507331,28.759370867055438,31.027679632712,-0.9,14.979168084852866,15.647063744532971,4.458830129261256,4.458830129261256,9.320168e+42,1.0527853447607379e+43,12.957764791443449,12.957764791443449,0.4924392229603391,0.4718146398877914,4.188249455143182,-4.188249455143182,14.085969247867427,14.80632984319302,1.25238e+43,1.24760688247142e+43,0.4215969613939569,0.4532489618163407,0.339443459652821,0.334993515212491,0.18556764799455294,0.0798770568510304,15.258738599175057,1.8663954682830286,1.8663954682830286,1.0248939240713066e+43,9.965177030210892,9.965177030210892,0.4653194309972225,5.507236365146488,-5.507236365146488,14.395343109419267,1.2168712398690437e+43,0.44670893896526515,0.339110001286324,0.08157238879593841
14,1.0,0.75,0.0778,0.01816225204465745,0.523475869797221,0.8058946899507331,28.759370867055438,31.027679632712,-0.7,14.525703092489088,15.467058664722497,6.480619672862255,6.480619672862255,1.056524e+43,1.0914702969126053e+43,3.3076671152387656,3.3076671152387656,0.46073341743187934,0.46781684574387755,1.5374244723730097,1.5374244723730097,14.085969247867427,14.80632984319302,1.25238e+43,1.24760688247142e+43,0.4215969613939569,0.4532489618163407,0.339443459652821,0.334993515212491,0.18556764799455294,0.0798770568510304,15.074097105645956,3.7753354151953564,3.7753354151953564,1.0629529807490826e+43,0.6085030485897679,0.6085030485897679,0.4613252458634817,0.12845355018987412,0.12845355018987412,14.395343109419267,1.2168712398690437e+43,0.44670893896526515,0.339110001286324,0.08157238879593841
14,1.0,0.75,0.0778,0.01816225204465745,0.523475869797221,0.8058946899507331,28.759370867055438,31.027679632712,-0.49999999999999994,14.979168084852866,15.284933877856858,2.0412735291567143,2.0412735291567143,1.154789e+43,1.1319270192966155e+43,1.97975393802543,-1.97975393802543,0.43575886679362635,0.4638070502704765,6.436629432978039,6.436629432978039,14.085969247867427,14.80632984319302,1.25238e+43,1.24760688247142e+43,0.4215969613939569,0.4532489618163407,0.339443459652821,0.334993515212491,0.18556764799455294,0.0798770568510304,14.887165729679136,0.6142020348030106,-0.6142020348030106,1.1027951846968309e+43,4.502451556359566,-4.502451556359566,0.4573079222967317,4.945178892552716,4.945178892552716,14.395343109419267,1.2168712398690437e+43,0.44670893896526515,0.339110001286324,0.08157238879593841
14,1.0,0.75,0.0778,0.01816225204465745,0.523475869797221,0.8058946899507331,28.759370867055438,31.027679632712,-0.29999999999999993,14.525703092489088,15.100612688329749,3.9578779228795677,3.9578779228795677,1.234343e+43,1.1742250906962942e+43,4.870437901272642,-4.870437901272642,0.4201739618279352,0.4597877386363344,9.427946614317179,9.427946614317179,14.085969247867427,14.80632984319302,1.25238e+43,1.24760688247142e+43,0.4215969613939569,0.4532489618163407,0.339443459652821,0.334993515212491,0.18556764799455294,0.0798770568510304,14.697857101476458,1.1851681663270868,1.1851681663270868,1.1444933327052748e+43,7.2791490934630945,-7.2791490934630945,0.453270181290725,7.876789727475537,7.876789727475537,14.395343109419267,1.2168712398690437e+43,0.44670893896526515,0.339110001286324,0.08157238879593841
14,1.0,0.75,0.0778,0.01816225204465745,0.523475869797221,0.8058946899507331,28.759370867055438,31.027679632712,-0.09999999999999998,14.085969247867427,14.914013660830355,5.878505045638173,5.878505045638173,1.290554e+43,1.218435500044765e+43,5.588181506177578,-5.588181506177578,0.40836358161756803,0.4557614190147886,11.606773848312605,11.606773848312605,14.085969247867427,14.80632984319302,1.25238e+43,1.24760688247142e+43,0.4215969613939569,0.4532489618163407,0.339443459652821,0.334993515212491,0.18556764799455294,0.0798770568510304,14.53363007993573,3.1780619721009087,3.1780619721009087,1.1881168286638885e+43,7.937457195600607,-7.937457195600607,0.44921671550257974,10.0041080360762,10.0041080360762,14.395343109419267,1.2168712398690437e+43,0.44670893896526515,0.339110001286324,0.08157238879593841
14,1.0,0.75,0.0778,0.01816225204465745,0.523475869797221,0.8058946899507331,28.759370867055438,31.027679632712,0.10000000000000009,14.085969247867427,14.72505019984392,4.537003742736759,4.537003742736759,1.33851e+43,1.2646310138681376e+43,5.519494522406442,-5.519494522406442,0.4042260713303031,0.45173057219973917,11.7519636259728,11.7519636259728,14.085969247867427,14.80632984319302,1.25238e+43,1.24760688247142e+43,0.4215969613939569,0.4532489618163407,0.339443459652821,0.334993515212491,0.18556764799455294,0.0798770568510304,14.3396549195893,1.8009812974728798,1.8009812974728798,1.2337356522106953e+43,7.827685096809497,-7.827685096809497,0.4451524010627953,10.124614079889543,10.124614079889543,14.395343109419267,1.2168712398690437e+43,0.44670893896526515,0.339110001286324,0.08157238879593841
14,1.0,0.75,0.0778,0.01816225204465745,0.523475869797221,0.8058946899507331,28.759370867055438,31.027679632712,0.30000000000000016,14.525703092489088,14.561129877619873,0.24389032947467412,0.24389032947467412,1.375795e+43,1.3128856546871855e+43,4.572581330271921,-4.572581330271921,0.40424359242722685,0.4476972846868414,10.74938306348967,10.74938306348967,14.085969247867427,14.80632984319302,1.25238e+43,1.24760688247142e+43,0.4215969613939569,0.4532489618163407,0.339443459652821,0.334993515212491,0.18556764799455294,0.0798770568510304,14.143019590080144,2.6345265352891714,-2.6345265352891714,1.2814145914076542e+43,6.860063351905323,-6.860063351905323,0.44108365075105893,9.11333142045143,9.11333142045143,14.395343109419267,1.2168712398690437e+43,0.44670893896526515,0.339110001286324,0.08157238879593841
14,1.0,0.75,0.0778,0.01816225204465745,0.523475869797221,0.8058946899507331,28.759370867055438,31.027679632712,0.5000000000000001,14.085969247867427,14.36752599529241,1.998845393387545,1.998845393387545,1.407344e+43,1.3632715163830976e+43,3.131607028338652,-3.131607028338652,0.3992848029182101,0.44366428783013173,11.114744309718283,11.114744309718283,14.085969247867427,14.80632984319302,1.25238e+43,1.24760688247142e+43,0.4215969613939569,0.4532489618163407,0.339443459652821,0.334993515212491,0.18556764799455294,0.0798770568510304,13.97227265159041,0.807162036749651,-0.807162036749651,1.331221703576393e+43,5.408933169403279,-5.408933169403279,0.4370151460276987,9.4494813811427,9.4494813811427,14.395343109419267,1.2168712398690437e+43,0.44670893896526515,0.339110001286324,0.08157238879593841
14,1.0,0.75,0.0778,0.01816225204465745,0.523475869797221,0.8058946899507331,28.759370867055438,31.027679632712,0.7000000000000001,14.525703092489088,14.171277399652167,2.4399899308157185,-2.4399899308157185,1.394448e+43,1.4158604261605982e+43,1.5355485583254564,1.5355485583254564,0.4045447473180288,0.4396344891353114,8.673883927529316,8.673883927529316,14.085969247867427,14.80632984319302,1.25238e+43,1.24760688247142e+43,0.4215969613939569,0.4532489618163407,0.339443459652821,0.334993515212491,0.18556764799455294,0.0798770568510304,13.79941313880311,5.000033038411241,-5.000033038411241,1.3832252181393046e+43,0.8048189578023318,-0.8048189578023318,0.4329513076319943,7.021858645375998,7.021858645375998,14.395343109419267,1.2168712398690437e+43,0.44670893896526515,0.339110001286324,0.08157238879593841
14,1.0,0.75,0.0778,0.01816225204465745,0.523475869797221,0.8058946899507331,28.759370867055438,31.027679632712,0.9,14.525703092489088,13.97227265159041,3.8100079381688894,-3.8100079381688894,1.357129e+43,1.470725559923136e+43,8.37035830220532,8.37035830220532,0.41420446643281217,0.435610446797117,5.167974297490368,5.167974297490368,14.085969247867427,14.80632984319302,1.25238e+43,1.24760688247142e+43,0.4215969613939569,0.4532489618163407,0.339443459652821,0.334993515212491,0.18556764799455294,0.0798770568510304,13.565507836987136,6.610318615134353,-6.610318615134353,1.4375471317885887e+43,5.925607056410165,5.925607056410165,0.4288803157493268,3.5431412516878718,3.5431412516878718,14.395343109419267,1.2168712398690437e+43,0.44670893896526515,0.339110001286324,0.08157238879593841
15,1.1,0.0,-0.0011,-0.00019715505295607853,0.8058689184906757,0.9014410676872898,30.247311945408658,30.33884729073897,-0.9,13.659549657199225,13.741310088574844,0.5985587623858979,0.5985587623858979,1.775438e+43,1.9043320233980157e+43,7.259843677898955,7.259843677898955,0.4271095662927113,0.4440715674690835,3.9713465852805596,3.9713465852805596,13.659549657199225,13.741310088574844,1.757426e+43,1.8998001515861508e+43,0.4261271909772093,0.44436402467002795,0.005075035876332778,0.0047648381150711345,0.00670862430052318,0.0013155358535364284,12.962291565357114,5.1045467042511365,-5.1045467042511365,1.8265992516963528e+43,2.8816129707910205,2.8816129707910205,0.42345872359811404,0.854778956670622,-0.854778956670622,12.962291565357114,1.822120988231133e+43,0.42376089236041936,0.004911736955504666,0.0014281272977031186
15,1.1,0.0,-0.0011,-0.00019715505295607853,0.8058689184906757,0.9014410676872898,30.247311945408658,30.33884729073897,-0.7,12.845033565462396,13.741310088574844,6.977611374425269,6.977611374425269,1.771445e+43,1.9033236758009392e+43,7.444694912963094,7.444694912963094,0.4245831026116327,0.44413650917508446,4.605319063141647,4.605319063141647,13.659549657199225,13.741310088574844,1.757426e+43,1.8998001515861508e+43,0.4261271909772093,0.44436402467002795,0.005075035876332778,0.0047648381150711345,0.00670862430052318,0.0013155358535364284,12.962291565357114,0.9128664343081261,0.9128664343081261,1.8256028543152027e+43,3.0572698737585724,3.0572698737585724,0.4235258123996587,0.24901843843302654,-0.24901843843302654,12.962291565357114,1.822120988231133e+43,0.42376089236041936,0.004911736955504666,0.0014281272977031186
15,1.1,0.0,-0.0011,-0.00019715505295607853,0.8058689184906757,0.9014410676872898,30.247311945408658,30.33884729073897,-0.49999999999999994,13.246033659174142,13.741310088574844,3.7390545890518405,3.7390545890518405,1.773784e+43,1.902315818976182e+43,7.246193390862806,7.246193390862806,0.4264754171782215,0.4442014918462584,4.1564118244661366,4.1564118244661366,13.659549657199225,13.741310088574844,1.757426e+43,1.8998001515861508e+43,0.4261271909772093,0.44436402467002795,0.005075035876332778,0.0047648381150711345,0.00670862430052318,0.0013155358535364284,12.962291565357114,2.1420909920495994,-2.1420909920495994,1.8246069333930854e+43,2.8652267352217224,2.8652267352217224,0.42359294782649787,0.6758817121970437,-0.6758817121970437,12.962291565357114,1.822120988231133e+43,0.42376089236041936,0.004911736955504666,0.0014281272977031186
15,1.1,0.0,-0.0011,-0.00019715505295607853,0.8058689184906757,0.9014410676872898,30.247311945408658,30.33884729073897,-0.29999999999999993,13.246033659174142,13.741310088574844,3.7390545890518405,3.7390545890518405,1.762525e+43,1.901308442755235e+43,7.874126197088555,7.874126197088555,0.42079590479507,0.44426651611989715,5.577671041322861,5.577671041322861,13.659549657199225,13.741310088574844,1.757426e+43,1.8998001515861508e+43,0.4261271909772093,0.44436402467002795,0.005075035876332778,0.0047648381150711345,0.00670862430052318,0.0013155358535364284,12.962291565357114,2.1420909920495994,-2.1420909920495994,1.8236114789828746e+43,3.4658503557608853,3.4658503557608853,0.4236601305184877,0.6806686307492956,0.6806686307492956,12.962291565357114,1.822120988231133e+43,0.42376089236041936,0.004911736955504666,0.0014281272977031186
15,1.1,0.0,-0.0011,-0.00019715505295607853,0.8058689184906757,0.9014410676872898,30.247311945408658,30.33884729073897,-0.09999999999999998,13.659549657199225,13.741310088574844,0.5985587623858979,0.5985587623858979,1.734079e+43,1.900301536883042e+43,9.585638075488035,9.585638075488035,0.42495674104915143,0.4443315826412927,4.559250323764206,4.559250323764206,13.659549657199225,13.741310088574844,1.757426e+43,1.8998001515861508e+43,0.4261271909772093,0.44436402467002795,0.005075035876332778,0.0047648381150711345,0.00670862430052318,0.0013155358535364284,12.962291565357114,5.1045467042511365,-5.1045467042511365,1.8226164810527455e+43,5.105735151209694,5.105735151209694,0.4237273611235503,0.2892953109923566,-0.2892953109923566,12.962291565357114,1.822120988231133e+43,0.42376089236041936,0.004911736955504666,0.0014281272977031186
15,1.1,0.0,-0.0011,-0.00019715505295607853,0.8058689184906757,0.9014410676872898,30.247311945408658,30.33884729073897,0.10000000000000009,13.659549657199225,13.741310088574844,0.5985587623858979,0.5985587623858979,1.737848e+43,1.8992950910131496e+43,9.29005822218914,9.29005822218914,0.4232077604793714,0.44439669206407084,5.006744574035816,5.006744574035816,13.659549657199225,13.741310088574844,1.757426e+43,1.8998001515861508e+43,0.4261271909772093,0.44436402467002795,0.005075035876332778,0.0047648381150711345,0.00670862430052318,0.0013155358535364284,12.962291565357114,5.1045467042511365,-5.1045467042511365,1.821621929481421e+43,4.820555622898031,4.820555622898031,0.42379464029800895,0.13867416277356703,0.13867416277356703,12.962291565357114,1.822120988231133e+43,0.42376089236041936,0.004911736955504666,0.0014281272977031186
15,1.1,0.0,-0.0011,-0.00019715505295607853,0.8058689184906757,0.9014410676872898,30.247311945408658,30.33884729073897,0.30000000000000016,13.246033659174142,13.770392258859962,3.958608389332093,3.958608389332093,1.75928e+43,1.898289803230262e+43,7.901516713102059,7.901516713102059,0.4234954071620305,0.44446167915725554,4.95076726704696,4.95076726704696,13.659549657199225,13.741310088574844,1.757426e+43,1.8998001515861508e+43,0.4261271909772093,0.44436402467002795,0.005075035876332778,0.0047648381150711345,0.00670862430052318,0.0013155358535364284,12.962291565357114,2.1420909920495994,-2.1420909920495994,1.8206278140530894e+43,3.487097793022678,3.487097793022678,0.4238619687069463,0.08655620314096457,0.08655620314096457,12.962291565357114,1.822120988231133e+43,0.42376089236041936,0.004911736955504666,0.0014281272977031186
15,1.1,0.0,-0.0011,-0.00019715505295607853,0.8058689184906757,0.9014410676872898,30.247311945408658,30.33884729073897,0.5000000000000001,13.659549657199225,13.770392258859962,0.8114660032171548,0.8114660032171548,1.76174e+43,1.897286039331948e+43,7.693873064807965,7.693873064807965,0.42600292760429115,0.44452645608019487,4.348216238811859,4.348216238811859,13.659549657199225,13.741310088574844,1.757426e+43,1.8998001515861508e+43,0.4261271909772093,0.44436402467002795,0.005075035876332778,0.0047648381150711345,0.00670862430052318,0.0013155358535364284,12.962291565357114,5.1045467042511365,-5.1045467042511365,1.819634124451967e+43,3.2861900423426156,3.2861900423426156,0.4239293470245873,0.4867526595098856,-0.4867526595098856,12.962291565357114,1.822120988231133e+43,0.42376089236041936,0.004911736955504666,0.0014281272977031186
15,1.1,0.0,-0.0011,-0.00019715505295607853,0.8058689184906757,0.9014410676872898,30.247311945408658,30.33884729073897,0.7000000000000001,13.246033659174142,13.770392258859962,3.958608389332093,3.958608389332093,1.768364e+43,1.89628270291217e+43,7.233731455298223,7.233731455298223,0.42571508022202986,0.44459127755781386,4.433997810446178,4.433997810446178,13.659549657199225,13.741310088574844,1.757426e+43,1.8998001515861508e+43,0.4261271909772093,0.44436402467002795,0.005075035876332778,0.0047648381150711345,0.00670862430052318,0.0013155358535364284,12.962291565357114,2.1420909920495994,-2.1420909920495994,1.8186408502565202e+43,2.843127899941422,2.843127899941422,0.4239967759347042,0.40362777058061766,-0.40362777058061766,12.962291565357114,1.822120988231133e+43,0.42376089236041936,0.004911736955504666,0.0014281272977031186
15,1.1,0.0,-0.0011,-0.00019715505295607853,0.8058689184906757,0.9014410676872898,30.247311945408658,30.33884729073897,0.9,14.085969247867427,13.770392258859962,2.240364034979289,-2.240364034979289,1.766519e+43,1.8952797832247201e+43,7.288955466922238,7.288955466922238,0.4299682935212147,0.44465614427555866,3.4160311296580006,3.4160311296580006,13.659549657199225,13.741310088574844,1.757426e+43,1.8998001515861508e+43,0.4261271909772093,0.44436402467002795,0.005075035876332778,0.0047648381150711345,0.00670862430052318,0.0013155358535364284,12.993117510352539,7.758441881309249,-7.758441881309249,1.8176494727010572e+43,2.8944196298515417,2.8944196298515417,0.424063908096193,1.3732141448542352,-1.3732141448542352,12.962291565357114,1.822120988231133e+43,0.42376089236041936,0.004911736955504666,0.0014281272977031186
16,1.1,0.1,0.0229,0.0074606060526683,0.8050293333790086,0.9011260948167055,30.22445321896199,30.321544536847345,-0.9,13.659549657199225,14.057905359187975,2.916316511055678,2.916316511055678,1.668698e+43,1.8044688992305297e+43,8.136337385825936,8.136337385825936,0.43834000568686227,0.45000741136352246,2.6617250365678595,2.6617250365678595,13.659549657199225,13.741310088574844,1.77886e+43,1.8987727235988166e+43,0.4167902502357782,0.44377076546507555,0.14265034909998536,0.10160186184279968,0.08562984271672974,0.02799001992108973,13.297447227300635,2.650910454487383,-2.650910454487383,1.728762823727929e+43,3.5995023502112957,3.5995023502112957,0.42953417287899204,2.0089046615929615,-2.0089046615929615,12.993117510352539,1.8216912318046367e+43,0.4231443747253516,0.10453732855522223,0.030155744752768453
16,1.1,0.1,0.0229,0.0074606060526683,0.8050293333790086,0.9011260948167055,30.22445321896199,30.321544536847345,-0.7,13.659549657199225,14.000875082039798,2.4988043779370006,2.4988043779370006,1.699535e+43,1.8247324720081671e+43,7.366572151098213,7.366572151098213,0.4302060722723544,0.4486363206148414,4.284051186246196,4.284051186246196,13.659549657199225,13.741310088574844,1.77886e+43,1.8987727235988166e+43,0.4167902502357782,0.44377076546507555,0.14265034909998536,0.10160186184279968,0.08562984271672974,0.02799001992108973,13.237141033389433,3.092405199370266,-3.092405199370266,1.748714178739451e+43,2.8936843748113925,2.8936843748113925,0.4281298776232692,0.48260468247663657,-0.48260468247663657,12.993117510352539,1.8216912318046367e+43,0.4231443747253516,0.10453732855522223,0.030155744752768453
16,1.1,0.1,0.0229,0.0074606060526683,0.8050293333790086,0.9011260948167055,30.22445321896199,30.321544536847345,-0.49999999999999994,13.659549657199225,13.91489141263338,1.869327773185982,1.869327773185982,1.708854e+43,1.8452784497508594e+43,7.983388267860182,7.983388267860182,0.4231703063303988,0.44726296958820655,5.693372832969263,5.693372832969263,13.659549657199225,13.741310088574844,1.77886e+43,1.8987727235988166e+43,0.4167902502357782,0.44377076546507555,0.14265034909998536,0.10160186184279968,0.08562984271672974,0.02799001992108973,13.1765588342647,3.5359205468385713,-3.5359205468385713,1.7689530120203902e+43,3.5169190592285995,3.5169190592285995,0.42672292038428045,0.8395234733478335,0.8395234733478335,12.993117510352539,1.8216912318046367e+43,0.4231443747253516,0.10453732855522223,0.030155744752768453
16,1.1,0.1,0.0229,0.0074606060526683,0.8050293333790086,0.9011260948167055,30.22445321896199,30.321544536847345,-0.29999999999999993,13.659549657199225,13.85727256715314,1.4475067986572034,1.4475067986572034,1.717628e+43,1.8661181314949532e+43,8.64506933369468,8.64506933369468,0.4258805140722064,0.4458868793183816,4.697647482125284,4.697647482125284,13.659549657199225,13.741310088574844,1.77886e+43,1.8987727235988166e+43,0.4167902502357782,0.44377076546507555,0.14265034909998536,0.10160186184279968,0.08562984271672974,0.02799001992108973,13.085159635072642,4.2050436254598775,-4.2050436254598775,1.7894935216308174e+43,4.183998026977749,4.183998026977749,0.425312170304062,0.1334514610001733,-0.1334514610001733,12.993117510352539,1.8216912318046367e+43,0.4231443747253516,0.10453732855522223,0.030155744752768453
16,1.1,0.1,0.0229,0.0074606060526683,0.8050293333790086,0.9011260948167055,30.22445321896199,30.321544536847345,-0.09999999999999998,13.246033659174142,13.770392258859962,3.958608389332093,3.958608389332093,1.742641e+43,1.8872500307030338e+43,8.298268587909602,8.298268587909602,0.4176339852484088,0.4445088498129501,6.435028161933739,6.435028161933739,13.659549657199225,13.741310088574844,1.77886e+43,1.8987727235988166e+43,0.4167902502357782,0.44377076546507555,0.14265034909998536,0.10160186184279968,0.08562984271672974,0.02799001992108973,13.023870494224493,1.6772051971631488,-1.6772051971631488,1.8103376601659458e+43,3.88471636819895,3.88471636819895,0.42389773176596135,1.4998172416037678,1.4998172416037678,12.993117510352539,1.8216912318046367e+43,0.4231443747253516,0.10453732855522223,0.030155744752768453
16,1.1,0.1,0.0229,0.0074606060526683,0.8050293333790086,0.9011260948167055,30.22445321896199,30.321544536847345,0.10000000000000009,13.246033659174142,13.712166237975213,3.5190351375728977,3.5190351375728977,1.778569e+43,1.9086793640528731e+43,7.315452144554034,7.315452144554034,0.4109058301430723,0.44312797705100493,7.841735148102736,7.841735148102736,13.659549657199225,13.741310088574844,1.77886e+43,1.8987727235988166e+43,0.4167902502357782,0.44377076546507555,0.14265034909998536,0.10160186184279968,0.08562984271672974,0.02799001992108973,12.962291565357114,2.1420909920495994,-2.1420909920495994,1.8314827333452807e+43,2.9750734070638134,2.9750734070638134,0.42248067954646373,2.816910482716006,2.816910482716006,12.993117510352539,1.8216912318046367e+43,0.4231443747253516,0.10453732855522223,0.030155744752768453
16,1.1,0.1,0.0229,0.0074606060526683,0.8050293333790086,0.9011260948167055,30.22445321896199,30.321544536847345,0.30000000000000016,13.659549657199225,13.653691915114539,0.042883859509955505,-0.042883859509955505,1.824136e+43,1.9304014903316148e+43,5.825524540473672,5.825524540473672,0.40906028299216196,0.44174581676851354,7.990395336664322,7.990395336664322,13.659549657199225,13.741310088574844,1.77886e+43,1.8987727235988166e+43,0.4167902502357782,0.44377076546507555,0.14265034909998536,0.10160186184279968,0.08562984271672974,0.02799001992108973,12.869370714523049,5.784809620423429,-5.784809620423429,1.852936641453233e+43,1.578864813436771,1.578864813436771,0.42105976817167456,2.933427095815735,2.933427095815735,12.993117510352539,1.8216912318046367e+43,0.4231443747253516,0.10453732855522223,0.030155744752768453
16,1.1,0.1,0.0229,0.0074606060526683,0.8050293333790086,0.9011260948167055,30.22445321896199,30.321544536847345,0.5000000000000001,13.659549657199225,13.565507836987136,0.6884694047180737,-0.6884694047180737,1.860185e+43,1.9524250728893071e+43,4.95865050461686,4.95865050461686,0.4060124229794129,0.44036109942057783,8.46000627003144,8.46000627003144,13.659549657199225,13.741310088574844,1.77886e+43,1.8987727235988166e+43,0.4167902502357782,0.44377076546507555,0.14265034909998536,0.10160186184279968,0.08562984271672974,0.02799001992108973,12.807048940439806,6.241060197106213,-6.241060197106213,1.874701434591761e+43,0.7803758546467752,0.7803758546467752,0.419635393718357,3.355308844733267,3.355308844733267,12.993117510352539,1.8216912318046367e+43,0.4231443747253516,0.10453732855522223,0.030155744752768453
16,1.1,0.1,0.0229,0.0074606060526683,0.8050293333790086,0.9011260948167055,30.22445321896199,30.321544536847345,0.7000000000000001,13.246033659174142,13.506398589200463,1.9656067372740988,1.9656067372740988,1.902226e+43,1.9747508351266206e+43,3.812629788816927,3.812629788816927,0.4009722047631375,0.43897483986127384,9.477623298249632,9.477623298249632,13.659549657199225,13.741310088574844,1.77886e+43,1.8987727235988166e+43,0.4167902502357782,0.44377076546507555,0.14265034909998536,0.10160186184279968,0.08562984271672974,0.02799001992108973,12.712993452578965,4.024149570433826,-4.024149570433826,1.8967860590460007e+43,0.2859776364111967,-0.2859776364111967,0.418206845092363,4.298213223883276,4.298213223883276,12.993117510352539,1.8216912318046367e+43,0.4231443747253516,0.10453732855522223,0.030155744752768453
16,1.1,0.1,0.0229,0.0074606060526683,0.8050293333790086,0.9011260948167055,30.22445321896199,30.321544536847345,0.9,13.659549657199225,13.417246469110255,1.7738739136342223,-1.7738739136342223,1.922453e+43,1.9973877431644931e+43,3.897871269908453,3.897871269908453,0.40265032211330615,0.43758625879775775,8.676495402037851,8.676495402037851,13.659549657199225,13.741310088574844,1.77886e+43,1.8987727235988166e+43,0.4167902502357782,0.44377076546507555,0.14265034909998536,0.10160186184279968,0.08562984271672974,0.02799001992108973,12.649901284212163,7.3915202061945715,-7.3915202061945715,1.9191975585532577e+43,0.16933789521732145,-0.16933789521732145,0.41677393912120453,3.507663158884543,3.507663158884543,12.993117510352539,1.8216912318046367e+43,0.4231443747253516,0.10453732855522223,0.030155744752768453
17,1.1,0.25,0.0592,0.015785556356329566,0.8014190072546696,0.8997828500431806,30.10824436062351,30.205681333848524,-0.9,14.085969247867427,14.506078149793314,2.9824635744500925,2.9824635744500925,1.460864e+43,1.659976667685841e+43,13.629788103878303,13.629788103878303,0.46713900860710195,0.4563333669956529,2.313153346724116,-2.313153346724116,13.659549657199225,13.71216623797521,1.791107e+43,1.8944390485953364e+43,0.4096039175278515,0.44030671030006513,0.33154523989912377,0.2626247063358241,0.1980404040322107,0.07200593193773758,13.741310088574844,2.4468260098236625,-2.4468260098236625,1.5877538734366458e+43,8.685947044806747,8.685947044806747,0.43722504992743755,6.403652473566861,-6.403652473566861,12.931392137462487,1.8187559688224404e+43,0.4207428366205056,0.270607891499049,0.07785485762636148
17,1.1,0.25,0.0592,0.015785556356329566,0.8014190072546696,0.8997828500431806,30.10824436062351,30.205681333848524,-0.7,13.246033659174142,14.3396549195893,8.256216831049056,8.256216831049056,1.544248e+43,1.7077000748246776e+43,10.58457416326118,10.58457416326118,0.45034321263505134,0.452867328437134,0.5604871420873755,0.5604871420873755,13.659549657199225,13.71216623797521,1.791107e+43,1.8944390485953364e+43,0.4096039175278515,0.44030671030006513,0.33154523989912377,0.2626247063358241,0.1980404040322107,0.07200593193773758,13.565507836987136,2.411847848444261,2.411847848444261,1.6346553412257455e+43,5.854457394521177,5.854457394521177,0.4336674720781377,3.702895944482079,-3.702895944482079,12.931392137462487,1.8187559688224404e+43,0.4207428366205056,0.270607891499049,0.07785485762636148
17,1.1,0.25,0.0592,0.015785556356329566,0.8014190072546696,0.8997828500431806,30.10824436062351,30.205681333848524,-0.49999999999999994,13.659549657199225,14.171277399652167,3.7463002463133015,3.7463002463133015,1.643146e+43,1.7571610316047522e+43,6.938825375514549,6.938825375514549,0.43105243903809687,0.4493864907675111,4.253322813884793,4.253322813884793,13.659549657199225,13.71216623797521,1.791107e+43,1.8944390485953364e+43,0.4096039175278515,0.44030671030006513,0.33154523989912377,0.2626247063358241,0.1980404040322107,0.07200593193773758,13.387397163016791,1.9923972679362576,-1.9923972679362576,1.6833447197888744e+43,2.4464484463872664,2.4464484463872664,0.4300862558842353,0.22414515412964678,-0.22414515412964678,12.931392137462487,1.8187559688224404e+43,0.4207428366205056,0.270607891499049,0.07785485762636148
17,1.1,0.25,0.0592,0.015785556356329566,0.8014190072546696,0.8997828500431806,30.10824436062351,30.205681333848524,-0.29999999999999993,13.659549657199225,14.000875082039798,2.4988043779370006,2.4988043779370006,1.715491e+43,1.8084156193918232e+43,5.416794340035774,5.416794340035774,0.4155767977571415,0.4458916550219656,7.294646243109017,7.294646243109017,13.659549657199225,13.71216623797521,1.791107e+43,1.8944390485953364e+43,0.4096039175278515,0.44030671030006513,0.33154523989912377,0.2626247063358241,0.1980404040322107,0.07200593193773758,13.206884671463618,3.3139085628421987,-3.3139085628421987,1.7338803317529708e+43,1.0719573435809782,1.0719573435809782,0.42648343319135834,2.624457258701566,2.624457258701566,12.931392137462487,1.8187559688224404e+43,0.4207428366205056,0.270607891499049,0.07785485762636148
17,1.1,0.25,0.0592,0.015785556356329566,0.8014190072546696,0.8997828500431806,30.10824436062351,30.205681333848524,-0.09999999999999998,13.246033659174142,13.79941313880311,4.177699482483958,4.177699482483958,1.785653e+43,1.861533865652351e+43,4.2494743184902655,4.2494743184902655,0.404653275950199,0.44238249342055247,9.323838385283905,9.323838385283905,13.659549657199225,13.71216623797521,1.791107e+43,1.8944390485953364e+43,0.4096039175278515,0.44030671030006513,0.33154523989912377,0.2626247063358241,0.1980404040322107,0.07200593193773758,13.02387049422449,1.6772051971631756,-1.6772051971631756,1.7863263985487446e+43,0.037711612992250426,0.037711612992250426,0.4228617336100509,4.49976776218978,4.49976776218978,12.931392137462487,1.8187559688224404e+43,0.4207428366205056,0.270607891499049,0.07785485762636148
17,1.1,0.25,0.0592,0.015785556356329566,0.8014190072546696,0.8997828500431806,30.10824436062351,30.205681333848524,0.10000000000000009,13.659549657199225,13.624360641892983,0.2576147544344271,-0.2576147544344271,1.856177e+43,1.9165850763845392e+43,3.254435131161476,3.254435131161476,0.39460403677446454,0.4388591097225255,11.215058342992803,11.215058342992803,13.659549657199225,13.71216623797521,1.791107e+43,1.8944390485953364e+43,0.4096039175278515,0.44030671030006513,0.33154523989912377,0.2626247063358241,0.1980404040322107,0.07200593193773758,12.869370714523049,5.784809620423429,-5.784809620423429,1.8407494650276194e+43,0.831145681278275,-0.831145681278275,0.41922331920065,6.238983926121507,6.238983926121507,12.931392137462487,1.8187559688224404e+43,0.4207428366205056,0.270607891499049,0.07785485762636148
17,1.1,0.25,0.0592,0.015785556356329566,0.8014190072546696,0.8997828500431806,30.10824436062351,30.205681333848524,0.30000000000000016,13.659549657199225,13.44702951678746,1.5558356296157778,-1.5558356296157778,1.908004e+43,1.9736372162855736e+43,3.4398888202317015,3.4398888202317015,0.39224831402737403,0.43532199570120167,10.98122799600399,10.98122799600399,13.659549657199225,13.71216623797521,1.791107e+43,1.8944390485953364e+43,0.4096039175278515,0.44030671030006513,0.33154523989912377,0.2626247063358241,0.1980404040322107,0.07200593193773758,12.681486605000776,7.160287686958725,-7.160287686958725,1.8971970188792446e+43,0.5664024352546051,-0.5664024352546051,0.4155744366004868,5.946774463760961,5.946774463760961,12.931392137462487,1.8187559688224404e+43,0.4207428366205056,0.270607891499049,0.07785485762636148
17,1.1,0.25,0.0592,0.015785556356329566,0.8014190072546696,0.8997828500431806,30.10824436062351,30.205681333848524,0.5000000000000001,13.659549657199225,13.267328395360682,2.8714069766701567,-2.8714069766701567,1.969078e+43,2.0327597488163207e+43,3.234089701693922,3.234089701693922,0.38811298087091045,0.4317713513165552,11.248881794078894,11.248881794078894,13.659549657199225,13.71216623797521,1.791107e+43,1.8944390485953364e+43,0.4096039175278515,0.44030671030006513,0.33154523989912377,0.2626247063358241,0.1980404040322107,0.07200593193773758,12.522763371169573,8.322282319391931,-8.322282319391931,1.9557119269503874e+43,0.6787985569699431,-0.6787985569699431,0.41192155804067887,6.134444953720151,6.134444953720151,12.931392137462487,1.8187559688224404e+43,0.4207428366205056,0.270607891499049,0.07785485762636148
17,1.1,0.25,0.0592,0.015785556356329566,0.8014190072546696,0.8997828500431806,30.10824436062351,30.205681333848524,0.7000000000000001,13.659549657199225,13.054551032602879,4.429125701647738,-4.429125701647738,2.007437e+43,2.0940213024532208e+43,4.313176575564796,4.313176575564796,0.3868400464618543,0.42820711746781287,10.693585471388802,10.693585471388802,13.659549657199225,13.71216623797521,1.791107e+43,1.8944390485953364e+43,0.4096039175278515,0.44030671030006513,0.33154523989912377,0.2626247063358241,0.1980404040322107,0.07200593193773758,12.264534330756053,10.212747575524448,-10.212747575524448,2.016504032442804e+43,0.45167207951253185,0.45167207951253185,0.40823601860187103,5.5309610097791495,5.5309610097791495,12.931392137462487,1.8187559688224404e+43,0.4207428366205056,0.270607891499049,0.07785485762636148
17,1.1,0.25,0.0592,0.015785556356329566,0.8014190072546696,0.8997828500431806,30.10824436062351,30.205681333848524,0.9,14.085969247867427,12.869370714523049,8.636952927669974,-8.636952927669974,2.054697e+43,2.157503166494309e+43,5.003470900785328,5.003470900785328,0.3860208832867099,0.4246286719820573,10.001476699039658,10.001476699039658,13.659549657199225,13.71216623797521,1.791107e+43,1.8944390485953364e+43,0.4096039175278515,0.44030671030006513,0.33154523989912377,0.2626247063358241,0.1980404040322107,0.07200593193773758,12.034039316155772,14.567190199015313,-14.567190199015313,2.0799235913109965e+43,1.2277523795964316,1.2277523795964316,0.4044681762850366,4.778832906981697,4.778832906981697,12.931392137462487,1.8187559688224404e+43,0.4207428366205056,0.270607891499049,0.07785485762636148
18,1.1,0.5,0.1,0.016767012517558588,0.7873158362521251,0.8944866416492312,30.26511759702721,30.010154162905444,-0.9,14.525703092489088,15.127081793110227,4.14010046048716,4.14010046048716,1.276034e+43,1.47770704754303e+43,15.804676642082402,15.804676642082402,0.48268412022888313,0.46890834214521077,2.8539944668451183,-2.8539944668451183,13.246033659174142,13.770392258859962,1.792297e+43,1.8504309720266257e+43,0.3999625698148039,0.44124085976947214,0.4735102496963394,0.4459615302235731,0.26091515748459304,0.12283921408345788,14.423106574188736,0.7063101706477977,-0.7063101706477977,1.4127455744593887e+43,10.713787756391177,10.713787756391177,0.45290212413052355,6.17007994467216,-6.17007994467216,13.02387049422449,1.7788116082245792e+43,0.42463800135513446,0.45893478593748516,0.13165657944941703
18,1.1,0.5,0.1,0.016767012517558588,0.7873158362521251,0.8944866416492312,30.26511759702721,30.010154162905444,-0.7,13.246033659174142,14.860269292661934,12.186558444759656,12.186558444759656,1.437568e+43,1.5488407009249273e+43,7.740343477659993,7.740343477659993,0.44967852018642573,0.46303657999773795,2.9705799169091494,2.9705799169091494,13.246033659174142,13.770392258859962,1.792297e+43,1.8504309720266257e+43,0.3999625698148039,0.44124085976947214,0.4735102496963394,0.4459615302235731,0.26091515748459304,0.12283921408345788,14.143019590080144,6.771732233103256,6.771732233103256,1.4823736569727382e+43,3.1167678309991675,3.1167678309991675,0.4469165035927758,0.6142202639576549,-0.6142202639576549,13.02387049422449,1.7788116082245792e+43,0.42463800135513446,0.45893478593748516,0.13165657944941703
18,1.1,0.5,0.1,0.016767012517558588,0.7873158362521251,0.8944866416492312,30.26511759702721,30.010154162905444,-0.49999999999999994,13.246033659174142,14.561129877619873,9.928226458453107,9.928226458453107,1.596479e+43,1.624432549085189e+43,1.7509500021728477,1.7509500021728477,0.4194571624035688,0.4571209790211513,8.97918071103178,8.97918071103178,13.246033659174142,13.770392258859962,1.792297e+43,1.8504309720266257e+43,0.3999625698148039,0.44124085976947214,0.4735102496963394,0.4459615302235731,0.26091515748459304,0.12283921408345788,13.886111875283039,4.832225499182404,4.832225499182404,1.556444208035401e+43,2.507692989672841,-2.507692989672841,0.44089113853798945,5.10993208736738,5.10993208736738,13.02387049422449,1.7788116082245792e+43,0.42463800135513446,0.45893478593748516,0.13165657944941703
18,1.1,0.5,0.1,0.016767012517558588,0.7873158362521251,0.8944866416492312,30.26511759702721,30.010154162905444,-0.29999999999999993,13.246033659174142,14.283749619336604,7.8341636965699895,7.8341636965699895,1.718135e+43,1.7047492600802447e+43,0.7790854571820762,-0.7790854571820762,0.4025538803695934,0.4511656990472535,12.0758539535201,12.0758539535201,13.246033659174142,13.770392258859962,1.792297e+43,1.8504309720266257e+43,0.3999625698148039,0.44124085976947214,0.4735102496963394,0.4459615302235731,0.26091515748459304,0.12283921408345788,13.565507836987136,2.411847848444261,2.411847848444261,1.635226866919216e+43,4.825472566520328,-4.825472566520328,0.43483091855644534,8.018066589550129,8.018066589550129,13.02387049422449,1.7788116082245792e+43,0.42463800135513446,0.45893478593748516,0.13165657944941703
18,1.1,0.5,0.1,0.016767012517558588,0.7873158362521251,0.8944866416492312,30.26511759702721,30.010154162905444,-0.09999999999999998,14.085969247867427,13.972272651590409,0.8071620367496637,-0.8071620367496637,1.810737e+43,1.790069209723412e+43,1.1414021073512048,-1.1414021073512048,0.3887684065342975,0.4451736451864745,14.50869919060691,14.50869919060691,13.246033659174142,13.770392258859962,1.792297e+43,1.8504309720266257e+43,0.3999625698148039,0.44124085976947214,0.4735102496963394,0.4459615302235731,0.26091515748459304,0.12283921408345788,13.206884671463618,6.240852588379033,-6.240852588379033,1.7193815913474373e+43,5.045205827934302,-5.045205827934302,0.4286451528021108,10.257198269606645,10.257198269606645,13.02387049422449,1.7788116082245792e+43,0.42463800135513446,0.45893478593748516,0.13165657944941703
18,1.1,0.5,0.1,0.016767012517558588,0.7873158362521251,0.8944866416492312,30.26511759702721,30.010154162905444,0.10000000000000009,13.246033659174142,13.682960312935418,3.2985470594713653,3.2985470594713653,1.897505e+43,1.8807047692766555e+43,0.8853853203730463,-0.8853853203730463,0.3821752405440046,0.4391461307948752,14.907007102232942,14.907007102232942,13.246033659174142,13.770392258859962,1.792297e+43,1.8504309720266257e+43,0.3999625698148039,0.44124085976947214,0.4735102496963394,0.4459615302235731,0.26091515748459304,0.12283921408345788,12.962291565357114,2.1420909920495994,-2.1420909920495994,1.80897099792573e+43,4.665811266598513,-4.665811266598513,0.4224128196080401,10.528567734204767,10.528567734204767,13.02387049422449,1.7788116082245792e+43,0.42463800135513446,0.45893478593748516,0.13165657944941703
18,1.1,0.5,0.1,0.016767012517558588,0.7873158362521251,0.8944866416492312,30.26511759702721,30.010154162905444,0.30000000000000016,13.659549657199225,13.357481154313804,2.211408944409938,-2.211408944409938,1.974797e+43,1.9769744902596224e+43,0.11026400483808475,0.11026400483808475,0.3804209591115764,0.43308482300588647,13.843575815932866,13.843575815932866,13.246033659174142,13.770392258859962,1.792297e+43,1.8504309720266257e+43,0.3999625698148039,0.44124085976947214,0.4735102496963394,0.4459615302235731,0.26091515748459304,0.12283921408345788,12.649901284212163,7.3915202061945715,-7.3915202061945715,1.9041584885247744e+43,3.577001153800904,-3.577001153800904,0.41617569429171775,9.398729045750226,9.398729045750226,13.02387049422449,1.7788116082245792e+43,0.42463800135513446,0.45893478593748516,0.13165657944941703
18,1.1,0.5,0.1,0.016767012517558588,0.7873158362521251,0.8944866416492312,30.26511759702721,30.010154162905444,0.5000000000000001,13.246033659174142,13.054551032602879,1.445584629317645,-1.445584629317645,2.047187e+43,2.079194880612432e+43,1.5635054644461839,1.5635054644461839,0.3784579386556981,0.42699179885605815,12.824109430166741,12.824109430166741,13.246033659174142,13.770392258859962,1.792297e+43,1.8504309720266257e+43,0.3999625698148039,0.44124085976947214,0.4735102496963394,0.4459615302235731,0.26091515748459304,0.12283921408345788,12.297109512515343,7.163836142010542,-7.163836142010542,2.0055797341539715e+43,2.032411589465374,-2.032411589465374,0.4098695608257284,8.299897812054354,8.299897812054354,13.02387049422449,1.7788116082245792e+43,0.42463800135513446,0.45893478593748516,0.13165657944941703
18,1.1,0.5,0.1,0.016767012517558588,0.7873158362521251,0.8944866416492312,30.26511759702721,30.010154162905444,0.7000000000000001,13.246033659174142,12.712993452578965,4.024149570433826,-4.024149570433826,2.081138e+43,2.1877220575895476e+43,5.121431523980993,5.121431523980993,0.37760729327078174,0.4208659383683091,11.455987706918213,11.455987706918213,13.246033659174142,13.770392258859962,1.792297e+43,1.8504309720266257e+43,0.3999625698148039,0.44124085976947214,0.4735102496963394,0.4459615302235731,0.26091515748459304,0.12283921408345788,11.933893003763616,9.905913643075658,-9.905913643075658,2.1136944665599306e+43,1.5643588536623039,1.5643588536623039,0.4034852742125175,6.8531464838997955,6.8531464838997955,13.02387049422449,1.7788116082245792e+43,0.42463800135513446,0.45893478593748516,0.13165657944941703
18,1.1,0.5,0.1,0.016767012517558588,0.7873158362521251,0.8944866416492312,30.26511759702721,30.010154162905444,0.9,13.246033659174142,12.362002361583597,6.673932139514598,-6.673932139514598,2.124705e+43,2.3029280754011177e+43,8.388132724360208,8.388132724360208,0.37832782333771103,0.41470666170961956,9.615692034216389,9.615692034216389,13.246033659174142,13.770392258859962,1.792297e+43,1.8504309720266257e+43,0.3999625698148039,0.44124085976947214,0.4735102496963394,0.4459615302235731,0.26091515748459304,0.12283921408345788,11.593826033724264,12.473225328893575,-12.473225328893575,2.2291040991030497e+43,4.913580901962843,4.913580901962843,0.39699573736786964,4.934322267250975,4.934322267250975,13.02387049422449,1.7788116082245792e+43,0.42463800135513446,0.45893478593748516,0.13165657944941703
19,1.1,0.75,0.1162,0.014158315219942229,0.7826851395786636,0.8927029399264987,30.313114332297626,30.023456033884205,-0.9,14.085969247867427,15.33719021449038,8.88274668647587,8.88274668647587,1.220947e+43,1.413050010655455e+43,15.733935269545283,15.733935269545283,0.4827326352411631,0.4746618063180346,1.6719045562553432,-1.6719045562553432,13.246033659174142,13.79941313880311,1.79706e+43,1.8337582233864436e+43,0.3956228144799246,0.44243776123864054,0.4894177156021501,0.5134907144718842,0.26334178399732405,0.14149602592522545,14.697857101476458,4.343952786221436,4.343952786221436,1.3506710852297653e+43,10.624874399115216,10.624874399115216,0.459391281649056,4.8352549399205715,-4.8352549399205715,13.054551032602879,1.7631674777915961e+43,0.4266836927974582,0.5283401686098822,0.1509495812740706
19,1.1,0.75,0.1162,0.014158315219942229,0.7826851395786636,0.8927029399264987,30.313114332297626,30.023456033884205,-0.7,13.246033659174142,15.047534799359736,13.60030622402868,13.60030622402868,1.428747e+43,1.4917341233655753e+43,4.408556823956614,4.408556823956614,0.43885551728972455,0.4678408627739767,6.604758136176406,6.604758136176406,13.246033659174142,13.79941313880311,1.79706e+43,1.8337582233864436e+43,0.3956228144799246,0.44243776123864054,0.4894177156021501,0.5134907144718842,0.26334178399732405,0.14149602592522545,14.36752599529241,8.466627557914506,8.466627557914506,1.4273940557010047e+43,0.09469446298016237,-0.09469446298016237,0.452531640068095,3.1163155616297527,3.1163155616297527,13.054551032602879,1.7631674777915961e+43,0.4266836927974582,0.5283401686098822,0.1509495812740706
19,1.1,0.75,0.1162,0.014158315219942229,0.7826851395786636,0.8927029399264987,30.313114332297626,30.023456033884205,-0.49999999999999994,13.659549657199225,14.72505019984392,7.800407549183927,7.800407549183927,1.595946e+43,1.5761831643781155e+43,1.238314806508773,-1.238314806508773,0.41191904274765184,0.4609598702476309,11.905452870753114,11.905452870753114,13.246033659174142,13.79941313880311,1.79706e+43,1.8337582233864436e+43,0.3956228144799246,0.44243776123864054,0.4894177156021501,0.5134907144718842,0.26334178399732405,0.14149602592522545,14.029419199503035,2.7077725956277896,2.7077725956277896,1.5099486104689962e+43,5.388489932053082,-5.388489932053082,0.445578249851977,8.171316111002264,8.171316111002264,13.054551032602879,1.7631674777915961e+43,0.4266836927974582,0.5283401686098822,0.1509495812740706
19,1.1,0.75,0.1162,0.014158315219942229,0.7826851395786636,0.8927029399264987,30.313114332297626,30.023456033884205,-0.29999999999999993,13.246033659174142,14.36752599529241,8.466627557914506,8.466627557914506,1.725594e+43,1.666806693620407e+43,3.4067866705373953,-3.4067866705373953,0.3962842937588438,0.45402404225564524,14.5702843655819,14.5702843655819,13.246033659174142,13.79941313880311,1.79706e+43,1.8337582233864436e+43,0.3956228144799246,0.44243776123864054,0.4894177156021501,0.5134907144718842,0.26334178399732405,0.14149602592522545,13.653691915114539,3.0775873475004736,3.0775873475004736,1.5989413580656844e+43,7.339654746963401,-7.339654746963401,0.438491060685739,10.650628246341725,10.650628246341725,13.054551032602879,1.7631674777915961e+43,0.4266836927974582,0.5283401686098822,0.1509495812740706
19,1.1,0.75,0.1162,0.014158315219942229,0.7826851395786636,0.8927029399264987,30.313114332297626,30.023456033884205,-0.09999999999999998,13.246033659174142,14.029419199503035,5.9141140698093,5.9141140698093,1.824357e+43,1.7638908190494492e+43,3.3143831470787117,-3.3143831470787117,0.3852825111520837,0.44704774741974557,16.031154926541976,16.031154926541976,13.246033659174142,13.79941313880311,1.79706e+43,1.8337582233864436e+43,0.3956228144799246,0.44243776123864054,0.4894177156021501,0.5134907144718842,0.26334178399732405,0.14149602592522545,13.327497993822655,0.6150092680165579,0.6150092680165579,1.6945527838445314e+43,7.115066631995196,-7.115066631995196,0.4313316069918728,11.952033769218248,11.952033769218248,13.054551032602879,1.7631674777915961e+43,0.4266836927974582,0.5283401686098822,0.1509495812740706
19,1.1,0.75,0.1162,0.014158315219942229,0.7826851395786636,0.8927029399264987,30.313114332297626,30.023456033884205,0.10000000000000009,13.246033659174142,13.682960312935418,3.2985470594713653,3.2985470594713653,1.935311e+43,1.8674836496658358e+43,3.504726131054095,-3.504726131054095,0.3772071451913413,0.44005969815604223,16.662609329104434,16.662609329104434,13.246033659174142,13.79941313880311,1.79706e+43,1.8337582233864436e+43,0.3956228144799246,0.44243776123864054,0.4894177156021501,0.5134907144718842,0.26334178399732405,0.14149602592522545,12.962291565357114,2.1420909920495994,-2.1420909920495994,1.7968031503081383e+43,7.156878129244433,-7.156878129244433,0.4241480401177488,12.444328142987953,12.444328142987953,13.054551032602879,1.7631674777915961e+43,0.4266836927974582,0.5283401686098822,0.1509495812740706
19,1.1,0.75,0.1162,0.014158315219942229,0.7826851395786636,0.8927029399264987,30.313114332297626,30.023456033884205,0.30000000000000016,13.246033659174142,13.327497993822655,0.6150092680165579,0.6150092680165579,2.014267e+43,1.9777943022409317e+43,1.8107181301718287,-1.8107181301718287,0.3770835259554877,0.43307440896566946,14.848403379147118,14.848403379147118,13.246033659174142,13.79941313880311,1.79706e+43,1.8337582233864436e+43,0.3956228144799246,0.44243776123864054,0.4894177156021501,0.5134907144718842,0.26334178399732405,0.14149602592522545,12.554668552487074,5.21941227446777,-5.21941227446777,1.9061805572786828e+43,5.366043465008217,-5.366043465008217,0.4169023463112132,10.55968177205011,10.55968177205011,13.054551032602879,1.7631674777915961e+43,0.4266836927974582,0.5283401686098822,0.1509495812740706
19,1.1,0.75,0.1162,0.014158315219942229,0.7826851395786636,0.8927029399264987,30.313114332297626,30.023456033884205,0.5000000000000001,13.659549657199225,12.962291565357114,5.1045467042511365,-5.1045467042511365,2.073303e+43,2.0953746129980994e+43,1.0645628255059398,1.0645628255059398,0.37511921486724126,0.42608435683386003,13.586385326770289,13.586385326770289,13.246033659174142,13.79941313880311,1.79706e+43,1.8337582233864436e+43,0.3956228144799246,0.44243776123864054,0.4894177156021501,0.5134907144718842,0.26334178399732405,0.14149602592522545,12.199123014597838,10.691616336206764,-10.691616336206764,2.0232539848338933e+43,2.413974955233591,-2.413974955233591,0.40960306739313745,9.19277156679388,9.19277156679388,13.054551032602879,1.7631674777915961e+43,0.4266836927974582,0.5283401686098822,0.1509495812740706
19,1.1,0.75,0.1162,0.014158315219942229,0.7826851395786636,0.8927029399264987,30.313114332297626,30.023456033884205,0.7000000000000001,13.659549657199225,12.58649285843,7.855726035621334,-7.855726035621334,2.100349e+43,2.220819783511586e+43,5.735750749593811,5.735750749593811,0.37452354929911064,0.41908075190218597,11.897036297573383,11.897036297573383,13.246033659174142,13.79941313880311,1.79706e+43,1.8337582233864436e+43,0.3956228144799246,0.44243776123864054,0.4894177156021501,0.5134907144718842,0.26334178399732405,0.14149602592522545,11.832899145508403,13.372699375400648,-13.372699375400648,2.148275317025213e+43,2.281826354820701,2.281826354820701,0.4023235381272641,7.422761233620378,7.422761233620378,13.054551032602879,1.7631674777915961e+43,0.4266836927974582,0.5283401686098822,0.1509495812740706
19,1.1,0.75,0.1162,0.014158315219942229,0.7826851395786636,0.8927029399264987,30.313114332297626,30.023456033884205,0.9,14.085969247867427,12.199123014597838,13.395217610284444,-13.395217610284444,2.10046e+43,2.354667830950853e+43,12.102483786925395,12.102483786925395,0.3785486174859774,0.41205862138351323,8.852232540190732,8.852232540190732,13.246033659174142,13.79941313880311,1.79706e+43,1.8337582233864436e+43,0.3956228144799246,0.44243776123864054,0.4894177156021501,0.5134907144718842,0.26334178399732405,0.14149602592522545,11.419995710934165,18.926447232851103,-18.926447232851103,2.282223287733638e+43,8.653499125602867,8.653499125602867,0.3949835568848055,4.341566350968622,4.341566350968622,13.054551032602879,1.7631674777915961e+43,0.4266836927974582,0.5283401686098822,0.1509495812740706


==> anc/subchandra_parameter_variations.csv <==
parameter,variant,model,z_off,cos_theta,tpeak_d,Lpeak,L30Lp,Lpeak_avg,L30Lp_avg,Lp_spread,L30Lp_spread
t_0 [day],20,13,0.0915,-0.9,14.4231,9.959618e+42,0.301682,1.226622e+43,0.282731,0.411298,0.128337
t_0 [day],20,13,0.0915,-0.7,14.2276,1.040627e+43,0.297581,1.226622e+43,0.282731,0.411298,0.128337
t_0 [day],20,13,0.0915,-0.5,14.0294,1.087840e+43,0.293487,1.226622e+43,0.282731,0.411298,0.128337
t_0 [day],20,13,0.0915,-0.3,13.8284,1.137727e+43,0.289403,1.226622e+43,0.282731,0.411298,0.128337
t_0 [day],20,13,0.0915,-0.1,13.6244,1.190418e+43,0.285334,1.226622e+43,0.282731,0.411298,0.128337
t_0 [day],20,13,0.0915,+0.1,13.4172,1.246043e+43,0.281286,1.226622e+43,0.282731,0.411298,0.128337
t_0 [day],20,13,0.0915,+0.3,13.2069,1.304731e+43,0.277264,1.226622e+43,0.282731,0.411298,0.128337
t_0 [day],20,13,0.0915,+0.5,13.0239,1.366612e+43,0.273272,1.226622e+43,0.282731,0.411298,0.128337
t_0 [day],20,13,0.0915,+0.7,12.8070,1.431817e+43,0.269314,1.226622e+43,0.282731,0.411298,0.128337
t_0 [day],20,13,0.0915,+0.9,12.6182,1.500469e+43,0.265397,1.226622e+43,0.282731,0.411298,0.128337
t_0 [day],20,14,0.0778,-0.9,14.4508,1.004292e+43,0.307169,1.198633e+43,0.290305,0.349856,0.111822
t_0 [day],20,14,0.0778,-0.7,14.2837,1.042751e+43,0.303500,1.198633e+43,0.290305,0.349856,0.111822
t_0 [day],20,14,0.0778,-0.5,14.1147,1.083062e+43,0.299839,1.198633e+43,0.290305,0.349856,0.111822
t_0 [day],20,14,0.0778,-0.3,13.9436,1.125302e+43,0.296190,1.198633e+43,0.290305,0.349856,0.111822
t_0 [day],20,14,0.0778,-0.1,13.7704,1.169548e+43,0.292555,1.198633e+43,0.290305,0.349856,0.111822
t_0 [day],20,14,0.0778,+0.1,13.5950,1.215881e+43,0.288938,1.198633e+43,0.290305,0.349856,0.111822
t_0 [day],20,14,0.0778,+0.3,13.4172,1.264377e+43,0.285341,1.198633e+43,0.290305,0.349856,0.111822
t_0 [day],20,14,0.0778,+0.5,13.2371,1.315117e+43,0.281769,1.198633e+43,0.290305,0.349856,0.111822
t_0 [day],20,14,0.0778,+0.7,13.0852,1.368178e+43,0.278223,1.198633e+43,0.290305,0.349856,0.111822
t_0 [day],20,14,0.0778,+0.9,12.9004,1.423641e+43,0.274707,1.198633e+43,0.290305,0.349856,0.111822
t_0 [day],20,10,-0.0009,-0.9,13.5064,1.252289e+43,0.284907,1.249787e+43,0.285087,0.004002,0.001265
t_0 [day],20,10,-0.0009,-0.7,13.5064,1.251732e+43,0.284947,1.249787e+43,0.285087,0.004002,0.001265
t_0 [day],20,10,-0.0009,-0.5,13.5360,1.251175e+43,0.284987,1.249787e+43,0.285087,0.004002,0.001265
t_0 [day],20,10,-0.0009,-0.3,13.5360,1.250619e+43,0.285027,1.249787e+43,0.285087,0.004002,0.001265
t_0 [day],20,10,-0.0009,-0.1,13.5360,1.250064e+43,0.285067,1.249787e+43,0.285087,0.004002,0.001265
t_0 [day],20,10,-0.0009,+0.1,13.5360,1.249508e+43,0.285107,1.249787e+43,0.285087,0.004002,0.001265
t_0 [day],20,10,-0.0009,+0.3,13.5360,1.248953e+43,0.285147,1.249787e+43,0.285087,0.004002,0.001265
t_0 [day],20,10,-0.0009,+0.5,13.5360,1.248398e+43,0.285187,1.249787e+43,0.285087,0.004002,0.001265
t_0 [day],20,10,-0.0009,+0.7,13.5360,1.247843e+43,0.285227,1.249787e+43,0.285087,0.004002,0.001265
t_0 [day],20,10,-0.0009,+0.9,13.5360,1.247287e+43,0.285267,1.249787e+43,0.285087,0.004002,0.001265
t_0 [day],20,11,0.0243,-0.9,13.5950,1.201186e+43,0.280513,1.268435e+43,0.275887,0.108513,0.033158
t_0 [day],20,11,0.0243,-0.7,13.5655,1.215619e+43,0.279492,1.268435e+43,0.275887,0.108513,0.033158
t_0 [day],20,11,0.0243,-0.5,13.5064,1.230262e+43,0.278471,1.268435e+43,0.275887,0.108513,0.033158
t_0 [day],20,11,0.0243,-0.3,13.4470,1.245113e+43,0.277452,1.268435e+43,0.275887,0.108513,0.033158
t_0 [day],20,11,0.0243,-0.1,13.3874,1.260177e+43,0.276434,1.268435e+43,0.275887,0.108513,0.033158
t_0 [day],20,11,0.0243,+0.1,13.3275,1.275457e+43,0.275418,1.268435e+43,0.275887,0.108513,0.033158
t_0 [day],20,11,0.0243,+0.3,13.2974,1.290961e+43,0.274403,1.268435e+43,0.275887,0.108513,0.033158
t_0 [day],20,11,0.0243,+0.5,13.2371,1.306690e+43,0.273388,1.268435e+43,0.275887,0.108513,0.033158
t_0 [day],20,11,0.0243,+0.7,13.1766,1.322645e+43,0.272376,1.268435e+43,0.275887,0.108513,0.033158
t_0 [day],20,11,0.0243,+0.9,13.1157,1.338827e+43,0.271365,1.268435e+43,0.275887,0.108513,0.033158
t_0 [day],20,12,0.0518,-0.9,13.9723,1.122262e+43,0.292354,1.261566e+43,0.281850,0.232137,0.072733
t_0 [day],20,12,0.0518,-0.7,13.8573,1.150967e+43,0.290052,1.261566e+43,0.281850,0.232137,0.072733
t_0 [day],20,12,0.0518,-0.5,13.7413,1.180575e+43,0.287754,1.261566e+43,0.281850,0.232137,0.072733
t_0 [day],20,12,0.0518,-0.3,13.6244,1.211108e+43,0.285460,1.261566e+43,0.281850,0.232137,0.072733
t_0 [day],20,12,0.0518,-0.1,13.5064,1.242592e+43,0.283173,1.261566e+43,0.281850,0.232137,0.072733
t_0 [day],20,12,0.0518,+0.1,13.3874,1.275051e+43,0.280892,1.261566e+43,0.281850,0.232137,0.072733
t_0 [day],20,12,0.0518,+0.3,13.2673,1.308506e+43,0.278620,1.261566e+43,0.281850,0.232137,0.072733
t_0 [day],20,12,0.0518,+0.5,13.1766,1.342987e+43,0.276355,1.261566e+43,0.281850,0.232137,0.072733
t_0 [day],20,12,0.0518,+0.7,13.0546,1.378516e+43,0.274100,1.261566e+43,0.281850,0.232137,0.072733
t_0 [day],20,12,0.0518,+0.9,12.9314,1.415117e+43,0.271854,1.261566e+43,0.281850,0.232137,0.072733
t_0 [day],40,13,0.0915,-0.9,15.7236,1.046137e+43,0.549516,1.276686e+43,0.528535,0.392319,0.078488
t_0 [day],40,13,0.0915,-0.7,15.5187,1.090961e+43,0.545074,1.276686e+43,0.528535,0.392319,0.078488
t_0 [day],40,13,0.0915,-0.5,15.3111,1.138212e+43,0.540583,1.276686e+43,0.528535,0.392319,0.078488
t_0 [day],40,13,0.0915,-0.3,15.1006,1.188008e+43,0.536046,1.276686e+43,0.528535,0.392319,0.078488
t_0 [day],40,13,0.0915,-0.1,14.8603,1.240468e+43,0.531466,1.276686e+43,0.528535,0.392319,0.078488
t_0 [day],40,13,0.0915,+0.1,14.6433,1.295714e+43,0.526845,1.276686e+43,0.528535,0.392319,0.078488
t_0 [day],40,13,0.0915,+0.3,14.4231,1.353868e+43,0.522188,1.276686e+43,0.528535,0.392319,0.078488
t_0 [day],40,13,0.0915,+0.5,14.1995,1.415052e+43,0.517498,1.276686e+43,0.528535,0.392319,0.078488
t_0 [day],40,13,0.0915,+0.7,13.9723,1.479390e+43,0.512778,1.276686e+43,0.528535,0.392319,0.078488
t_0 [day],40,13,0.0915,+0.9,13.7413,1.547005e+43,0.508032,1.276686e+43,0.528535,0.392319,0.078488
t_0 [day],40,14,0.0778,-0.9,15.8250,1.056117e+43,0.556205,1.250345e+43,0.537766,0.333200,0.067830
t_0 [day],40,14,0.0778,-0.7,15.6471,1.094685e+43,0.552269,1.250345e+43,0.537766,0.333200,0.067830
t_0 [day],40,14,0.0778,-0.5,15.4412,1.135016e+43,0.548298,1.250345e+43,0.537766,0.333200,0.067830
t_0 [day],40,14,0.0778,-0.3,15.2587,1.177180e+43,0.544295,1.250345e+43,0.537766,0.333200,0.067830
t_0 [day],40,14,0.0778,-0.1,15.0741,1.221247e+43,0.540263,1.250345e+43,0.537766,0.333200,0.067830
t_0 [day],40,14,0.0778,+0.1,14.8872,1.267292e+43,0.536203,1.250345e+43,0.537766,0.333200,0.067830
t_0 [day],40,14,0.0778,+0.3,14.6979,1.315389e+43,0.532118,1.250345e+43,0.537766,0.333200,0.067830
t_0 [day],40,14,0.0778,+0.5,14.4785,1.365611e+43,0.528008,1.250345e+43,0.537766,0.333200,0.067830
t_0 [day],40,14,0.0778,+0.7,14.2837,1.418034e+43,0.523878,1.250345e+43,0.537766,0.333200,0.067830
t_0 [day],40,14,0.0778,+0.9,14.0863,1.472731e+43,0.519729,1.250345e+43,0.537766,0.333200,0.067830
t_0 [day],40,10,-0.0009,-0.9,14.7793,1.303340e+43,0.531307,1.300856e+43,0.531512,0.003818,0.000772
t_0 [day],40,10,-0.0009,-0.7,14.7793,1.302788e+43,0.531352,1.300856e+43,0.531512,0.003818,0.000772
t_0 [day],40,10,-0.0009,-0.5,14.7793,1.302236e+43,0.531398,1.300856e+43,0.531512,0.003818,0.000772
t_0 [day],40,10,-0.0009,-0.3,14.7793,1.301684e+43,0.531443,1.300856e+43,0.531512,0.003818,0.000772
t_0 [day],40,10,-0.0009,-0.1,14.7793,1.301132e+43,0.531489,1.300856e+43,0.531512,0.003818,0.000772
t_0 [day],40,10,-0.0009,+0.1,14.7793,1.300580e+43,0.531535,1.300856e+43,0.531512,0.003818,0.000772
t_0 [day],40,10,-0.0009,+0.3,14.7793,1.300028e+43,0.531580,1.300856e+43,0.531512,0.003818,0.000772
t_0 [day],40,10,-0.0009,+0.5,14.7793,1.299476e+43,0.531626,1.300856e+43,0.531512,0.003818,0.000772
t_0 [day],40,10,-0.0009,+0.7,14.7793,1.298925e+43,0.531672,1.300856e+43,0.531512,0.003818,0.000772
t_0 [day],40,10,-0.0009,+0.9,14.7793,1.298373e+43,0.531717,1.300856e+43,0.531512,0.003818,0.000772
t_0 [day],40,11,0.0243,-0.9,14.8063,1.250073e+43,0.525288,1.316906e+43,0.519958,0.103707,0.020452
t_0 [day],40,11,0.0243,-0.7,14.7522,1.264430e+43,0.524118,1.316906e+43,0.519958,0.103707,0.020452
t_0 [day],40,11,0.0243,-0.5,14.6979,1.278984e+43,0.522945,1.316906e+43,0.519958,0.103707,0.020452
t_0 [day],40,11,0.0243,-0.3,14.6433,1.293737e+43,0.521769,1.316906e+43,0.519958,0.103707,0.020452
t_0 [day],40,11,0.0243,-0.1,14.5886,1.308693e+43,0.520591,1.316906e+43,0.519958,0.103707,0.020452
t_0 [day],40,11,0.0243,+0.1,14.5061,1.323855e+43,0.519409,1.316906e+43,0.519958,0.103707,0.020452
t_0 [day],40,11,0.0243,+0.3,14.4508,1.339229e+43,0.518225,1.316906e+43,0.519958,0.103707,0.020452
t_0 [day],40,11,0.0243,+0.5,14.3953,1.354818e+43,0.517037,1.316906e+43,0.519958,0.103707,0.020452
t_0 [day],40,11,0.0243,+0.7,14.3397,1.370622e+43,0.515847,1.316906e+43,0.519958,0.103707,0.020452
t_0 [day],40,11,0.0243,+0.9,14.2837,1.386644e+43,0.514653,1.316906e+43,0.519958,0.103707,0.020452
t_0 [day],40,12,0.0518,-0.9,15.2587,1.173249e+43,0.539383,1.311946e+43,0.527565,0.221415,0.044540
t_0 [day],40,12,0.0518,-0.7,15.1271,1.201888e+43,0.536826,1.311946e+43,0.527565,0.221415,0.044540
t_0 [day],40,12,0.0518,-0.5,14.9943,1.231383e+43,0.534254,1.311946e+43,0.527565,0.221415,0.044540
t_0 [day],40,12,0.0518,-0.3,14.8872,1.261757e+43,0.531668,1.311946e+43,0.527565,0.221415,0.044540
t_0 [day],40,12,0.0518,-0.1,14.7522,1.293034e+43,0.529067,1.311946e+43,0.527565,0.221415,0.044540
t_0 [day],40,12,0.0518,+0.1,14.6160,1.325234e+43,0.526455,1.311946e+43,0.527565,0.221415,0.044540
t_0 [day],40,12,0.0518,+0.3,14.5061,1.358379e+43,0.523830,1.311946e+43,0.527565,0.221415,0.044540
t_0 [day],40,12,0.0518,+0.5,14.3675,1.392497e+43,0.521193,1.311946e+43,0.527565,0.221415,0.044540
t_0 [day],40,12,0.0518,+0.7,14.2276,1.427607e+43,0.518544,1.311946e+43,0.527565,0.221415,0.044540
t_0 [day],40,12,0.0518,+0.9,14.1147,1.463734e+43,0.515886,1.311946e+43,0.527565,0.221415,0.044540
t_0 [day],inf,13,0.0915,-0.9,15.7490,1.046297e+43,0.613147,1.276778e+43,0.594015,0.392196,0.065105
t_0 [day],inf,13,0.0915,-0.7,15.5445,1.091105e+43,0.609134,1.276778e+43,0.594015,0.392196,0.065105
t_0 [day],inf,13,0.0915,-0.5,15.3111,1.138340e+43,0.605045,1.276778e+43,0.594015,0.392196,0.065105
t_0 [day],inf,13,0.0915,-0.3,15.1006,1.188122e+43,0.600882,1.276778e+43,0.594015,0.392196,0.065105
t_0 [day],inf,13,0.0915,-0.1,14.8872,1.240567e+43,0.596647,1.276778e+43,0.594015,0.392196,0.065105
t_0 [day],inf,13,0.0915,+0.1,14.6433,1.295798e+43,0.592341,1.276778e+43,0.594015,0.392196,0.065105
t_0 [day],inf,13,0.0915,+0.3,14.4231,1.353940e+43,0.587968,1.276778e+43,0.594015,0.392196,0.065105
t_0 [day],inf,13,0.0915,+0.5,14.1995,1.415112e+43,0.583530,1.276778e+43,0.594015,0.392196,0.065105
t_0 [day],inf,13,0.0915,+0.7,13.9723,1.479439e+43,0.579031,1.276778e+43,0.594015,0.392196,0.065105
t_0 [day],inf,13,0.0915,+0.9,13.7413,1.547045e+43,0.574474,1.276778e+43,0.594015,0.392196,0.065105
t_0 [day],inf,14,0.0778,-0.9,15.8250,1.056293e+43,0.619953,1.250454e+43,0.603125,0.333074,0.056233
t_0 [day],inf,14,0.0778,-0.7,15.6471,1.094847e+43,0.616387,1.250454e+43,0.603125,0.333074,0.056233
t_0 [day],inf,14,0.0778,-0.5,15.4671,1.135163e+43,0.612768,1.250454e+43,0.603125,0.333074,0.056233
t_0 [day],inf,14,0.0778,-0.3,15.2849,1.177311e+43,0.609096,1.250454e+43,0.603125,0.333074,0.056233
t_0 [day],inf,14,0.0778,-0.1,15.0741,1.221365e+43,0.605372,1.250454e+43,0.603125,0.333074,0.056233
t_0 [day],inf,14,0.0778,+0.1,14.8872,1.267396e+43,0.601598,1.250454e+43,0.603125,0.333074,0.056233
t_0 [day],inf,14,0.0778,+0.3,14.6979,1.315480e+43,0.597776,1.250454e+43,0.603125,0.333074,0.056233
t_0 [day],inf,14,0.0778,+0.5,14.5061,1.365690e+43,0.593907,1.250454e+43,0.603125,0.333074,0.056233
t_0 [day],inf,14,0.0778,+0.7,14.2837,1.418100e+43,0.589994,1.250454e+43,0.603125,0.333074,0.056233
t_0 [day],inf,14,0.0778,+0.9,14.0863,1.472787e+43,0.586038,1.250454e+43,0.603125,0.333074,0.056233
t_0 [day],inf,10,-0.0009,-0.9,14.7793,1.303434e+43,0.596650,1.300949e+43,0.596841,0.003817,0.000640
t_0 [day],inf,10,-0.0009,-0.7,14.7793,1.302881e+43,0.596693,1.300949e+43,0.596841,0.003817,0.000640
t_0 [day],inf,10,-0.0009,-0.5,14.7793,1.302329e+43,0.596735,1.300949e+43,0.596841,0.003817,0.000640
t_0 [day],inf,10,-0.0009,-0.3,14.7793,1.301777e+43,0.596778,1.300949e+43,0.596841,0.003817,0.000640
t_0 [day],inf,10,-0.0009,-0.1,14.7793,1.301225e+43,0.596820,1.300949e+43,0.596841,0.003817,0.000640
t_0 [day],inf,10,-0.0009,+0.1,14.7793,1.300673e+43,0.596863,1.300949e+43,0.596841,0.003817,0.000640
t_0 [day],inf,10,-0.0009,+0.3,14.7793,1.300121e+43,0.596905,1.300949e+43,0.596841,0.003817,0.000640
t_0 [day],inf,10,-0.0009,+0.5,14.8063,1.299570e+43,0.596948,1.300949e+43,0.596841,0.003817,0.000640
t_0 [day],inf,10,-0.0009,+0.7,14.8063,1.299019e+43,0.596990,1.300949e+43,0.596841,0.003817,0.000640
t_0 [day],inf,10,-0.0009,+0.9,14.8063,1.298468e+43,0.597032,1.300949e+43,0.596841,0.003817,0.000640
t_0 [day],inf,11,0.0243,-0.9,14.8063,1.250159e+43,0.590169,1.316979e+43,0.585216,0.103680,0.016985
t_0 [day],inf,11,0.0243,-0.7,14.7522,1.264514e+43,0.589084,1.316979e+43,0.585216,0.103680,0.016985
t_0 [day],inf,11,0.0243,-0.5,14.6979,1.279065e+43,0.587994,1.316979e+43,0.585216,0.103680,0.016985
t_0 [day],inf,11,0.0243,-0.3,14.6433,1.293815e+43,0.586900,1.316979e+43,0.585216,0.103680,0.016985
t_0 [day],inf,11,0.0243,-0.1,14.5886,1.308768e+43,0.585801,1.316979e+43,0.585216,0.103680,0.016985
t_0 [day],inf,11,0.0243,+0.1,14.5336,1.323927e+43,0.584696,1.316979e+43,0.585216,0.103680,0.016985
t_0 [day],inf,11,0.0243,+0.3,14.4785,1.339298e+43,0.583587,1.316979e+43,0.585216,0.103680,0.016985
t_0 [day],inf,11,0.0243,+0.5,14.3953,1.354883e+43,0.582473,1.316979e+43,0.585216,0.103680,0.016985
t_0 [day],inf,11,0.0243,+0.7,14.3397,1.370684e+43,0.581353,1.316979e+43,0.585216,0.103680,0.016985
t_0 [day],inf,11,0.0243,+0.9,14.2837,1.386704e+43,0.580229,1.316979e+43,0.585216,0.103680,0.016985
t_0 [day],inf,12,0.0518,-0.9,15.2587,1.173374e+43,0.603896,1.312031e+43,0.593005,0.221349,0.036980
t_0 [day],inf,12,0.0518,-0.7,15.1271,1.202003e+43,0.601551,1.312031e+43,0.593005,0.221349,0.036980
t_0 [day],inf,12,0.0518,-0.5,15.0209,1.231490e+43,0.599183,1.312031e+43,0.593005,0.221349,0.036980
t_0 [day],inf,12,0.0518,-0.3,14.8872,1.261856e+43,0.596790,1.312031e+43,0.593005,0.221349,0.036980
t_0 [day],inf,12,0.0518,-0.1,14.7522,1.293124e+43,0.594375,1.312031e+43,0.593005,0.221349,0.036980
t_0 [day],inf,12,0.0518,+0.1,14.6160,1.325316e+43,0.591937,1.312031e+43,0.593005,0.221349,0.036980
t_0 [day],inf,12,0.0518,+0.3,14.5061,1.358455e+43,0.589477,1.312031e+43,0.593005,0.221349,0.036980
t_0 [day],inf,12,0.0518,+0.5,14.3675,1.392565e+43,0.586994,1.312031e+43,0.593005,0.221349,0.036980
t_0 [day],inf,12,0.0518,+0.7,14.2276,1.427668e+43,0.584491,1.312031e+43,0.593005,0.221349,0.036980
t_0 [day],inf,12,0.0518,+0.9,14.1147,1.463790e+43,0.581967,1.312031e+43,0.593005,0.221349,0.036980
ttilde [day],25,13,0.0915,-0.9,14.1430,1.142027e+43,0.401339,1.391986e+43,0.386595,0.389162,0.074999
ttilde [day],25,13,0.0915,-0.7,13.9723,1.190687e+43,0.398206,1.391986e+43,0.386595,0.389162,0.074999
ttilde [day],25,13,0.0915,-0.5,13.7994,1.241945e+43,0.395046,1.391986e+43,0.386595,0.389162,0.074999
ttilde [day],25,13,0.0915,-0.3,13.6244,1.295920e+43,0.391860,1.391986e+43,0.386595,0.389162,0.074999
ttilde [day],25,13,0.0915,-0.1,13.4172,1.352736e+43,0.388651,1.391986e+43,0.386595,0.389162,0.074999
ttilde [day],25,13,0.0915,+0.1,13.2371,1.412517e+43,0.385421,1.391986e+43,0.386595,0.389162,0.074999
ttilde [day],25,13,0.0915,+0.3,13.0546,1.475385e+43,0.382173,1.391986e+43,0.386595,0.389162,0.074999
ttilde [day],25,13,0.0915,+0.5,12.8694,1.541461e+43,0.378909,1.391986e+43,0.386595,0.389162,0.074999
ttilde [day],25,13,0.0915,+0.7,12.6815,1.610870e+43,0.375632,1.391986e+43,0.386595,0.389162,0.074999
ttilde [day],25,13,0.0915,+0.9,12.4587,1.683735e+43,0.372345,1.391986e+43,0.386595,0.389162,0.074999
ttilde [day],25,14,0.0778,-0.9,14.0579,1.164987e+43,0.398420,1.377547e+43,0.385938,0.330233,0.063731
ttilde [day],25,14,0.0778,-0.7,13.9149,1.207248e+43,0.395747,1.377547e+43,0.385938,0.330233,0.063731
ttilde [day],25,14,0.0778,-0.5,13.7704,1.251408e+43,0.393057,1.377547e+43,0.385938,0.330233,0.063731
ttilde [day],25,14,0.0778,-0.3,13.5950,1.297539e+43,0.390349,1.377547e+43,0.385938,0.330233,0.063731
ttilde [day],25,14,0.0778,-0.1,13.4470,1.345717e+43,0.387625,1.377547e+43,0.385938,0.330233,0.063731
ttilde [day],25,14,0.0778,+0.1,13.2974,1.396015e+43,0.384887,1.377547e+43,0.385938,0.330233,0.063731
ttilde [day],25,14,0.0778,+0.3,13.1462,1.448506e+43,0.382136,1.377547e+43,0.385938,0.330233,0.063731
ttilde [day],25,14,0.0778,+0.5,12.9623,1.503268e+43,0.379374,1.377547e+43,0.385938,0.330233,0.063731
ttilde [day],25,14,0.0778,+0.7,12.8070,1.560375e+43,0.376602,1.377547e+43,0.385938,0.330233,0.063731
ttilde [day],25,14,0.0778,+0.9,12.6499,1.619898e+43,0.373823,1.377547e+43,0.385938,0.330233,0.063731
ttilde [day],25,10,-0.0009,-0.9,13.2974,1.426771e+43,0.387414,1.424074e+43,0.387555,0.003787,0.000731
ttilde [day],25,10,-0.0009,-0.7,13.2974,1.426172e+43,0.387445,1.424074e+43,0.387555,0.003787,0.000731
ttilde [day],25,10,-0.0009,-0.5,13.2974,1.425572e+43,0.387476,1.424074e+43,0.387555,0.003787,0.000731
ttilde [day],25,10,-0.0009,-0.3,13.2974,1.424973e+43,0.387508,1.424074e+43,0.387555,0.003787,0.000731
ttilde [day],25,10,-0.0009,-0.1,13.2974,1.424373e+43,0.387539,1.424074e+43,0.387555,0.003787,0.000731
ttilde [day],25,10,-0.0009,+0.1,13.2974,1.423774e+43,0.387571,1.424074e+43,0.387555,0.003787,0.000731
ttilde [day],25,10,-0.0009,+0.3,13.2974,1.423175e+43,0.387602,1.424074e+43,0.387555,0.003787,0.000731
ttilde [day],25,10,-0.0009,+0.5,13.2974,1.422576e+43,0.387634,1.424074e+43,0.387555,0.003787,0.000731
ttilde [day],25,10,-0.0009,+0.7,13.2974,1.421977e+43,0.387665,1.424074e+43,0.387555,0.003787,0.000731
ttilde [day],25,10,-0.0009,+0.9,13.2974,1.421378e+43,0.387697,1.424074e+43,0.387555,0.003787,0.000731
ttilde [day],25,11,0.0243,-0.9,13.5360,1.348743e+43,0.391267,1.420389e+43,0.387395,0.103016,0.019909
ttilde [day],25,11,0.0243,-0.7,13.4767,1.364139e+43,0.390417,1.420389e+43,0.387395,0.103016,0.019909
ttilde [day],25,11,0.0243,-0.5,13.4172,1.379742e+43,0.389565,1.420389e+43,0.387395,0.103016,0.019909
ttilde [day],25,11,0.0243,-0.3,13.3874,1.395557e+43,0.388710,1.420389e+43,0.387395,0.103016,0.019909
ttilde [day],25,11,0.0243,-0.1,13.3275,1.411585e+43,0.387855,1.420389e+43,0.387395,0.103016,0.019909
ttilde [day],25,11,0.0243,+0.1,13.2673,1.427829e+43,0.386998,1.420389e+43,0.387395,0.103016,0.019909
ttilde [day],25,11,0.0243,+0.3,13.2371,1.444299e+43,0.386139,1.420389e+43,0.387395,0.103016,0.019909
ttilde [day],25,11,0.0243,+0.5,13.1766,1.460993e+43,0.385279,1.420389e+43,0.387395,0.103016,0.019909
ttilde [day],25,11,0.0243,+0.7,13.1462,1.477913e+43,0.384418,1.420389e+43,0.387395,0.103016,0.019909
ttilde [day],25,11,0.0243,+0.9,13.0852,1.495066e+43,0.383555,1.420389e+43,0.387395,0.103016,0.019909
ttilde [day],25,12,0.0518,-0.9,13.7413,1.279868e+43,0.393027,1.430063e+43,0.384754,0.219666,0.042608
ttilde [day],25,12,0.0518,-0.7,13.6537,1.310904e+43,0.391233,1.430063e+43,0.384754,0.219666,0.042608
ttilde [day],25,12,0.0518,-0.5,13.5360,1.342856e+43,0.389431,1.430063e+43,0.384754,0.219666,0.042608
ttilde [day],25,12,0.0518,-0.3,13.4470,1.375741e+43,0.387622,1.430063e+43,0.384754,0.219666,0.042608
ttilde [day],25,12,0.0518,-0.1,13.3275,1.409589e+43,0.385805,1.430063e+43,0.384754,0.219666,0.042608
ttilde [day],25,12,0.0518,+0.1,13.2069,1.444414e+43,0.383983,1.430063e+43,0.384754,0.219666,0.042608
ttilde [day],25,12,0.0518,+0.3,13.1157,1.480248e+43,0.382153,1.430063e+43,0.384754,0.219666,0.042608
ttilde [day],25,12,0.0518,+0.5,12.9931,1.517106e+43,0.380318,1.430063e+43,0.384754,0.219666,0.042608
ttilde [day],25,12,0.0518,+0.7,12.9004,1.555019e+43,0.378478,1.430063e+43,0.384754,0.219666,0.042608
ttilde [day],25,12,0.0518,+0.9,12.7758,1.594004e+43,0.376633,1.430063e+43,0.384754,0.219666,0.042608
ttilde [day],45,13,0.0915,-0.9,21.6347,7.074606e+42,0.814097,8.753634e+42,0.762773,0.422560,0.132009
ttilde [day],45,13,0.0915,-0.7,21.2992,7.398494e+42,0.803365,8.753634e+42,0.762773,0.422560,0.132009
ttilde [day],45,13,0.0915,-0.5,20.9393,7.741599e+42,0.792468,8.753634e+42,0.762773,0.422560,0.132009
ttilde [day],45,13,0.0915,-0.3,20.5925,8.104975e+42,0.781428,8.753634e+42,0.762773,0.422560,0.132009
ttilde [day],45,13,0.0915,-0.1,20.2398,8.489702e+42,0.770267,8.753634e+42,0.762773,0.422560,0.132009
ttilde [day],45,13,0.0915,+0.1,19.8809,8.896903e+42,0.759006,8.753634e+42,0.762773,0.422560,0.132009
ttilde [day],45,13,0.0915,+0.3,19.5153,9.327718e+42,0.747667,8.753634e+42,0.762773,0.422560,0.132009
ttilde [day],45,13,0.0915,+0.5,19.1637,9.783303e+42,0.736273,8.753634e+42,0.762773,0.422560,0.132009
ttilde [day],45,13,0.0915,+0.7,18.8054,1.026484e+43,0.724846,8.753634e+42,0.762773,0.422560,0.132009
ttilde [day],45,13,0.0915,+0.9,18.4402,1.077354e+43,0.713404,8.753634e+42,0.762773,0.422560,0.132009
ttilde [day],45,14,0.0778,-0.9,21.4490,7.224961e+42,0.807723,8.654199e+42,0.764202,0.358326,0.112031
ttilde [day],45,14,0.0778,-0.7,21.1673,7.506953e+42,0.798526,8.654199e+42,0.764202,0.358326,0.112031
ttilde [day],45,14,0.0778,-0.5,20.8628,7.803034e+42,0.789218,8.654199e+42,0.764202,0.358326,0.112031
ttilde [day],45,14,0.0778,-0.3,20.5731,8.113849e+42,0.779813,8.654199e+42,0.764202,0.358326,0.112031
ttilde [day],45,14,0.0778,-0.1,20.2793,8.440051e+42,0.770325,8.654199e+42,0.764202,0.358326,0.112031
ttilde [day],45,14,0.0778,+0.1,19.9812,8.782321e+42,0.760767,8.654199e+42,0.764202,0.358326,0.112031
ttilde [day],45,14,0.0778,+0.3,19.6786,9.141350e+42,0.751154,8.654199e+42,0.764202,0.358326,0.112031
ttilde [day],45,14,0.0778,+0.5,19.3713,9.517831e+42,0.741497,8.654199e+42,0.764202,0.358326,0.112031
ttilde [day],45,14,0.0778,+0.7,19.0590,9.912470e+42,0.731811,8.654199e+42,0.764202,0.358326,0.112031
ttilde [day],45,14,0.0778,+0.9,18.7628,1.032599e+43,0.722109,8.654199e+42,0.764202,0.358326,0.112031
ttilde [day],45,10,-0.0009,-0.9,19.9812,8.987865e+42,0.762882,8.969456e+42,0.763376,0.004102,0.001295
ttilde [day],45,10,-0.0009,-0.7,19.9812,8.983770e+42,0.762992,8.969456e+42,0.763376,0.004102,0.001295
ttilde [day],45,10,-0.0009,-0.5,19.9812,8.979676e+42,0.763102,8.969456e+42,0.763376,0.004102,0.001295
ttilde [day],45,10,-0.0009,-0.3,20.0013,8.975586e+42,0.763212,8.969456e+42,0.763376,0.004102,0.001295
ttilde [day],45,10,-0.0009,-0.1,20.0013,8.971497e+42,0.763321,8.969456e+42,0.763376,0.004102,0.001295
ttilde [day],45,10,-0.0009,+0.1,20.0013,8.967409e+42,0.763431,8.969456e+42,0.763376,0.004102,0.001295
ttilde [day],45,10,-0.0009,+0.3,20.0013,8.963322e+42,0.763541,8.969456e+42,0.763376,0.004102,0.001295
ttilde [day],45,10,-0.0009,+0.5,20.0013,8.959236e+42,0.763651,8.969456e+42,0.763376,0.004102,0.001295
ttilde [day],45,10,-0.0009,+0.7,20.0212,8.955151e+42,0.763761,8.969456e+42,0.763376,0.004102,0.001295
ttilde [day],45,10,-0.0009,+0.9,20.0212,8.951071e+42,0.763871,8.969456e+42,0.763376,0.004102,0.001295
ttilde [day],45,11,0.0243,-0.9,20.4365,8.457259e+42,0.776889,8.944406e+42,0.763382,0.111694,0.035216
ttilde [day],45,11,0.0243,-0.7,20.3384,8.561694e+42,0.773929,8.944406e+42,0.763382,0.111694,0.035216
ttilde [day],45,11,0.0243,-0.5,20.2398,8.667713e+42,0.770962,8.944406e+42,0.763382,0.111694,0.035216
ttilde [day],45,11,0.0243,-0.3,20.1606,8.775324e+42,0.767988,8.944406e+42,0.763382,0.111694,0.035216
ttilde [day],45,11,0.0243,-0.1,20.0612,8.884567e+42,0.765007,8.944406e+42,0.763382,0.111694,0.035216
ttilde [day],45,11,0.0243,+0.1,19.9612,8.995471e+42,0.762020,8.944406e+42,0.763382,0.111694,0.035216
ttilde [day],45,11,0.0243,+0.3,19.8607,9.108071e+42,0.759025,8.944406e+42,0.763382,0.111694,0.035216
ttilde [day],45,11,0.0243,+0.5,19.7800,9.222394e+42,0.756025,8.944406e+42,0.763382,0.111694,0.035216
ttilde [day],45,11,0.0243,+0.7,19.6786,9.338465e+42,0.753018,8.944406e+42,0.763382,0.111694,0.035216
ttilde [day],45,11,0.0243,+0.9,19.5767,9.456298e+42,0.750006,8.944406e+42,0.763382,0.111694,0.035216
ttilde [day],45,12,0.0518,-0.9,20.8244,7.984788e+42,0.788312,9.002271e+42,0.759221,0.238582,0.075795
ttilde [day],45,12,0.0518,-0.7,20.6314,8.193958e+42,0.782046,9.002271e+42,0.759221,0.238582,0.075795
ttilde [day],45,12,0.0518,-0.5,20.4170,8.410007e+42,0.775739,9.002271e+42,0.759221,0.238582,0.075795
ttilde [day],45,12,0.0518,-0.3,20.2201,8.633137e+42,0.769395,9.002271e+42,0.759221,0.238582,0.075795
ttilde [day],45,12,0.0518,-0.1,20.0212,8.863565e+42,0.763017,9.002271e+42,0.759221,0.238582,0.075795
ttilde [day],45,12,0.0518,+0.1,19.8204,9.101493e+42,0.756610,9.002271e+42,0.759221,0.238582,0.075795
ttilde [day],45,12,0.0518,+0.3,19.6175,9.347134e+42,0.750178,9.002271e+42,0.759221,0.238582,0.075795
ttilde [day],45,12,0.0518,+0.5,19.4126,9.600712e+42,0.743724,9.002271e+42,0.759221,0.238582,0.075795
ttilde [day],45,12,0.0518,+0.7,19.2054,9.862447e+42,0.737252,9.002271e+42,0.759221,0.238582,0.075795
ttilde [day],45,12,0.0518,+0.9,18.9959,1.013257e+43,0.730767,9.002271e+42,0.759221,0.238582,0.075795
x_s,0.60,13,0.0915,-0.9,17.4137,1.021099e+43,0.506911,1.244154e+43,0.484918,0.387480,0.087077
x_s,0.60,13,0.0915,-0.7,17.2522,1.064579e+43,0.502183,1.244154e+43,0.484918,0.387480,0.087077
x_s,0.60,13,0.0915,-0.5,17.0891,1.110350e+43,0.497451,1.244154e+43,0.484918,0.387480,0.087077
x_s,0.60,13,0.0915,-0.3,16.9244,1.158514e+43,0.492722,1.244154e+43,0.484918,0.387480,0.087077
x_s,0.60,13,0.0915,-0.1,16.7342,1.209168e+43,0.487998,1.244154e+43,0.484918,0.387480,0.087077
x_s,0.60,13,0.0915,+0.1,16.5661,1.262413e+43,0.483288,1.244154e+43,0.484918,0.387480,0.087077
x_s,0.60,13,0.0915,+0.3,16.3961,1.318343e+43,0.478595,1.244154e+43,0.484918,0.387480,0.087077
x_s,0.60,13,0.0915,+0.5,16.2245,1.377054e+43,0.473927,1.244154e+43,0.484918,0.387480,0.087077
x_s,0.60,13,0.0915,+0.7,16.0509,1.438637e+43,0.469289,1.244154e+43,0.484918,0.387480,0.087077
x_s,0.60,13,0.0915,+0.9,15.9007,1.503185e+43,0.464686,1.244154e+43,0.484918,0.387480,0.087077
x_s,0.60,14,0.0778,-0.9,17.5054,1.030233e+43,0.512976,1.218115e+43,0.493592,0.329452,0.075787
x_s,0.60,14,0.0778,-0.7,17.3677,1.067622e+43,0.508784,1.218115e+43,0.493592,0.329452,0.075787
x_s,0.60,14,0.0778,-0.5,17.2290,1.106672e+43,0.504592,1.218115e+43,0.493592,0.329452,0.075787
x_s,0.60,14,0.0778,-0.3,17.0656,1.147446e+43,0.500405,1.218115e+43,0.493592,0.329452,0.075787
x_s,0.60,14,0.0778,-0.1,16.9244,1.190004e+43,0.496225,1.218115e+43,0.493592,0.329452,0.075787
x_s,0.60,14,0.0778,+0.1,16.7820,1.234401e+43,0.492056,1.218115e+43,0.493592,0.329452,0.075787
x_s,0.60,14,0.0778,+0.3,16.6383,1.280697e+43,0.487902,1.218115e+43,0.493592,0.329452,0.075787
x_s,0.60,14,0.0778,+0.5,16.4935,1.328949e+43,0.483768,1.218115e+43,0.493592,0.329452,0.075787
x_s,0.60,14,0.0778,+0.7,16.3473,1.379213e+43,0.479655,1.218115e+43,0.493592,0.329452,0.075787
x_s,0.60,14,0.0778,+0.9,16.1998,1.431543e+43,0.475568,1.218115e+43,0.493592,0.329452,0.075787
x_s,0.60,10,-0.0009,-0.9,16.7581,1.268393e+43,0.491076,1.266037e+43,0.491283,0.003719,0.000843
x_s,0.60,10,-0.0009,-0.7,16.7581,1.267869e+43,0.491122,1.266037e+43,0.491283,0.003719,0.000843
x_s,0.60,10,-0.0009,-0.5,16.7581,1.267345e+43,0.491168,1.266037e+43,0.491283,0.003719,0.000843
x_s,0.60,10,-0.0009,-0.3,16.7581,1.266821e+43,0.491214,1.266037e+43,0.491283,0.003719,0.000843
x_s,0.60,10,-0.0009,-0.1,16.7820,1.266298e+43,0.491260,1.266037e+43,0.491283,0.003719,0.000843
x_s,0.60,10,-0.0009,+0.1,16.7820,1.265775e+43,0.491306,1.266037e+43,0.491283,0.003719,0.000843
x_s,0.60,10,-0.0009,+0.3,16.7820,1.265252e+43,0.491352,1.266037e+43,0.491283,0.003719,0.000843
x_s,0.60,10,-0.0009,+0.5,16.7820,1.264729e+43,0.491398,1.266037e+43,0.491283,0.003719,0.000843
x_s,0.60,10,-0.0009,+0.7,16.7820,1.264207e+43,0.491444,1.266037e+43,0.491283,0.003719,0.000843
x_s,0.60,10,-0.0009,+0.9,16.7820,1.263684e+43,0.491490,1.266037e+43,0.491283,0.003719,0.000843
x_s,0.60,11,0.0243,-0.9,16.6864,1.218665e+43,0.482746,1.283058e+43,0.477313,0.102437,0.022528
x_s,0.60,11,0.0243,-0.7,16.6383,1.232501e+43,0.481549,1.283058e+43,0.477313,0.102437,0.022528
x_s,0.60,11,0.0243,-0.5,16.6143,1.246525e+43,0.480352,1.283058e+43,0.477313,0.102437,0.022528
x_s,0.60,11,0.0243,-0.3,16.5661,1.260736e+43,0.479155,1.283058e+43,0.477313,0.102437,0.022528
x_s,0.60,11,0.0243,-0.1,16.5177,1.275137e+43,0.477960,1.283058e+43,0.477313,0.102437,0.022528
x_s,0.60,11,0.0243,+0.1,16.4692,1.289732e+43,0.476765,1.283058e+43,0.477313,0.102437,0.022528
x_s,0.60,11,0.0243,+0.3,16.4205,1.304523e+43,0.475570,1.283058e+43,0.477313,0.102437,0.022528
x_s,0.60,11,0.0243,+0.5,16.3717,1.319513e+43,0.474377,1.283058e+43,0.477313,0.102437,0.022528
x_s,0.60,11,0.0243,+0.7,16.3473,1.334704e+43,0.473185,1.283058e+43,0.477313,0.102437,0.022528
x_s,0.60,11,0.0243,+0.9,16.2983,1.350097e+43,0.471993,1.283058e+43,0.477313,0.102437,0.022528
x_s,0.60,12,0.0518,-0.9,17.1125,1.143022e+43,0.496656,1.276693e+43,0.484430,0.218633,0.049313
x_s,0.60,12,0.0518,-0.7,17.0187,1.170669e+43,0.493986,1.276693e+43,0.484430,0.218633,0.049313
x_s,0.60,12,0.0518,-0.5,16.9244,1.199115e+43,0.491318,1.276693e+43,0.484430,0.218633,0.049313
x_s,0.60,12,0.0518,-0.3,16.8296,1.228379e+43,0.488652,1.276693e+43,0.484430,0.218633,0.049313
x_s,0.60,12,0.0518,-0.1,16.7342,1.258479e+43,0.485990,1.276693e+43,0.484430,0.218633,0.049313
x_s,0.60,12,0.0518,+0.1,16.6383,1.289433e+43,0.483332,1.276693e+43,0.484430,0.218633,0.049313
x_s,0.60,12,0.0518,+0.3,16.5419,1.321260e+43,0.480680,1.276693e+43,0.484430,0.218633,0.049313
x_s,0.60,12,0.0518,+0.5,16.4449,1.353977e+43,0.478035,1.276693e+43,0.484430,0.218633,0.049313
x_s,0.60,12,0.0518,+0.7,16.3473,1.387600e+43,0.475397,1.276693e+43,0.484430,0.218633,0.049313
x_s,0.60,12,0.0518,+0.9,16.2491,1.422149e+43,0.472768,1.276693e+43,0.484430,0.218633,0.049313
x_s,0.70,13,0.0915,-0.9,16.6624,1.028538e+43,0.489814,1.254171e+43,0.468365,0.389385,0.088248
x_s,0.70,13,0.0915,-0.7,16.4935,1.072488e+43,0.485210,1.254171e+43,0.468365,0.389385,0.088248
x_s,0.70,13,0.0915,-0.5,16.2983,1.118775e+43,0.480597,1.254171e+43,0.468365,0.389385,0.088248
x_s,0.70,13,0.0915,-0.3,16.1255,1.167503e+43,0.475980,1.254171e+43,0.468365,0.389385,0.088248
x_s,0.70,13,0.0915,-0.1,15.9258,1.218775e+43,0.471364,1.254171e+43,0.468365,0.389385,0.088248
x_s,0.70,13,0.0915,+0.1,15.7490,1.272698e+43,0.466754,1.254171e+43,0.468365,0.389385,0.088248
x_s,0.70,13,0.0915,+0.3,15.5702,1.329369e+43,0.462156,1.254171e+43,0.468365,0.389385,0.088248
x_s,0.70,13,0.0915,+0.5,15.3893,1.388892e+43,0.457575,1.254171e+43,0.468365,0.389385,0.088248
x_s,0.70,13,0.0915,+0.7,15.1799,1.451368e+43,0.453015,1.254171e+43,0.468365,0.389385,0.088248
x_s,0.70,13,0.0915,+0.9,14.9943,1.516894e+43,0.448482,1.254171e+43,0.468365,0.389385,0.088248
x_s,0.70,14,0.0778,-0.9,16.7342,1.037999e+43,0.495147,1.228137e+43,0.476243,0.331093,0.076838
x_s,0.70,14,0.0778,-0.7,16.5902,1.075812e+43,0.491064,1.228137e+43,0.476243,0.331093,0.076838
x_s,0.70,14,0.0778,-0.5,16.4205,1.115323e+43,0.486977,1.228137e+43,0.476243,0.331093,0.076838
x_s,0.70,14,0.0778,-0.3,16.2737,1.156592e+43,0.482890,1.228137e+43,0.476243,0.331093,0.076838
x_s,0.70,14,0.0778,-0.1,16.1007,1.199684e+43,0.478806,1.228137e+43,0.476243,0.331093,0.076838
x_s,0.70,14,0.0778,+0.1,15.9509,1.244659e+43,0.474729,1.228137e+43,0.476243,0.331093,0.076838
x_s,0.70,14,0.0778,+0.3,15.7997,1.291579e+43,0.470662,1.228137e+43,0.476243,0.331093,0.076838
x_s,0.70,14,0.0778,+0.5,15.6215,1.340508e+43,0.466608,1.228137e+43,0.476243,0.331093,0.076838
x_s,0.70,14,0.0778,+0.7,15.4671,1.391504e+43,0.462571,1.228137e+43,0.476243,0.331093,0.076838
x_s,0.70,14,0.0778,+0.9,15.3111,1.444626e+43,0.458554,1.228137e+43,0.476243,0.331093,0.076838
x_s,0.70,10,-0.0009,-0.9,15.9509,1.278639e+43,0.474166,1.276261e+43,0.474368,0.003725,0.000853
x_s,0.70,10,-0.0009,-0.7,15.9509,1.278110e+43,0.474211,1.276261e+43,0.474368,0.003725,0.000853
x_s,0.70,10,-0.0009,-0.5,15.9509,1.277582e+43,0.474256,1.276261e+43,0.474368,0.003725,0.000853
x_s,0.70,10,-0.0009,-0.3,15.9509,1.277054e+43,0.474301,1.276261e+43,0.474368,0.003725,0.000853
x_s,0.70,10,-0.0009,-0.1,15.9509,1.276525e+43,0.474346,1.276261e+43,0.474368,0.003725,0.000853
x_s,0.70,10,-0.0009,+0.1,15.9509,1.275997e+43,0.474391,1.276261e+43,0.474368,0.003725,0.000853
x_s,0.70,10,-0.0009,+0.3,15.9509,1.275469e+43,0.474436,1.276261e+43,0.474368,0.003725,0.000853
x_s,0.70,10,-0.0009,+0.5,15.9509,1.274941e+43,0.474481,1.276261e+43,0.474368,0.003725,0.000853
x_s,0.70,10,-0.0009,+0.7,15.9509,1.274412e+43,0.474526,1.276261e+43,0.474368,0.003725,0.000853
x_s,0.70,10,-0.0009,+0.9,15.9509,1.273884e+43,0.474571,1.276261e+43,0.474368,0.003725,0.000853
x_s,0.70,11,0.0243,-0.9,15.9007,1.227995e+43,0.466792,1.293169e+43,0.461477,0.102904,0.022819
x_s,0.70,11,0.0243,-0.7,15.8755,1.241996e+43,0.465621,1.293169e+43,0.461477,0.102904,0.022819
x_s,0.70,11,0.0243,-0.5,15.8250,1.256187e+43,0.464450,1.293169e+43,0.461477,0.102904,0.022819
x_s,0.70,11,0.0243,-0.3,15.7744,1.270572e+43,0.463280,1.293169e+43,0.461477,0.102904,0.022819
x_s,0.70,11,0.0243,-0.1,15.7236,1.285151e+43,0.462109,1.293169e+43,0.461477,0.102904,0.022819
x_s,0.70,11,0.0243,+0.1,15.6726,1.299929e+43,0.460939,1.293169e+43,0.461477,0.102904,0.022819
x_s,0.70,11,0.0243,+0.3,15.6215,1.314908e+43,0.459769,1.293169e+43,0.461477,0.102904,0.022819
x_s,0.70,11,0.0243,+0.5,15.5702,1.330089e+43,0.458599,1.293169e+43,0.461477,0.102904,0.022819
x_s,0.70,11,0.0243,+0.7,15.5187,1.345476e+43,0.457430,1.293169e+43,0.461477,0.102904,0.022819
x_s,0.70,11,0.0243,+0.9,15.4671,1.361067e+43,0.456261,1.293169e+43,0.461477,0.102904,0.022819
x_s,0.70,12,0.0518,-0.9,16.3228,1.151716e+43,0.479774,1.286995e+43,0.467835,0.219662,0.049966
x_s,0.70,12,0.0518,-0.7,16.2245,1.179683e+43,0.477169,1.286995e+43,0.467835,0.219662,0.049966
x_s,0.70,12,0.0518,-0.5,16.1255,1.208468e+43,0.474564,1.286995e+43,0.467835,0.219662,0.049966
x_s,0.70,12,0.0518,-0.3,16.0260,1.238087e+43,0.471959,1.286995e+43,0.467835,0.219662,0.049966
x_s,0.70,12,0.0518,-0.1,15.9258,1.268562e+43,0.469357,1.286995e+43,0.467835,0.219662,0.049966
x_s,0.70,12,0.0518,+0.1,15.7997,1.299911e+43,0.466756,1.286995e+43,0.467835,0.219662,0.049966
x_s,0.70,12,0.0518,+0.3,15.6981,1.332152e+43,0.464159,1.286995e+43,0.467835,0.219662,0.049966
x_s,0.70,12,0.0518,+0.5,15.5958,1.365305e+43,0.461566,1.286995e+43,0.467835,0.219662,0.049966
x_s,0.70,12,0.0518,+0.7,15.4929,1.399388e+43,0.458979,1.286995e+43,0.467835,0.219662,0.049966
x_s,0.70,12,0.0518,+0.9,15.3893,1.434420e+43,0.456399,1.286995e+43,0.467835,0.219662,0.049966
x_s,0.90,13,0.0915,-0.9,14.3117,1.064425e+43,0.442909,1.304861e+43,0.421654,0.403611,0.099853
x_s,0.90,13,0.0915,-0.7,14.0863,1.110993e+43,0.438403,1.304861e+43,0.421654,0.403611,0.099853
x_s,0.90,13,0.0915,-0.5,13.8284,1.160192e+43,0.433851,1.304861e+43,0.421654,0.403611,0.099853
x_s,0.90,13,0.0915,-0.3,13.5950,1.212166e+43,0.429257,1.304861e+43,0.421654,0.403611,0.099853
x_s,0.90,13,0.0915,-0.1,13.3275,1.267060e+43,0.424620,1.304861e+43,0.421654,0.403611,0.099853
x_s,0.90,13,0.0915,+0.1,13.0546,1.325031e+43,0.419941,1.304861e+43,0.421654,0.403611,0.099853
x_s,0.90,13,0.0915,+0.3,12.7758,1.386243e+43,0.415221,1.304861e+43,0.421654,0.403611,0.099853
x_s,0.90,13,0.0915,+0.5,12.4908,1.450862e+43,0.410459,1.304861e+43,0.421654,0.403611,0.099853
x_s,0.90,13,0.0915,+0.7,12.2319,1.519077e+43,0.405655,1.304861e+43,0.421654,0.403611,0.099853
x_s,0.90,13,0.0915,+0.9,11.9339,1.591081e+43,0.400806,1.304861e+43,0.421654,0.403611,0.099853
x_s,0.90,14,0.0778,-0.9,14.3117,1.075684e+43,0.446203,1.278848e+43,0.427451,0.343262,0.086916
x_s,0.90,14,0.0778,-0.7,14.0863,1.115881e+43,0.442195,1.278848e+43,0.427451,0.343262,0.086916
x_s,0.90,14,0.0778,-0.5,13.8861,1.158003e+43,0.438156,1.278848e+43,0.427451,0.343262,0.086916
x_s,0.90,14,0.0778,-0.3,13.6537,1.202131e+43,0.434088,1.278848e+43,0.427451,0.343262,0.086916
x_s,0.90,14,0.0778,-0.1,13.4470,1.248364e+43,0.429989,1.278848e+43,0.427451,0.343262,0.086916
x_s,0.90,14,0.0778,+0.1,13.2069,1.296800e+43,0.425861,1.278848e+43,0.427451,0.343262,0.086916
x_s,0.90,14,0.0778,+0.3,12.9931,1.347541e+43,0.421704,1.278848e+43,0.427451,0.343262,0.086916
x_s,0.90,14,0.0778,+0.5,12.7444,1.400694e+43,0.417516,1.278848e+43,0.427451,0.343262,0.086916
x_s,0.90,14,0.0778,+0.7,12.4908,1.456363e+43,0.413298,1.278848e+43,0.427451,0.343262,0.086916
x_s,0.90,14,0.0778,+0.9,12.2319,1.514665e+43,0.409050,1.278848e+43,0.427451,0.343262,0.086916
x_s,0.90,10,-0.0009,-0.9,13.2673,1.330635e+43,0.426470,1.328114e+43,0.426673,0.003792,0.000947
x_s,0.90,10,-0.0009,-0.7,13.2673,1.330074e+43,0.426515,1.328114e+43,0.426673,0.003792,0.000947
x_s,0.90,10,-0.0009,-0.5,13.2673,1.329514e+43,0.426560,1.328114e+43,0.426673,0.003792,0.000947
x_s,0.90,10,-0.0009,-0.3,13.2673,1.328954e+43,0.426605,1.328114e+43,0.426673,0.003792,0.000947
x_s,0.90,10,-0.0009,-0.1,13.2673,1.328394e+43,0.426650,1.328114e+43,0.426673,0.003792,0.000947
x_s,0.90,10,-0.0009,+0.1,13.2974,1.327834e+43,0.426695,1.328114e+43,0.426673,0.003792,0.000947
x_s,0.90,10,-0.0009,+0.3,13.2974,1.327275e+43,0.426740,1.328114e+43,0.426673,0.003792,0.000947
x_s,0.90,10,-0.0009,+0.5,13.2974,1.326716e+43,0.426785,1.328114e+43,0.426673,0.003792,0.000947
x_s,0.90,10,-0.0009,+0.7,13.2974,1.326157e+43,0.426830,1.328114e+43,0.426673,0.003792,0.000947
x_s,0.90,10,-0.0009,+0.9,13.2974,1.325598e+43,0.426875,1.328114e+43,0.426673,0.003792,0.000947
x_s,0.90,11,0.0243,-0.9,13.3874,1.274577e+43,0.422013,1.344376e+43,0.416640,0.106305,0.025742
x_s,0.90,11,0.0243,-0.7,13.3275,1.289542e+43,0.420835,1.344376e+43,0.416640,0.106305,0.025742
x_s,0.90,11,0.0243,-0.5,13.2673,1.304729e+43,0.419653,1.344376e+43,0.416640,0.106305,0.025742
x_s,0.90,11,0.0243,-0.3,13.2069,1.320145e+43,0.418468,1.344376e+43,0.416640,0.106305,0.025742
x_s,0.90,11,0.0243,-0.1,13.1157,1.335789e+43,0.417279,1.344376e+43,0.416640,0.106305,0.025742
x_s,0.90,11,0.0243,+0.1,13.0546,1.351664e+43,0.416087,1.344376e+43,0.416640,0.106305,0.025742
x_s,0.90,11,0.0243,+0.3,12.9931,1.367768e+43,0.414892,1.344376e+43,0.416640,0.106305,0.025742
x_s,0.90,11,0.0243,+0.5,12.9314,1.384103e+43,0.413694,1.344376e+43,0.416640,0.106305,0.025742
x_s,0.90,11,0.0243,+0.7,12.8382,1.400677e+43,0.412493,1.344376e+43,0.416640,0.106305,0.025742
x_s,0.90,11,0.0243,+0.9,12.7758,1.417491e+43,0.411288,1.344376e+43,0.416640,0.106305,0.025742
x_s,0.90,12,0.0518,-0.9,13.8573,1.194434e+43,0.432979,1.339094e+43,0.421040,0.227202,0.056382
x_s,0.90,12,0.0518,-0.7,13.7122,1.224235e+43,0.430394,1.339094e+43,0.421040,0.227202,0.056382
x_s,0.90,12,0.0518,-0.5,13.5655,1.254971e+43,0.427795,1.339094e+43,0.421040,0.227202,0.056382
x_s,0.90,12,0.0518,-0.3,13.4470,1.286672e+43,0.425183,1.339094e+43,0.421040,0.227202,0.056382
x_s,0.90,12,0.0518,-0.1,13.2974,1.319362e+43,0.422558,1.339094e+43,0.421040,0.227202,0.056382
x_s,0.90,12,0.0518,+0.1,13.1462,1.353068e+43,0.419920,1.339094e+43,0.421040,0.227202,0.056382
x_s,0.90,12,0.0518,+0.3,12.9931,1.387822e+43,0.417269,1.339094e+43,0.421040,0.227202,0.056382
x_s,0.90,12,0.0518,+0.5,12.8382,1.423653e+43,0.414606,1.339094e+43,0.421040,0.227202,0.056382
x_s,0.90,12,0.0518,+0.7,12.6815,1.460594e+43,0.411929,1.339094e+43,0.421040,0.227202,0.056382
x_s,0.90,12,0.0518,+0.9,12.5228,1.498679e+43,0.409240,1.339094e+43,0.421040,0.227202,0.056382


==> anc/validation_oblate.csv <==
calculation,cos_theta,tpeak_d,Lpeak,L30Lp,Lpeak_avg,L30Lp_avg,Lp_spread,L30Lp_spread,Lp_spread_south,L30Lp_spread_south
URILIGHT,-0.9,22.3380,6.100712e+42,0.858551,4.570193e+42,0.867515,0.560704,0.014748,0.565879,0.028719
URILIGHT,-0.7,21.6618,5.140345e+42,0.858102,4.570193e+42,0.867515,0.560704,0.014748,0.565879,0.028719
URILIGHT,-0.5,21.6618,4.349650e+42,0.868094,4.570193e+42,0.867515,0.560704,0.014748,0.565879,0.028719
URILIGHT,-0.3,23.7545,3.791439e+42,0.873758,4.570193e+42,0.867515,0.560704,0.014748,0.565879,0.028719
URILIGHT,-0.1,22.3380,3.514536e+42,0.883466,4.570193e+42,0.867515,0.560704,0.014748,0.565879,0.028719
URILIGHT,+0.1,22.3380,3.528061e+42,0.869292,4.570193e+42,0.867515,0.560704,0.014748,0.565879,0.028719
URILIGHT,+0.3,22.3380,3.812851e+42,0.874328,4.570193e+42,0.867515,0.560704,0.014748,0.565879,0.028719
URILIGHT,+0.5,21.6618,4.322280e+42,0.872903,4.570193e+42,0.867515,0.560704,0.014748,0.565879,0.028719
URILIGHT,+0.7,22.3380,5.112811e+42,0.863439,4.570193e+42,0.867515,0.560704,0.014748,0.565879,0.028719
URILIGHT,+0.9,22.3380,6.090585e+42,0.856498,4.570193e+42,0.867515,0.560704,0.014748,0.565879,0.028719
analytic,-0.9,22.4692,6.320288e+42,0.868718,4.689823e+42,0.870855,0.591544,0.005509,0.591544,0.005509
analytic,-0.7,22.5225,5.259078e+42,0.869931,4.689823e+42,0.870855,0.591544,0.005509,0.591544,0.005509
analytic,-0.5,22.5757,4.425674e+42,0.871317,4.689823e+42,0.870855,0.591544,0.005509,0.591544,0.005509
analytic,-0.3,22.6288,3.845531e+42,0.872652,4.689823e+42,0.870855,0.591544,0.005509,0.591544,0.005509
analytic,-0.1,22.6642,3.546052e+42,0.873516,4.689823e+42,0.870855,0.591544,0.005509,0.591544,0.005509
analytic,+0.1,22.6642,3.546052e+42,0.873516,4.689823e+42,0.870855,0.591544,0.005509,0.591544,0.005509
analytic,+0.3,22.6288,3.845531e+42,0.872652,4.689823e+42,0.870855,0.591544,0.005509,0.591544,0.005509
analytic,+0.5,22.5757,4.425674e+42,0.871317,4.689823e+42,0.870855,0.591544,0.005509,0.591544,0.005509
analytic,+0.7,22.5225,5.259078e+42,0.869931,4.689823e+42,0.870855,0.591544,0.005509,0.591544,0.005509
analytic,+0.9,22.4692,6.320288e+42,0.868718,4.689823e+42,0.870855,0.591544,0.005509,0.591544,0.005509


==> anc/validation_oblate_config.yaml <==
# Solver configuration (https://github.com/danmvdb/viewing-angle-lc) of the
# analytic light curves of Fig. 3 of the paper, the oblate validation run
# (Sec. 3.2). Run it with
#   python run_experiment.py --config_path validation_oblate_config.yaml
# which writes analytic_LC.npz and analytic_LC_config.yaml. The solver's
# default resolution is the one used in the paper.
# M = 1.4008 Msun, a = 8526.9 km/s, kappa = 0.2 cm^2/g, ttilde = 30.426 d, M_Ni56 = 0.2540 Msun,
# xi_s = 0.9245, xi_1 = 0.7049, f = 0.6966,
# complete gamma-ray deposition (f_dep = 1).
fit_type: oblate
url: analytic_LC
tbar: 6910416379276.568
Mni56: 5.051905e+32
mu_s: 0.9244589415340018
mu_1: 0.704902696215009
f: 0.6965737272308742
tdep: null
fdep_file: null
tmax: 80.0
cos_theta_edges: [-1.0, -0.8, -0.6, -0.4, -0.2, 0.0, 0.2, 0.4, 0.6, 0.8, 1.0]


==> anc/validation_sphere.csv <==
calculation,cos_theta,tpeak_d,Lpeak,L30Lp,Lpeak_avg,L30Lp_avg,Lp_spread,L30Lp_spread
URILIGHT,-0.9,16.4263,1.090458e+43,0.681699,1.356890e+43,0.643177,0.453507,0.134313
URILIGHT,-0.7,15.9290,1.145586e+43,0.670199,1.356890e+43,0.643177,0.453507,0.134313
URILIGHT,-0.5,16.4263,1.194722e+43,0.668996,1.356890e+43,0.643177,0.453507,0.134313
URILIGHT,-0.3,15.4468,1.251234e+43,0.656378,1.356890e+43,0.643177,0.453507,0.134313
URILIGHT,-0.1,14.9792,1.309744e+43,0.651952,1.356890e+43,0.643177,0.453507,0.134313
URILIGHT,+0.1,14.5257,1.380951e+43,0.636022,1.356890e+43,0.643177,0.453507,0.134313
URILIGHT,+0.3,14.5257,1.463296e+43,0.626972,1.356890e+43,0.643177,0.453507,0.134313
URILIGHT,+0.5,14.0860,1.528575e+43,0.621494,1.356890e+43,0.643177,0.453507,0.134313
URILIGHT,+0.7,13.6595,1.618769e+43,0.605633,1.356890e+43,0.643177,0.453507,0.134313
URILIGHT,+0.9,13.2460,1.705817e+43,0.595312,1.356890e+43,0.643177,0.453507,0.134313
analytic,-0.9,16.7581,1.092436e+43,0.674599,1.361845e+43,0.647781,0.435577,0.083865
analytic,-0.7,16.4692,1.143998e+43,0.669011,1.361845e+43,0.647781,0.435577,0.083865
analytic,-0.5,16.1998,1.198705e+43,0.663309,1.361845e+43,0.647781,0.435577,0.083865
analytic,-0.3,15.9007,1.256736e+43,0.657491,1.361845e+43,0.647781,0.435577,0.083865
analytic,-0.1,15.5958,1.318279e+43,0.651560,1.361845e+43,0.647781,0.435577,0.083865
analytic,+0.1,15.3111,1.383526e+43,0.645517,1.361845e+43,0.647781,0.435577,0.083865
analytic,+0.3,14.9943,1.452677e+43,0.639365,1.361845e+43,0.647781,0.435577,0.083865
analytic,+0.5,14.6706,1.525935e+43,0.633105,1.361845e+43,0.647781,0.435577,0.083865
analytic,+0.7,14.3675,1.603512e+43,0.626740,1.361845e+43,0.647781,0.435577,0.083865
analytic,+0.9,14.0294,1.685625e+43,0.620273,1.361845e+43,0.647781,0.435577,0.083865


==> anc/validation_sphere_config.yaml <==
# Solver configuration (https://github.com/danmvdb/viewing-angle-lc) of the
# analytic light curves of Fig. 2 of the paper, the off-centre spherical validation run
# (Sec. 3.1). Run it with
#   python run_experiment.py --config_path validation_sphere_config.yaml
# which writes analytic_LC.npz and analytic_LC_config.yaml. The solver's
# default resolution is the one used in the paper.
# M = 1.0061 Msun, v_o = 12906.3 km/s, kappa = 0.2 cm^2/g, ttilde = 31.503 d, M_Ni56 = 0.6039 Msun,
# x_s = 0.8435, z_off = 0.0999,
# complete gamma-ray deposition (f_dep = 1).
fit_type: sphere
url: analytic_LC
tbar: 7408376170266.691
Mni56: 1.2012000000000002e+33
xs: 0.8435498098224316
z_ig: 0.09985858534149691
tdep: null
fdep_file: null
tmax: 80.0
cos_theta_edges: [-1.0, -0.8, -0.6, -0.4, -0.2, 0.0, 0.2, 0.4, 0.6, 0.8, 1.0]

